Notes on polytopes, amplitudes and boundary configurations for Grassmannian string integrals

We continue the study of positive geometries underlying the {\it Grassmannian string integrals}, which are a class of "stringy canonical forms", or stringy integrals, over the positive Grassmannian mod torus action, $G_+(k,n)/T$. The leading order of any such stringy integral is given by the canonical function of a polytope, which can be obtained using the Minkowski sum of the Newton polytopes for the regulators of the integral, or equivalently given by the so-called scattering-equation map. The canonical function of the polytopes for Grassmannian string integrals, or the volume of their dual polytopes, is also known as the generalized bi-adjoint $\phi^3$ amplitudes. We compute all the linear functions for the facets which cut out the polytope for all cases up to $n=9$, with up to k=4 and their parity conjugate cases. The main novelty of our computation is that we present these facets in a manifestly gauge-invariant and cyclic way, and identify the boundary configurations of $G_+(k,n)/T$ corresponding to these facets, which have nice geometric interpretations in terms of $n$ points in $(k{-}1)$-dimensional space. All the facets and configurations we discovered up to $n=9$ directly generalize to all $n$, although new types are still needed for higher $n$.

==> anc/G36.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18483,        515]
NotebookOptionsPosition[     18092,        501]
NotebookOutlinePosition[     18430,        516]
CellTagsIndexPosition[     18387,        513]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"facets", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<123\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"1", ",", "2", ",", "3"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<234\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"2", ",", "3", ",", "4"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<345\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"3", ",", "4", ",", "5"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<456\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"4", ",", "5", ",", "6"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<156\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"1", ",", "5", ",", "6"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<126\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"1", ",", "2", ",", "6"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<1234\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<2345\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<3456\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<1456\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<1256\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<1236\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<12(34)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<23(45)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(12)34\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(23)45\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7863607289793634`*^9, 3.786360755802616*^9}, 
   3.786360865742354*^9},ExpressionUUID->"e2305989-320d-4eea-879b-\
8902a56c3281"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amplitude", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)34\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)34\>\""], " ", 
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<(23)45\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<(23)45\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<(23)45\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""]}]], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["S", "\"\<(23)45\>\""], "+", 
      SubscriptBox["S", "\"\<23(45)\>\""]}], 
     RowBox[{
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<(23)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<(23)45\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<(23)45\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<(23)45\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<156\>\""], " ", 
      SubscriptBox["S", "\"\<(23)45\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""]}]], "+", 
    FractionBox[
     RowBox[{
      SubscriptBox["S", "\"\<(12)34\>\""], "+", 
      SubscriptBox["S", "\"\<12(34)\>\""]}], 
     RowBox[{
      SubscriptBox["S", "\"\<(12)34\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)34\>\""], " ", 
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1256\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)34\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)34\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1456\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)34\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)34\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1236\>\""], " ", 
      SubscriptBox["S", "\"\<126\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.786333741565545*^9, 3.786333747888054*^9}, 
   3.7863363701531134`*^9, 
   3.789020460874716*^9},ExpressionUUID->"787bac59-0b95-44cf-8642-\
9addcae4de60"]
},
WindowSize->{759, 601},
WindowMargins->{{Automatic, 295}, {24, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 6093, 174, 359, "Input",ExpressionUUID->"e2305989-320d-4eea-879b-8902a56c3281"],
Cell[6654, 196, 11434, 303, 1296, "Input",ExpressionUUID->"787bac59-0b95-44cf-8642-9addcae4de60"]
}
]
*)



==> anc/G37.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    307561,       7621]
NotebookOptionsPosition[    307164,       7607]
NotebookOutlinePosition[    307502,       7622]
CellTagsIndexPosition[    307459,       7619]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"facets", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<123\>\""], ",", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<234\>\""], ",", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<345\>\""], ",", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<456\>\""], ",", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<567\>\""], ",", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<167\>\""], ",", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<127\>\""], ",", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<1234\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<2345\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<3456\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<4567\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<1567\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<1267\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<1237\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<12345\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<23456\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<34567\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<14567\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<12567\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<12367\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<12347\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(12)345\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(23)456\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(34)567\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(45)671\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(56)712\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(67)123\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(71)234\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<123(45)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<234(56)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<345(67)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<456(71)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<567(12)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<671(23)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<712(34)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(12)3(45)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(23)4(56)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(34)5(67)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(45)6(71)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(56)7(12)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(67)1(23)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["S", "\"\<(71)2(34)\>\""], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "5", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "6", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "4", ",", "7"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "6"}]], "+", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "7"}]]}]}], "}"}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.786360633312208*^9, 
  3.786360637464047*^9}},ExpressionUUID->"972baab9-6991-4fb8-bbba-\
5ecef32044c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"amplitude", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(12)67\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45(67)\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<67(12)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12345\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(67)45\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<6712\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(12)345\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(45)\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<2345\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<67(45)23\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(45)671\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<45(23)71\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<(67)123\>\""], " ", 
      SubscriptBox["S", "\"\<67123\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(34)567\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23(71)56\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34567\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<4567\>\""], " ", 
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<567\>\""], " ", 
      SubscriptBox["S", "\"\<56(71)\>\""], " ", 
      SubscriptBox["S", "\"\<712\>\""], " ", 
      SubscriptBox["S", "\"\<71(23)\>\""], " ", 
      SubscriptBox["S", "\"\<7123\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<45671\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<234\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<1234\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56(34)12\>\""], " ", 
      SubscriptBox["S", "\"\<(56)712\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<345\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<34(56)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<123\>\""], " ", 
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<(23)456\>\""], " ", 
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<3456\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<12(34)\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]], "+", 
    FractionBox["1", 
     RowBox[{
      SubscriptBox["S", "\"\<23456\>\""], " ", 
      SubscriptBox["S", "\"\<5671\>\""], " ", 
      SubscriptBox["S", "\"\<56712\>\""], " ", 
      SubscriptBox["S", "\"\<(71)234\>\""], " ", 
      SubscriptBox["S", "\"\<71234\>\""], " ", 
      SubscriptBox["S", "\"\<71(56)34\>\""]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7863361852144327`*^9, 3.7863361960269117`*^9}, 
   3.786336400201227*^9, 
   3.789020488691388*^9},ExpressionUUID->"0586f016-6c4f-42e3-8edc-\
9b508428b126"]
},
WindowSize->{759, 581},
WindowMargins->{{Automatic, 295}, {24, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 34608, 912, 1896, "Input",ExpressionUUID->"972baab9-6991-4fb8-bbba-5ecef32044c4"],
Cell[35169, 934, 271991, 6671, 44836, "Input",ExpressionUUID->"0586f016-6c4f-42e3-8edc-9b508428b126"]
}
]
*)



==> anc/G38.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    158952,       4224]
NotebookOptionsPosition[    158560,       4210]
NotebookOutlinePosition[    158895,       4225]
CellTagsIndexPosition[    158852,       4222]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"facets", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<123\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"1", ",", "2", ",", "3"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<234\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"2", ",", "3", ",", "4"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<345\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"3", ",", "4", ",", "5"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<456\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"4", ",", "5", ",", "6"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<567\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"5", ",", "6", ",", "7"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<678\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"6", ",", "7", ",", "8"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<178\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"1", ",", "7", ",", "8"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<128\>\""], ",", 
       SubscriptBox["s", 
        RowBox[{"1", ",", "2", ",", "8"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<1234\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<2345\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<3456\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<4567\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<5678\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<1678\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<1278\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<1238\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<12345\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<23456\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<34567\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<45678\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<15678\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<12678\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<12378\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<12348\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<123456\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<234567\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<345678\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<145678\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<125678\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<123678\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<123478\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<123458\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<12(34)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<23(45)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<34(56)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<45(67)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<56(78)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<67(81)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<78(12)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<81(23)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<123(45)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<234(56)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<345(67)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<456(78)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<567(81)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<678(12)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<781(23)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<812(34)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(12)34\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(23)45\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(34)56\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(45)67\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(56)78\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(67)81\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(78)12\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(81)23\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(12)345\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(23)456\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(34)567\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(45)678\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(56)781\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(67)812\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(78)123\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(81)234\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(12)3(45)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(23)4(56)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(34)5(67)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(45)6(78)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(56)7(81)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(67)8(12)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(78)1(23)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(81)2(34)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(123)4(56)\>\""], ",", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(234)5(67)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(345)6(78)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(456)7(81)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(567)8(12)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(678)1(23)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"6", ",", "7", ",", "8"}]]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(781)2(34)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "7", ",", "8"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(812)3(45)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "8"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(12)34(56)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(23)45(67)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(34)56(78)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(45)67(81)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(56)78(12)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(67)81(23)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(78)12(34)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(81)23(45)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(12)3(456)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"4", ",", "5", ",", "6"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(23)4(567)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"5", ",", "6", ",", "7"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(34)5(678)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"6", ",", "7", ",", "8"}]]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(45)6(781)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "7", ",", "8"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(56)7(812)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "8"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(67)8(123)\>\""], ",", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(78)1(234)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"2", ",", "3", ",", "4"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(81)2(345)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "8"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["s", 
          RowBox[{"3", ",", "4", ",", "5"}]]}], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<12(34)5(67)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<23(45)6(78)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<34(56)7(81)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<45(67)8(12)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<56(78)1(23)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<67(81)2(34)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<78(12)3(45)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<81(23)4(56)\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(12)3(45)67\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(23)4(56)78\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(34)5(67)81\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(45)6(78)12\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(56)7(81)23\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(67)8(12)34\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(78)1(23)45\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<(81)2(34)56\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<12(34)5(67)81\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<23(45)6(78)12\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<34(56)7(81)23\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<45(67)8(12)34\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<56(78)1(23)45\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<67(81)2(34)56\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<78(12)3(45)67\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["S", "\"\<81(23)4(56)78\>\""], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"1", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"2", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"3", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "7"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "6", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"5", ",", "7", ",", "8"}]], "+", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",ExpressionUUID->"2b4d0712-8700-43db-8fcf-26fa1d0ad1e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"amplitude", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", "\"\<amp38pre.txt\>\"", "]"}], "//", 
      RowBox[{
       RowBox[{"StringSplit", "[", 
        RowBox[{"#", ",", "\"\<\\n\>\""}], "]"}], "&"}]}], "//", 
     "ToExpression"}], "//", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Times", "@@", 
         RowBox[{"facets", "[", 
          RowBox[{"[", 
           RowBox[{"#", ",", "1"}], "]"}], "]"}]}]}], "&"}], "/@", 
      RowBox[{"#", "[", 
       RowBox[{"[", ";;", "]"}], "]"}]}], "&"}]}], "//", 
   "Total"}]}]}], "Input",
 CellChangeTimes->{{3.78901896236854*^9, 3.789018967821394*^9}, {
   3.78901982600002*^9, 3.789019852744117*^9}, {3.789019891571271*^9, 
   3.7890199239792*^9}, 3.789020451798901*^9, {3.7890205247854557`*^9, 
   3.7890205251692533`*^9}},ExpressionUUID->"8d39bca0-0a1f-45a6-937a-\
54b025fdc7cf"]
},
WindowSize->{808, 778},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 156935, 4157, 7885, "Input",ExpressionUUID->"2b4d0712-8700-43db-8fcf-26fa1d0ad1e7"],
Cell[157496, 4179, 1060, 29, 116, "Input",ExpressionUUID->"8d39bca0-0a1f-45a6-937a-54b025fdc7cf"]
}
]
*)



==> anc/G39facets.txt <==
s[1, 8, 9]
s[3, 4, 5]
s[1, 4, 5] + s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9]
s[1, 4, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9]
s[4, 5, 6]
s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + s[4, 5, 6]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + s[4, 5, 6]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6]
s[1, 4, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9]
s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9]
s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9]
s[5, 6, 7]
s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7]
s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7]
s[1, 4, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[5, 6, 7]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7]
s[1, 5, 6] + s[2, 5, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9]
s[1, 5, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9]
s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9]
s[6, 7, 8]
s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 9] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]
s[1, 5, 6] + s[2, 5, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8]
s[1, 5, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8]
s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8]
s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8]
s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8]
s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[6, 7, 8]
s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9]
s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9]
s[1, 6, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + 2*s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + 2*s[3, 4, 5] + 2*s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + 2*s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 2*s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 2*s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 2*s[6, 7, 8] + s[6, 7, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
s[1, 4, 5] + s[1, 7, 8] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] + s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - s[5, 6, 9] + s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 3*s[3, 7, 9] - 3*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 3*s[4, 7, 9] - 3*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 3*s[5, 7, 9] - 3*s[5, 8, 9] - 2*s[6, 7, 8] - 3*s[6, 7, 9] - 3*s[6, 8, 9] - 3*s[7, 8, 9]
-s[1, 3, 6] - 2*s[1, 3, 7] - 2*s[1, 3, 8] - 2*s[1, 3, 9] - s[1, 4, 6] - 2*s[1, 4, 7] - 2*s[1, 4, 8] - 2*s[1, 4, 9] - s[1, 5, 6] - 2*s[1, 5, 7] - 2*s[1, 5, 8] - 2*s[1, 5, 9] - 2*s[1, 6, 7] - 2*s[1, 6, 8] - 2*s[1, 6, 9] - 2*s[1, 7, 8] - 2*s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 3*s[3, 7, 9] - 3*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 3*s[4, 7, 9] - 3*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 3*s[5, 7, 9] - 3*s[5, 8, 9] - 2*s[6, 7, 8] - 3*s[6, 7, 9] - 3*s[6, 8, 9] - 3*s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 2*s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - 2*s[4, 5, 6] - 2*s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - 2*s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - 2*s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - 2*s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - 2*s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - 2*s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 2*s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - 2*s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 8] - 2*s[2, 6, 9] - s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 2*s[3, 5, 8] - 3*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 3*s[3, 6, 9] - 2*s[3, 7, 8] - 3*s[3, 7, 9] - 3*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 2*s[4, 5, 8] - 3*s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 3*s[4, 6, 9] - 2*s[4, 7, 8] - 3*s[4, 7, 9] - 3*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 3*s[5, 6, 9] - 2*s[5, 7, 8] - 3*s[5, 7, 9] - 3*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] + s[5, 6, 7] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] + s[5, 6, 7] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] + s[5, 6, 7] - s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] + s[5, 6, 7] - s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 2*s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - 2*s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - 2*s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 2*s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - 2*s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] - s[5, 8, 9] + s[6, 7, 8] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] - s[5, 8, 9] + s[6, 7, 8] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 9] - s[1, 4, 9] - s[1, 5, 9] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[1, 4, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9]
s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] + s[4, 7, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 7, 8] + s[2, 7, 8] + s[3, 7, 8] + s[4, 7, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[3, 7, 8] + s[4, 7, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 7, 8] + s[2, 7, 8] + s[3, 7, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[3, 7, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 7, 8] + s[2, 7, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 7, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 4, 5] + s[1, 7, 8] + s[2, 4, 5] + s[2, 7, 8] + s[3, 4, 5] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 7, 8] + s[3, 4, 5] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] + s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] + s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] + s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] + s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] + s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] + s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] + s[1, 7, 8] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] + s[2, 7, 8] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] + s[7, 8, 9]
s[1, 8, 9] + s[2, 8, 9] + s[3, 8, 9] + s[4, 8, 9] + s[5, 8, 9] + s[6, 8, 9] + s[7, 8, 9]
s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[3, 6, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 8, 9] + s[2, 8, 9] + s[3, 8, 9] + s[4, 8, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[2, 5, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 8, 9] + s[2, 8, 9] + s[3, 8, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 8, 9] + s[2, 5, 6] + s[2, 8, 9] + s[3, 5, 6] + s[3, 8, 9] + s[4, 5, 6] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 8, 9] + s[2, 5, 6] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[3, 8, 9] + s[4, 5, 6] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 8, 9] + s[2, 8, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 8, 9] + s[2, 4, 5] + s[2, 8, 9] + s[3, 4, 5] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 8, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] - s[2, 5, 9] + 2*s[2, 6, 7] + s[2, 6, 8] - s[2, 6, 9] + s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] - s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] - s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] - s[3, 6, 9] + s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] - s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] - s[4, 6, 9] + s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 7, 8] + 3*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
2*s[1, 4, 5] + 2*s[1, 4, 6] + 2*s[1, 4, 7] + s[1, 4, 8] + 3*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + 2*s[2, 4, 5] + 2*s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 4*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + 2*s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 2*s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + 2*s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 2*s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + 2*s[4, 6, 9] + 2*s[4, 7, 8] + 2*s[4, 7, 9] + 2*s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 3*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + s[4, 5, 8] + 3*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 4*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 3*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 4*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 3*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 4*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 3*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 3*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 4*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 3*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 4*s[7, 8, 9]
s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 2*s[2, 7, 9] + 2*s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + 2*s[3, 6, 9] + 3*s[3, 7, 8] + 2*s[3, 7, 9] + 2*s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 2*s[4, 5, 9] + 3*s[4, 6, 7] + 3*s[4, 6, 8] + 2*s[4, 6, 9] + 3*s[4, 7, 8] + 2*s[4, 7, 9] + 2*s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 4*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 3*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 4*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 3*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 4*s[7, 8, 9]
2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + 2*s[1, 5, 9] + 3*s[1, 6, 7] + 3*s[1, 6, 8] + 2*s[1, 6, 9] + 3*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + 2*s[2, 5, 8] + s[2, 5, 9] + 3*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 3*s[3, 5, 6] + 3*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 5*s[5, 6, 7] + 4*s[5, 6, 8] + 3*s[5, 6, 9] + 4*s[5, 7, 8] + 3*s[5, 7, 9] + 3*s[5, 8, 9] + 5*s[6, 7, 8] + 4*s[6, 7, 9] + 4*s[6, 8, 9] + 4*s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + 2*s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + 2*s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 2*s[6, 7, 8] + s[6, 7, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] + s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] + s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] + s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9]
-s[1, 3, 6] - 2*s[1, 3, 7] - 2*s[1, 3, 8] - 2*s[1, 3, 9] - s[1, 4, 6] - 2*s[1, 4, 7] - 2*s[1, 4, 8] - 2*s[1, 4, 9] - s[1, 5, 6] - 2*s[1, 5, 7] - 2*s[1, 5, 8] - 2*s[1, 5, 9] - 2*s[1, 6, 7] - 2*s[1, 6, 8] - 2*s[1, 6, 9] - 2*s[1, 7, 8] - 2*s[1, 7, 9] - 2*s[1, 8, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 3*s[3, 7, 9] - 3*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 3*s[4, 7, 9] - 3*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 3*s[5, 7, 9] - 3*s[5, 8, 9] - 2*s[6, 7, 8] - 3*s[6, 7, 9] - 3*s[6, 8, 9] - 3*s[7, 8, 9]
-s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] + 2*s[1, 5, 6] + s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 2*s[2, 3, 8] - 2*s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - 2*s[2, 4, 8] - 2*s[2, 4, 9] + s[2, 5, 6] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - 2*s[3, 4, 8] - 2*s[3, 4, 9] + s[3, 5, 6] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] + 2*s[5, 6, 7] - 2*s[5, 8, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9]
-s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] + s[2, 7, 8] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] + s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9]
-s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] + s[3, 7, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 3*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 3*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 3*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 4*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
2*s[1, 4, 5] + 2*s[1, 4, 6] + 2*s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 3*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 2*s[2, 4, 5] + 2*s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 4*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + 2*s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + 2*s[4, 6, 9] + 2*s[4, 7, 8] + 2*s[4, 7, 9] + 2*s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 3*s[5, 6, 9] + 3*s[5, 7, 8] + 3*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9]
s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]
s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 3*s[1, 6, 8] + s[1, 6, 9] + 3*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + 2*s[2, 5, 8] + 3*s[2, 6, 7] + 2*s[2, 6, 8] + 2*s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + 2*s[3, 4, 8] + 3*s[3, 5, 6] + 3*s[3, 5, 7] + 2*s[3, 5, 8] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + 2*s[3, 7, 8] + 4*s[4, 5, 6] + 4*s[4, 5, 7] + 3*s[4, 5, 8] + s[4, 5, 9] + 4*s[4, 6, 7] + 3*s[4, 6, 8] + s[4, 6, 9] + 3*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 5*s[5, 6, 7] + 4*s[5, 6, 8] + 2*s[5, 6, 9] + 4*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 5*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 3*s[7, 8, 9]

==> anc/G48facets.txt <==
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 7, 8]
s[1, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 6, 7, 8] + s[2, 6, 7, 8]
s[3, 4, 5, 6]
s[1, 4, 5, 6] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 4, 5, 6] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8]
s[1, 4, 5, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8]
s[4, 5, 6, 7]
s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7]
s[1, 2, 6, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7]
s[1, 2, 6, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7]
s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7]
s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7]
s[1, 4, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6] + s[4, 5, 6, 7] + s[4, 5, 6, 8]
s[1, 2, 6, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 5, 6, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 3*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 3*s[2, 5, 7, 8] - 3*s[2, 6, 7, 8] - s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 3*s[3, 4, 6, 8] - 4*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 3*s[3, 5, 6, 8] - 4*s[3, 5, 7, 8] - 4*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 3*s[4, 5, 6, 8] - 4*s[4, 5, 7, 8] - 4*s[4, 6, 7, 8] - 3*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 3*s[2, 4, 6, 8] - 3*s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 3*s[2, 5, 6, 8] - 3*s[2, 5, 7, 8] - 3*s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 3*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 3*s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 3*s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 3*s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 3*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 3*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - 2*s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - s[2, 3, 7, 8] - 2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - 2*s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 3*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 3*s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 3*s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 2*s[1, 2, 4, 8] - s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - 2*s[1, 2, 7, 8] - s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 3*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 3*s[2, 5, 7, 8] - 3*s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] + s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] + s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 3*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 3*s[3, 5, 7, 8] - 3*s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - 3*s[4, 5, 7, 8] - 3*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - 2*s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - 2*s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - 2*s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
-s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - 2*s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - 2*s[4, 5, 6, 8] - 2*s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 4, 5, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - 2*s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - 2*s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 6, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 2*s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - 2*s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 6, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 8] - s[1, 2, 5, 8] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 7] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] - s[5, 6, 7, 8]
s[5, 6, 7, 8]
s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[5, 6, 7, 8]
s[1, 5, 6, 7] + s[2, 5, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 5, 6, 7] + s[2, 5, 6, 7] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] - s[1, 3, 5, 8] + s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] - s[1, 4, 5, 8] + s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 6, 7, 8] - 2*s[2, 3, 4, 8] + s[2, 3, 5, 6] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] + s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6] - 2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + 2*s[4, 5, 6, 7] + s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
-s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] + s[5, 6, 7, 8]
2*s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] + s[2, 5, 6, 7] - s[3, 4, 5, 7] - 2*s[3, 4, 5, 8] - s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - 2*s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 7, 8] - s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 7, 8] - s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 5, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 7, 8] - s[3, 6, 7, 8] + s[4, 5, 6, 7] - s[4, 5, 7, 8] - s[4, 6, 7, 8] + s[5, 6, 7, 8]
-s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] + s[1, 5, 6, 7] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[2, 6, 7, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] - s[3, 6, 7, 8] - s[4, 5, 6, 8] - s[4, 5, 7, 8] - s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 6, 7, 8] + s[2, 6, 7, 8] + s[3, 6, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 6, 7, 8] + s[2, 6, 7, 8] + s[3, 6, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 6, 7, 8] + s[3, 6, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + 2*s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] + s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] - s[2, 4, 5, 8] + s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] - s[3, 4, 5, 8] + s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + 2*s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] + s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] - s[2, 4, 5, 8] + s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] - s[3, 4, 5, 8] + s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 7, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 4, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[3, 4, 5, 6] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[3, 4, 5, 6] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 6, 7, 8] + s[2, 6, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 6, 7, 8] + s[2, 6, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 6, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 4, 5, 6] + s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 4, 5, 6] + s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 7, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 6, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + s[5, 6, 7, 8]
2*s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + 2*s[5, 6, 7, 8]
2*s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] - s[1, 3, 4, 8] + s[1, 3, 5, 6] - s[1, 3, 5, 8] - s[1, 3, 6, 8] - s[1, 3, 7, 8] + s[1, 4, 5, 6] - s[1, 4, 5, 8] - s[1, 4, 6, 8] - s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + 2*s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + 2*s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 6, 7, 8] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 2*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
2*s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + 2*s[2, 5, 6, 7] + 2*s[2, 5, 6, 8] + 2*s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + 2*s[3, 5, 6, 7] + 2*s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + s[4, 5, 7, 8] + s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] - s[2, 3, 4, 8] + s[2, 3, 5, 6] - s[2, 3, 5, 8] - s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 8] - s[2, 4, 6, 8] - s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] - s[3, 4, 5, 8] - s[3, 4, 6, 8] - s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + 2*s[2, 5, 6, 8] + 2*s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + 2*s[3, 5, 6, 8] + 2*s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + 2*s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 2*s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + 2*s[3, 5, 6, 8] + 2*s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 6, 7] + 2*s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 2*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + s[4, 5, 6, 8] + s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 2*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + s[2, 5, 6, 7] + s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + s[1, 5, 6, 8] + s[1, 5, 7, 8] + 2*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 2*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 3*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + 2*s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + 2*s[1, 4, 5, 8] + 3*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 4*s[1, 5, 6, 7] + 3*s[1, 5, 6, 8] + 3*s[1, 5, 7, 8] + 4*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + 2*s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + 2*s[1, 4, 5, 8] + 3*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 4*s[1, 5, 6, 7] + 3*s[1, 5, 6, 8] + 3*s[1, 5, 7, 8] + 4*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 4*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + 2*s[2, 4, 5, 7] + 2*s[2, 4, 6, 7] + 3*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 6, 7] + 3*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 4*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 4*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + 2*s[2, 4, 5, 7] + 2*s[2, 4, 6, 7] + 3*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 6, 7] + 3*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 4*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 6, 7] + 2*s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 4*s[1, 6, 7, 8] + 2*s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 3*s[2, 6, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 3*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 4*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 6, 7] + 2*s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 4*s[1, 6, 7, 8] + 2*s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 3*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 3*s[3, 6, 7, 8] + 3*s[4, 5, 6, 7] + 2*s[4, 5, 6, 8] + 2*s[4, 5, 7, 8] + 4*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + 2*s[1, 4, 5, 8] + 3*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + 2*s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 4*s[4, 5, 6, 7] + 3*s[4, 5, 6, 8] + 3*s[4, 5, 7, 8] + 4*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + 2*s[1, 4, 5, 8] + 3*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 2*s[1, 5, 6, 8] + 2*s[1, 5, 7, 8] + 3*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + 2*s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[2, 5, 6, 7] + s[2, 5, 6, 8] + s[2, 5, 7, 8] + 2*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8] + 2*s[3, 5, 6, 7] + s[3, 5, 6, 8] + s[3, 5, 7, 8] + 2*s[3, 6, 7, 8] + 4*s[4, 5, 6, 7] + 3*s[4, 5, 6, 8] + 3*s[4, 5, 7, 8] + 4*s[4, 6, 7, 8] + 4*s[5, 6, 7, 8]
2*s[1, 2, 5, 6] + 2*s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 3*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 5, 6] + 2*s[1, 3, 5, 7] + s[1, 3, 5, 8] + 2*s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 3*s[1, 4, 5, 6] + 2*s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 4*s[1, 5, 6, 7] + 3*s[1, 5, 6, 8] + 3*s[1, 5, 7, 8] + 4*s[1, 6, 7, 8] + 2*s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 6, 7] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 6, 7] + 3*s[2, 5, 6, 7] + 2*s[2, 5, 6, 8] + 2*s[2, 5, 7, 8] + 3*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + 3*s[3, 5, 6, 7] + 2*s[3, 5, 6, 8] + 2*s[3, 5, 7, 8] + 3*s[3, 6, 7, 8] + 4*s[4, 5, 6, 7] + 3*s[4, 5, 6, 8] + 3*s[4, 5, 7, 8] + 3*s[4, 6, 7, 8] + 5*s[5, 6, 7, 8]
s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[1, 4, 6, 7] + 2*s[1, 4, 6, 8] + 3*s[1, 4, 7, 8] + 3*s[1, 5, 6, 7] + 3*s[1, 5, 6, 8] + 3*s[1, 5, 7, 8] + 4*s[1, 6, 7, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[2, 4, 6, 7] + 2*s[2, 4, 6, 8] + 2*s[2, 4, 7, 8] + 3*s[2, 5, 6, 7] + 2*s[2, 5, 6, 8] + 2*s[2, 5, 7, 8] + 3*s[2, 6, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + 3*s[3, 4, 6, 7] + 2*s[3, 4, 6, 8] + 2*s[3, 4, 7, 8] + 3*s[3, 5, 6, 7] + 2*s[3, 5, 6, 8] + 2*s[3, 5, 7, 8] + 3*s[3, 6, 7, 8] + 4*s[4, 5, 6, 7] + 3*s[4, 5, 6, 8] + 3*s[4, 5, 7, 8] + 4*s[4, 6, 7, 8] + 5*s[5, 6, 7, 8]

==> anc/G48num.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     47602,       1264]
NotebookOptionsPosition[     47047,       1243]
NotebookOutlinePosition[     47405,       1259]
CellTagsIndexPosition[     47362,       1256]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"sdata1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "\[Rule]", "9180"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "\[Rule]", "1896"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "\[Rule]", "152"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "433"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "8"}]], "\[Rule]", "907"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "\[Rule]", 
      RowBox[{"-", "1214"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "787"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "373"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "223"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "\[Rule]", "929"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "617"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "701"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "1894"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "823"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "7", ",", "8"}]], "\[Rule]", "1523"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "5"}]], "\[Rule]", 
      RowBox[{"-", "185"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "941"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "199"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "439"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "283"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "233"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "929"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "163"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "619"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "233"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", "30"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "751"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "479"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "887"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "823"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "739"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "3870"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "809"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "167"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", "5197"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5"}]], "\[Rule]", "919"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "431"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "593"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "347"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "443"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "199"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "811"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "491"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "907"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "911"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "587"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "157"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "151"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "263"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "181"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "631"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "223"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "251"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "397"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "467"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", "699"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "701"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "619"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "313"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "283"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "487"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "419"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "337"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "157"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "647"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", "3845"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "109"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "349"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "431"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"5", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", "7830"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.786528456019555*^9, 3.78652846042677*^9}, {
   3.7890909235857873`*^9, 3.7890909249936666`*^9}, {3.7890909608431144`*^9, 
   3.7890909625307226`*^9}, {3.789092251811267*^9, 3.7890922531546993`*^9}, 
   3.7890927512801867`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampnum1", "=", 
   RowBox[{
   "19922399904955630410724215097328853806640236815938096580597016543113451640\
501367680756893289297920561396996624836321836424171544018800912919280952200798\
433645110760167565490925303167579552003600440761404607992636652707285493926175\
199379733159996297089585080149215280701978355063116981238450003395330441515308\
522736664044403538583050525115090691976883369492991222322323008411341386073098\
219782629522556362197932155360249044795955558409570279307523677768703382637725\
634964444017859994296484605996954129629239818643580957533953478515694412830120\
435673149738631377995245894112641007753898780572704337954441717310258031937441\
422406773101445448516116415488395640308702993584328062855402293201216797094494\
55130194191803424810012557591234022301476892637383", "/", 
    "1389088968603688382440642353224207523033877616038054827054343525052173646\
962001086997640697156950807713789312331172487550753592676636117481826003781246\
340201098972417265904810690746203373499215273673863748181672158717719647077275\
189314418263785579223597740044716987633617247557126646683930904011538245772227\
247035708940859784695007802550601517541541691744977291842623623110245808224401\
781241225813184167217857099170347233647569097764525160167589637305521911464414\
136255645239021567985659899585726399985087309588181667435143356541482613673445\
616271445046549081495329633323869786686257610940089550322145371848992345951066\
821588033415834853838705256563070348895986836876416631239361917165002439128880\
12589848566582194499851305755368303816806264629569686295701828403200000000"}]}\
], ";"}]], "Input",
 CellChangeTimes->{{3.7865284744698267`*^9, 3.7865284789328947`*^9}, {
   3.789090954055249*^9, 3.7890909659730606`*^9}, 3.7890927650515723`*^9, {
   3.792332086807268*^9, 3.7923321091453485`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sdata2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "\[Rule]", "8326"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "\[Rule]", "1364"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "\[Rule]", "1406"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "7"}]], "\[Rule]", "97"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "8"}]], "\[Rule]", "571"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "\[Rule]", 
      RowBox[{"-", "68"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "911"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "283"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "283"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "147"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "479"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "257"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "1124"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "853"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "7", ",", "8"}]], "\[Rule]", "1175"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "5"}]], "\[Rule]", "395"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "883"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "751"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "277"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "229"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "227"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "463"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "337"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "509"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "173"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "742"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "211"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "677"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "683"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "137"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "109"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "4794"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "733"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "367"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", "3373"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5"}]], "\[Rule]", "227"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "463"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "233"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "691"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "293"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "911"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "173"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "907"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "103"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "937"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "179"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "379"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "677"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "373"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "307"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "293"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "367"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "523"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "521"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "431"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", "979"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "499"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "419"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "349"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "557"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "757"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "167"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "941"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "439"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "677"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", "4195"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "773"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "601"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "557"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"5", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", "10096"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.789090969484716*^9, 3.7890909711942244`*^9}, {
  3.789093377501136*^9, 3.78909338073128*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampnum2", "=", 
   RowBox[{
   "27147825766229027625927396150548532989794747105772120583089770977481840987\
046631286384241254436980084204471437941663398707585839889591871876867027357266\
841033930571601483915656565398383637079219448731508388311304351538135282629805\
490943540289565898062774301604405269458329932814926196513865591265798304868017\
421073774786069640294147248190813351389544862181331270010754243922262206839530\
289698448476353632550857548938569413924406315382754140278296593321870049856944\
472329455766501118787391884555381473724441525519682885748750481695199207621786\
000722993336234423087276568562172858917738522957792669157128989800985610063396\
087921428522734943301430038161807217487503002593306172771597990599161303061803\
3767110469486306971345202978385936223704593561693675736451327442503869", "/", 
    "1520284353866486482523496836325172605106052197236425224401113832456374970\
585607012292427063049093971243932212180354868018675487367014633551741580429995\
981183499885173030555865149663066747088263625040202928831552824499192630149992\
148068788787100697529643750107768083325804443309821541493127293196852265961977\
880327149947746209126189665992232985398355011062652714767903670631236493052361\
154552606197076133305956349666016059985194045097027519575522246389337330329441\
548337956082104643298508514457098251710230737628911041441788551191816584213811\
249786003409583321298596066481049993106780156700043604430231415956212848685749\
788780820650458139105927825662201661152732918260580766269779745242849579716837\
163467545969965487590826555867937827718971259515371218565417569156110911587596\
8499712000000000"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.789093408424246*^9, 3.7890934450862923`*^9}, 
   3.7923321288653135`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sdata3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "\[Rule]", "7780"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "\[Rule]", "3260"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "\[Rule]", "1546"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "445"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "8"}]], "\[Rule]", "617"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "\[Rule]", 
      RowBox[{"-", "936"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "569"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "283"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "607"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "\[Rule]", "1035"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "181"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "281"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "3364"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "487"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "7", ",", "8"}]], "\[Rule]", "1417"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "5"}]], "\[Rule]", 
      RowBox[{"-", "2061"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "787"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "163"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "613"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "613"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "229"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "937"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "409"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "797"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "449"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", "620"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "937"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "373"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "439"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "881"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "661"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "3178"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "599"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "197"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", "5201"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5"}]], "\[Rule]", "307"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "743"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "347"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "101"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "877"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "373"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "919"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "911"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "457"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "233"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "907"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "359"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "173"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "409"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "199"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "127"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "347"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "829"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "151"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "347"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", "2669"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "211"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "283"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "251"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "433"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "227"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "571"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "929"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "211"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "599"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", "3683"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "443"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "313"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "223"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"5", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", "6844"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.789093500683276*^9, 3.789093506574569*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampnum3", "=", 
   RowBox[{
   "10027619096190702508497966391989638272626629139886229714803426637910950754\
791625289366658182484221459501221050269708446112668331979786894908285721311792\
097887636202077397361140942875705208648662325367739883209760421799997085060112\
858315842327615015957005432743546758134973194491316837898935800397445360901081\
683813858568448575847504594133597199754797437248777606061573904833265919830206\
197933650793065773282381270505786753349167860926998597474324457549304274928822\
845814593625721359116697707974650659413371116959596512574631776515115806571288\
699223220372250317765688713723289749106723735498741661505658152678353745992155\
021073124208307129619587159476420588602608030599099236199660079195554375865319\
8751945080109358896624260644387340519401313344341", "/", 
    "3442891061554870329273609642205698274889659266379083216533161920375112357\
807259195680760019150684591487810447687774978640795728985054452518174879275171\
396164392446261309769875894136325930246550612064685030050448756986718677139776\
836143470452546396344823061176303144656560538343529572425767370172388287515067\
248128035774787982090689595034150624366499939357233415829620832139977022491161\
745886738680583040845206291076197964790220069233290358769427036203345543399949\
615153861339899395437594395668412057956713345874255822050423705233934056328110\
144635355412847636908578605433877744742688621336367024843056843916681662614173\
631171183431763517644017284368567341567598145208818982523072375879990120777967\
7065821174008977180313392589274675423206484397234332433978176307200000000"}]}]\
, ";"}]], "Input",
 CellChangeTimes->{{3.789094105253313*^9, 3.7890941075831423`*^9}, 
   3.7923321467450614`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sdata4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "\[Rule]", "9080"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}]], "\[Rule]", "5196"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "1018"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "7"}]], "\[Rule]", "727"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3", ",", "8"}]], "\[Rule]", "547"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}]], "\[Rule]", 
      RowBox[{"-", "110"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "739"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "271"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "487"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "2187"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "677"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "151"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "452"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "163"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "7", ",", "8"}]], "\[Rule]", "567"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "5"}]], "\[Rule]", 
      RowBox[{"-", "1649"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "359"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "509"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "359"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "641"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "863"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "461"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "167"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "727"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "3", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "853"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", "696"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "641"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "257"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "139"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "647"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "241"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "5380"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "229"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "661"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"1", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", "4225"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5"}]], "\[Rule]", "773"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "569"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "281"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "4", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "863"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "827"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "787"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "823"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "373"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "197"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "3", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "347"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", 
      RowBox[{"-", "641"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "839"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "821"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "593"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "739"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "251"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "137"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "277"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "653"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"2", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "617"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", "1883"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "617"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "5", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "233"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "541"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "653"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "4", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "701"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", 
      RowBox[{"-", "113"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "887"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "877"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"3", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "911"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "6", ",", "7"}]], "\[Rule]", "3765"}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "6", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "461"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "5", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "607"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"4", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", 
      RowBox[{"-", "379"}]}], ",", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"5", ",", "6", ",", "7", ",", "8"}]], "\[Rule]", "11194"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.789094194540474*^9, 3.7890941982013783`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampnum4", "=", 
   RowBox[{
   "81183174191741034995187105917637521048679354117122661771526018686395970951\
304284666971998403478975672157118259050078576656723802245000857437495249231068\
496478117036007300388183838492074553795293590270223398988059424314828433028675\
138398192741954309060865183588020828657161331152211301709728030564960318271856\
811605592261746447594099366361170855706716741029491656235003241121643707557237\
714062613874283943646490879054358997105978495335538272858475963594436692969192\
107260006856672869704691089123793145862728813208844148806734660344775788378648\
186289687275136510546579300412358943097902962430388122307893866171193004585253\
879871792769279730915105117810880554123286194454750919912063782674201873462337\
408092340156843675593903997363343024897916765727448235288067557221061241827471\
798296958795894260354804036683", "/", 
    "2336707779205100658788780726266917638796301773527759128425790995147703632\
855200144169879542213231550718751172070872126690033772600432910642938433197823\
972231729402721925163247774519935202939113980980876117361047383802693995527612\
166901047353523617911400242744403035094478822457721622658284680747642592969518\
500297917159400146620528696914265731667667926535342533447057563813759706868226\
703055998375227795636857733020129800360424167653553719002581529990545596518749\
579074684180092639304802762468509887139461719981043210474041841034319952784690\
394137435226909619838574669503409206082458199125870954492608495669508938586098\
580355698432554068367936969867454223872004428304931085906285266717535428041792\
153599917111401156090601422299852600035057798588402416029029608462580213912726\
821193973725221236022910861213164287374131200000000000"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7890946639984903`*^9, 3.789094671218912*^9}, {
   3.7921529394951057`*^9, 3.7921529399471993`*^9}, 3.7923321712779675`*^9}]
},
WindowSize->{1350, 685},
WindowMargins->{{-23, Automatic}, {Automatic, 60}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (2016\:5e748\:670817\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 9899, 277, 165, "Input"],
Cell[10460, 299, 1859, 27, 221, "Input"],
Cell[12322, 328, 9766, 275, 165, "Input"],
Cell[22091, 605, 1797, 26, 240, "Input"],
Cell[23891, 633, 9720, 274, 165, "Input"],
Cell[33614, 909, 1755, 26, 221, "Input"],
Cell[35372, 937, 9743, 275, 165, "Input"],
Cell[45118, 1214, 1925, 27, 259, "Input"]
}
]
*)



==> anc/amp38pre.txt <==
{1, 6, 9, 13, 17, 20, 25, 27}
{1, 6, 9, 13, 17, 20, 25, 28}
{2, 6, 9, 13, 17, 20, 25, 28}
{1, 6, 9, 13, 17, 21, 25, 28}
{2, 6, 9, 13, 17, 21, 25, 28}
{2, 6, 10, 13, 17, 21, 25, 28}
{1, 6, 9, 14, 17, 21, 25, 28}
{2, 6, 9, 14, 17, 21, 25, 28}
{1, 7, 9, 14, 17, 21, 25, 28}
{2, 7, 9, 14, 17, 21, 25, 28}
{2, 6, 10, 14, 17, 21, 25, 28}
{2, 7, 10, 14, 17, 21, 25, 28}
{2, 6, 10, 14, 18, 21, 25, 28}
{2, 7, 10, 14, 18, 21, 25, 28}
{2, 7, 10, 14, 18, 21, 26, 28}
{2, 6, 9, 13, 17, 21, 25, 29}
{2, 6, 10, 13, 17, 21, 25, 29}
{3, 6, 10, 13, 17, 21, 25, 29}
{2, 6, 9, 14, 17, 21, 25, 29}
{2, 7, 9, 14, 17, 21, 25, 29}
{2, 6, 10, 14, 17, 21, 25, 29}
{3, 6, 10, 14, 17, 21, 25, 29}
{2, 7, 10, 14, 17, 21, 25, 29}
{3, 7, 10, 14, 17, 21, 25, 29}
{2, 6, 10, 14, 18, 21, 25, 29}
{3, 6, 10, 14, 18, 21, 25, 29}
{2, 7, 10, 14, 18, 21, 25, 29}
{3, 7, 10, 14, 18, 21, 25, 29}
{2, 6, 10, 14, 17, 22, 25, 29}
{3, 6, 10, 14, 17, 22, 25, 29}
{2, 7, 10, 14, 17, 22, 25, 29}
{3, 7, 10, 14, 17, 22, 25, 29}
{2, 6, 10, 14, 18, 22, 25, 29}
{3, 6, 10, 14, 18, 22, 25, 29}
{2, 7, 10, 14, 18, 22, 25, 29}
{3, 7, 10, 14, 18, 22, 25, 29}
{3, 6, 11, 14, 18, 22, 25, 29}
{3, 7, 11, 14, 18, 22, 25, 29}
{2, 7, 10, 15, 18, 22, 25, 29}
{3, 7, 10, 15, 18, 22, 25, 29}
{3, 7, 11, 15, 18, 22, 25, 29}
{2, 7, 10, 14, 18, 21, 26, 29}
{3, 7, 10, 14, 18, 21, 26, 29}
{2, 7, 10, 14, 18, 22, 26, 29}
{3, 7, 10, 14, 18, 22, 26, 29}
{3, 7, 11, 14, 18, 22, 26, 29}
{2, 7, 10, 15, 18, 22, 26, 29}
{3, 7, 10, 15, 18, 22, 26, 29}
{2, 8, 10, 15, 18, 22, 26, 29}
{3, 8, 10, 15, 18, 22, 26, 29}
{3, 7, 11, 15, 18, 22, 26, 29}
{3, 8, 11, 15, 18, 22, 26, 29}
{3, 7, 11, 15, 19, 22, 26, 29}
{3, 8, 11, 15, 19, 22, 26, 29}
{3, 8, 11, 15, 19, 22, 27, 29}
{3, 6, 10, 14, 17, 22, 25, 30}
{3, 7, 10, 14, 17, 22, 25, 30}
{3, 6, 10, 14, 18, 22, 25, 30}
{3, 7, 10, 14, 18, 22, 25, 30}
{3, 6, 11, 14, 18, 22, 25, 30}
{4, 6, 11, 14, 18, 22, 25, 30}
{3, 7, 11, 14, 18, 22, 25, 30}
{4, 7, 11, 14, 18, 22, 25, 30}
{3, 7, 10, 15, 18, 22, 25, 30}
{3, 7, 11, 15, 18, 22, 25, 30}
{4, 7, 11, 15, 18, 22, 25, 30}
{3, 7, 11, 15, 18, 23, 25, 30}
{4, 7, 11, 15, 18, 23, 25, 30}
{3, 7, 10, 14, 18, 22, 26, 30}
{3, 7, 11, 14, 18, 22, 26, 30}
{4, 7, 11, 14, 18, 22, 26, 30}
{3, 7, 10, 15, 18, 22, 26, 30}
{3, 8, 10, 15, 18, 22, 26, 30}
{3, 7, 11, 15, 18, 22, 26, 30}
{4, 7, 11, 15, 18, 22, 26, 30}
{3, 8, 11, 15, 18, 22, 26, 30}
{4, 8, 11, 15, 18, 22, 26, 30}
{3, 7, 11, 15, 19, 22, 26, 30}
{4, 7, 11, 15, 19, 22, 26, 30}
{3, 8, 11, 15, 19, 22, 26, 30}
{4, 8, 11, 15, 19, 22, 26, 30}
{3, 7, 11, 15, 18, 23, 26, 30}
{4, 7, 11, 15, 18, 23, 26, 30}
{3, 8, 11, 15, 18, 23, 26, 30}
{4, 8, 11, 15, 18, 23, 26, 30}
{3, 7, 11, 15, 19, 23, 26, 30}
{4, 7, 11, 15, 19, 23, 26, 30}
{3, 8, 11, 15, 19, 23, 26, 30}
{4, 8, 11, 15, 19, 23, 26, 30}
{4, 7, 12, 15, 19, 23, 26, 30}
{4, 8, 12, 15, 19, 23, 26, 30}
{3, 8, 11, 16, 19, 23, 26, 30}
{4, 8, 11, 16, 19, 23, 26, 30}
{4, 8, 12, 16, 19, 23, 26, 30}
{3, 8, 11, 15, 19, 22, 27, 30}
{4, 8, 11, 15, 19, 22, 27, 30}
{3, 8, 11, 15, 19, 23, 27, 30}
{4, 8, 11, 15, 19, 23, 27, 30}
{4, 8, 12, 15, 19, 23, 27, 30}
{1, 3, 11, 16, 19, 23, 27, 30}
{1, 4, 11, 16, 19, 23, 27, 30}
{3, 8, 11, 16, 19, 23, 27, 30}
{4, 8, 11, 16, 19, 23, 27, 30}
{1, 4, 12, 16, 19, 23, 27, 30}
{4, 8, 12, 16, 19, 23, 27, 30}
{1, 4, 12, 16, 20, 23, 27, 30}
{4, 8, 12, 16, 20, 23, 27, 30}
{1, 4, 12, 16, 20, 23, 28, 30}
{4, 7, 11, 15, 18, 23, 25, 31}
{4, 7, 11, 15, 18, 23, 26, 31}
{4, 8, 11, 15, 18, 23, 26, 31}
{4, 7, 11, 15, 19, 23, 26, 31}
{4, 8, 11, 15, 19, 23, 26, 31}
{4, 7, 12, 15, 19, 23, 26, 31}
{5, 7, 12, 15, 19, 23, 26, 31}
{4, 8, 12, 15, 19, 23, 26, 31}
{5, 8, 12, 15, 19, 23, 26, 31}
{4, 8, 11, 16, 19, 23, 26, 31}
{4, 8, 12, 16, 19, 23, 26, 31}
{5, 8, 12, 16, 19, 23, 26, 31}
{4, 8, 12, 16, 19, 24, 26, 31}
{5, 8, 12, 16, 19, 24, 26, 31}
{4, 8, 11, 15, 19, 23, 27, 31}
{4, 8, 12, 15, 19, 23, 27, 31}
{5, 8, 12, 15, 19, 23, 27, 31}
{1, 4, 11, 16, 19, 23, 27, 31}
{4, 8, 11, 16, 19, 23, 27, 31}
{1, 4, 12, 16, 19, 23, 27, 31}
{1, 5, 12, 16, 19, 23, 27, 31}
{4, 8, 12, 16, 19, 23, 27, 31}
{5, 8, 12, 16, 19, 23, 27, 31}
{1, 4, 12, 16, 20, 23, 27, 31}
{1, 5, 12, 16, 20, 23, 27, 31}
{4, 8, 12, 16, 20, 23, 27, 31}
{5, 8, 12, 16, 20, 23, 27, 31}
{1, 4, 12, 16, 19, 24, 27, 31}
{1, 5, 12, 16, 19, 24, 27, 31}
{4, 8, 12, 16, 19, 24, 27, 31}
{5, 8, 12, 16, 19, 24, 27, 31}
{1, 4, 9, 12, 20, 24, 27, 31}
{1, 5, 9, 12, 20, 24, 27, 31}
{1, 5, 9, 13, 20, 24, 27, 31}
{1, 4, 12, 16, 20, 24, 27, 31}
{1, 5, 12, 16, 20, 24, 27, 31}
{4, 8, 12, 16, 20, 24, 27, 31}
{5, 8, 12, 16, 20, 24, 27, 31}
{1, 5, 13, 16, 20, 24, 27, 31}
{5, 8, 13, 16, 20, 24, 27, 31}
{1, 4, 12, 16, 20, 23, 28, 31}
{1, 5, 12, 16, 20, 23, 28, 31}
{1, 4, 9, 12, 20, 24, 28, 31}
{2, 4, 9, 12, 20, 24, 28, 31}
{1, 5, 9, 12, 20, 24, 28, 31}
{2, 5, 9, 12, 20, 24, 28, 31}
{1, 5, 9, 13, 20, 24, 28, 31}
{2, 5, 9, 13, 20, 24, 28, 31}
{1, 4, 12, 16, 20, 24, 28, 31}
{1, 5, 12, 16, 20, 24, 28, 31}
{1, 5, 13, 16, 20, 24, 28, 31}
{1, 5, 9, 13, 21, 24, 28, 31}
{2, 5, 9, 13, 21, 24, 28, 31}
{2, 5, 9, 13, 21, 24, 29, 31}
{5, 8, 12, 16, 19, 24, 26, 32}
{1, 5, 9, 13, 17, 20, 27, 32}
{1, 6, 9, 13, 17, 20, 27, 32}
{1, 5, 12, 16, 19, 24, 27, 32}
{5, 8, 12, 16, 19, 24, 27, 32}
{1, 5, 9, 12, 20, 24, 27, 32}
{1, 5, 9, 13, 20, 24, 27, 32}
{1, 6, 9, 13, 20, 24, 27, 32}
{1, 5, 12, 16, 20, 24, 27, 32}
{5, 8, 12, 16, 20, 24, 27, 32}
{1, 5, 13, 16, 20, 24, 27, 32}
{1, 6, 13, 16, 20, 24, 27, 32}
{5, 8, 13, 16, 20, 24, 27, 32}
{6, 8, 13, 16, 20, 24, 27, 32}
{1, 5, 9, 13, 17, 20, 28, 32}
{2, 5, 9, 13, 17, 20, 28, 32}
{1, 6, 9, 13, 17, 20, 28, 32}
{2, 6, 9, 13, 17, 20, 28, 32}
{1, 5, 9, 13, 17, 21, 28, 32}
{2, 5, 9, 13, 17, 21, 28, 32}
{1, 6, 9, 13, 17, 21, 28, 32}
{2, 6, 9, 13, 17, 21, 28, 32}
{2, 5, 10, 13, 17, 21, 28, 32}
{2, 6, 10, 13, 17, 21, 28, 32}
{1, 6, 9, 14, 17, 21, 28, 32}
{2, 6, 9, 14, 17, 21, 28, 32}
{2, 6, 10, 14, 17, 21, 28, 32}
{1, 5, 9, 12, 20, 24, 28, 32}
{2, 5, 9, 12, 20, 24, 28, 32}
{1, 5, 9, 13, 20, 24, 28, 32}
{2, 5, 9, 13, 20, 24, 28, 32}
{1, 6, 9, 13, 20, 24, 28, 32}
{2, 6, 9, 13, 20, 24, 28, 32}
{1, 5, 12, 16, 20, 24, 28, 32}
{1, 5, 13, 16, 20, 24, 28, 32}
{1, 6, 13, 16, 20, 24, 28, 32}
{1, 5, 9, 13, 21, 24, 28, 32}
{2, 5, 9, 13, 21, 24, 28, 32}
{1, 6, 9, 13, 21, 24, 28, 32}
{2, 6, 9, 13, 21, 24, 28, 32}
{2, 5, 9, 13, 17, 21, 29, 32}
{2, 6, 9, 13, 17, 21, 29, 32}
{2, 5, 10, 13, 17, 21, 29, 32}
{3, 5, 10, 13, 17, 21, 29, 32}
{2, 6, 10, 13, 17, 21, 29, 32}
{3, 6, 10, 13, 17, 21, 29, 32}
{2, 6, 9, 14, 17, 21, 29, 32}
{2, 6, 10, 14, 17, 21, 29, 32}
{3, 6, 10, 14, 17, 21, 29, 32}
{2, 6, 10, 14, 17, 22, 29, 32}
{3, 6, 10, 14, 17, 22, 29, 32}
{2, 5, 9, 13, 21, 24, 29, 32}
{2, 6, 9, 13, 21, 24, 29, 32}
{3, 6, 10, 14, 17, 22, 30, 32}
{1, 3, 6, 13, 17, 21, 25, 33}
{1, 6, 9, 13, 17, 21, 25, 33}
{1, 3, 6, 14, 17, 21, 25, 33}
{1, 3, 7, 14, 17, 21, 25, 33}
{1, 6, 9, 14, 17, 21, 25, 33}
{1, 7, 9, 14, 17, 21, 25, 33}
{1, 3, 6, 13, 17, 25, 27, 33}
{1, 6, 9, 13, 17, 25, 27, 33}
{3, 6, 13, 17, 21, 25, 29, 33}
{6, 9, 13, 17, 21, 25, 29, 33}
{3, 6, 14, 17, 21, 25, 29, 33}
{3, 7, 14, 17, 21, 25, 29, 33}
{6, 9, 14, 17, 21, 25, 29, 33}
{7, 9, 14, 17, 21, 25, 29, 33}
{3, 6, 13, 17, 25, 27, 29, 33}
{6, 9, 13, 17, 25, 27, 29, 33}
{1, 5, 9, 13, 21, 24, 31, 33}
{1, 5, 9, 13, 24, 27, 31, 33}
{5, 9, 13, 21, 24, 29, 31, 33}
{5, 9, 13, 24, 27, 29, 31, 33}
{1, 3, 5, 13, 17, 21, 32, 33}
{1, 3, 6, 13, 17, 21, 32, 33}
{1, 5, 9, 13, 17, 21, 32, 33}
{1, 6, 9, 13, 17, 21, 32, 33}
{1, 3, 6, 14, 17, 21, 32, 33}
{1, 6, 9, 14, 17, 21, 32, 33}
{1, 5, 9, 13, 21, 24, 32, 33}
{1, 6, 9, 13, 21, 24, 32, 33}
{1, 3, 5, 13, 17, 27, 32, 33}
{1, 3, 6, 13, 17, 27, 32, 33}
{1, 5, 9, 13, 17, 27, 32, 33}
{1, 6, 9, 13, 17, 27, 32, 33}
{1, 5, 9, 13, 24, 27, 32, 33}
{1, 6, 9, 13, 24, 27, 32, 33}
{3, 5, 13, 17, 21, 29, 32, 33}
{3, 6, 13, 17, 21, 29, 32, 33}
{5, 9, 13, 17, 21, 29, 32, 33}
{6, 9, 13, 17, 21, 29, 32, 33}
{3, 6, 14, 17, 21, 29, 32, 33}
{6, 9, 14, 17, 21, 29, 32, 33}
{5, 9, 13, 21, 24, 29, 32, 33}
{6, 9, 13, 21, 24, 29, 32, 33}
{3, 5, 13, 17, 27, 29, 32, 33}
{3, 6, 13, 17, 27, 29, 32, 33}
{5, 9, 13, 17, 27, 29, 32, 33}
{6, 9, 13, 17, 27, 29, 32, 33}
{5, 9, 13, 24, 27, 29, 32, 33}
{6, 9, 13, 24, 27, 29, 32, 33}
{2, 6, 10, 14, 17, 22, 25, 34}
{2, 7, 10, 14, 17, 22, 25, 34}
{2, 4, 6, 14, 18, 22, 25, 34}
{2, 4, 7, 14, 18, 22, 25, 34}
{2, 6, 10, 14, 18, 22, 25, 34}
{2, 7, 10, 14, 18, 22, 25, 34}
{2, 4, 7, 15, 18, 22, 25, 34}
{2, 7, 10, 15, 18, 22, 25, 34}
{2, 4, 7, 14, 18, 22, 26, 34}
{2, 7, 10, 14, 18, 22, 26, 34}
{2, 4, 7, 15, 18, 22, 26, 34}
{2, 4, 8, 15, 18, 22, 26, 34}
{2, 7, 10, 15, 18, 22, 26, 34}
{2, 8, 10, 15, 18, 22, 26, 34}
{2, 6, 10, 14, 17, 25, 28, 34}
{2, 7, 10, 14, 17, 25, 28, 34}
{2, 4, 6, 14, 18, 25, 28, 34}
{2, 4, 7, 14, 18, 25, 28, 34}
{2, 6, 10, 14, 18, 25, 28, 34}
{2, 7, 10, 14, 18, 25, 28, 34}
{2, 4, 7, 14, 18, 26, 28, 34}
{2, 7, 10, 14, 18, 26, 28, 34}
{6, 10, 14, 17, 22, 25, 30, 34}
{7, 10, 14, 17, 22, 25, 30, 34}
{4, 6, 14, 18, 22, 25, 30, 34}
{4, 7, 14, 18, 22, 25, 30, 34}
{6, 10, 14, 18, 22, 25, 30, 34}
{7, 10, 14, 18, 22, 25, 30, 34}
{4, 7, 15, 18, 22, 25, 30, 34}
{7, 10, 15, 18, 22, 25, 30, 34}
{4, 7, 14, 18, 22, 26, 30, 34}
{7, 10, 14, 18, 22, 26, 30, 34}
{4, 7, 15, 18, 22, 26, 30, 34}
{4, 8, 15, 18, 22, 26, 30, 34}
{7, 10, 15, 18, 22, 26, 30, 34}
{8, 10, 15, 18, 22, 26, 30, 34}
{6, 10, 14, 17, 25, 28, 30, 34}
{7, 10, 14, 17, 25, 28, 30, 34}
{4, 6, 14, 18, 25, 28, 30, 34}
{4, 7, 14, 18, 25, 28, 30, 34}
{6, 10, 14, 18, 25, 28, 30, 34}
{7, 10, 14, 18, 25, 28, 30, 34}
{4, 7, 14, 18, 26, 28, 30, 34}
{7, 10, 14, 18, 26, 28, 30, 34}
{2, 6, 10, 14, 17, 22, 32, 34}
{2, 6, 10, 14, 17, 28, 32, 34}
{6, 10, 14, 17, 22, 30, 32, 34}
{6, 10, 14, 17, 28, 30, 32, 34}
{3, 7, 11, 15, 18, 23, 25, 35}
{3, 7, 11, 15, 18, 23, 26, 35}
{3, 8, 11, 15, 18, 23, 26, 35}
{3, 5, 7, 15, 19, 23, 26, 35}
{3, 5, 8, 15, 19, 23, 26, 35}
{3, 7, 11, 15, 19, 23, 26, 35}
{3, 8, 11, 15, 19, 23, 26, 35}
{3, 5, 8, 16, 19, 23, 26, 35}
{3, 8, 11, 16, 19, 23, 26, 35}
{3, 5, 8, 15, 19, 23, 27, 35}
{3, 8, 11, 15, 19, 23, 27, 35}
{1, 3, 5, 16, 19, 23, 27, 35}
{3, 5, 8, 16, 19, 23, 27, 35}
{1, 3, 11, 16, 19, 23, 27, 35}
{3, 8, 11, 16, 19, 23, 27, 35}
{3, 7, 11, 15, 18, 25, 29, 35}
{3, 7, 11, 15, 18, 26, 29, 35}
{3, 8, 11, 15, 18, 26, 29, 35}
{3, 5, 7, 15, 19, 26, 29, 35}
{3, 5, 8, 15, 19, 26, 29, 35}
{3, 7, 11, 15, 19, 26, 29, 35}
{3, 8, 11, 15, 19, 26, 29, 35}
{3, 5, 8, 15, 19, 27, 29, 35}
{3, 8, 11, 15, 19, 27, 29, 35}
{7, 11, 15, 18, 23, 25, 31, 35}
{7, 11, 15, 18, 23, 26, 31, 35}
{8, 11, 15, 18, 23, 26, 31, 35}
{5, 7, 15, 19, 23, 26, 31, 35}
{5, 8, 15, 19, 23, 26, 31, 35}
{7, 11, 15, 19, 23, 26, 31, 35}
{8, 11, 15, 19, 23, 26, 31, 35}
{5, 8, 16, 19, 23, 26, 31, 35}
{8, 11, 16, 19, 23, 26, 31, 35}
{5, 8, 15, 19, 23, 27, 31, 35}
{8, 11, 15, 19, 23, 27, 31, 35}
{1, 5, 16, 19, 23, 27, 31, 35}
{5, 8, 16, 19, 23, 27, 31, 35}
{1, 11, 16, 19, 23, 27, 31, 35}
{8, 11, 16, 19, 23, 27, 31, 35}
{7, 11, 15, 18, 25, 29, 31, 35}
{7, 11, 15, 18, 26, 29, 31, 35}
{8, 11, 15, 18, 26, 29, 31, 35}
{5, 7, 15, 19, 26, 29, 31, 35}
{5, 8, 15, 19, 26, 29, 31, 35}
{7, 11, 15, 19, 26, 29, 31, 35}
{8, 11, 15, 19, 26, 29, 31, 35}
{5, 8, 15, 19, 27, 29, 31, 35}
{8, 11, 15, 19, 27, 29, 31, 35}
{4, 8, 12, 16, 19, 24, 26, 36}
{1, 4, 12, 16, 19, 24, 27, 36}
{4, 8, 12, 16, 19, 24, 27, 36}
{1, 4, 6, 9, 20, 24, 27, 36}
{1, 4, 9, 12, 20, 24, 27, 36}
{1, 4, 6, 16, 20, 24, 27, 36}
{4, 6, 8, 16, 20, 24, 27, 36}
{1, 4, 12, 16, 20, 24, 27, 36}
{4, 8, 12, 16, 20, 24, 27, 36}
{1, 4, 6, 9, 20, 24, 28, 36}
{2, 4, 6, 9, 20, 24, 28, 36}
{1, 4, 9, 12, 20, 24, 28, 36}
{2, 4, 9, 12, 20, 24, 28, 36}
{1, 4, 6, 16, 20, 24, 28, 36}
{1, 4, 12, 16, 20, 24, 28, 36}
{4, 8, 12, 16, 19, 26, 30, 36}
{1, 4, 12, 16, 19, 27, 30, 36}
{4, 8, 12, 16, 19, 27, 30, 36}
{1, 4, 6, 16, 20, 27, 30, 36}
{4, 6, 8, 16, 20, 27, 30, 36}
{1, 4, 12, 16, 20, 27, 30, 36}
{4, 8, 12, 16, 20, 27, 30, 36}
{1, 4, 6, 16, 20, 28, 30, 36}
{1, 4, 12, 16, 20, 28, 30, 36}
{8, 12, 16, 19, 24, 26, 32, 36}
{1, 12, 16, 19, 24, 27, 32, 36}
{8, 12, 16, 19, 24, 27, 32, 36}
{1, 6, 9, 20, 24, 27, 32, 36}
{1, 9, 12, 20, 24, 27, 32, 36}
{1, 6, 16, 20, 24, 27, 32, 36}
{6, 8, 16, 20, 24, 27, 32, 36}
{1, 12, 16, 20, 24, 27, 32, 36}
{8, 12, 16, 20, 24, 27, 32, 36}
{1, 6, 9, 20, 24, 28, 32, 36}
{2, 6, 9, 20, 24, 28, 32, 36}
{1, 9, 12, 20, 24, 28, 32, 36}
{2, 9, 12, 20, 24, 28, 32, 36}
{1, 6, 16, 20, 24, 28, 32, 36}
{1, 12, 16, 20, 24, 28, 32, 36}
{8, 12, 16, 19, 26, 30, 32, 36}
{1, 12, 16, 19, 27, 30, 32, 36}
{8, 12, 16, 19, 27, 30, 32, 36}
{1, 6, 16, 20, 27, 30, 32, 36}
{6, 8, 16, 20, 27, 30, 32, 36}
{1, 12, 16, 20, 27, 30, 32, 36}
{8, 12, 16, 20, 27, 30, 32, 36}
{1, 6, 16, 20, 28, 30, 32, 36}
{1, 12, 16, 20, 28, 30, 32, 36}
{1, 5, 9, 13, 17, 20, 27, 37}
{1, 9, 13, 17, 20, 25, 27, 37}
{1, 5, 9, 13, 17, 20, 28, 37}
{2, 5, 9, 13, 17, 20, 28, 37}
{1, 5, 7, 9, 17, 21, 28, 37}
{2, 5, 7, 9, 17, 21, 28, 37}
{2, 5, 7, 10, 17, 21, 28, 37}
{1, 5, 9, 13, 17, 21, 28, 37}
{2, 5, 9, 13, 17, 21, 28, 37}
{2, 5, 10, 13, 17, 21, 28, 37}
{1, 9, 13, 17, 20, 25, 28, 37}
{2, 9, 13, 17, 20, 25, 28, 37}
{1, 7, 9, 17, 21, 25, 28, 37}
{2, 7, 9, 17, 21, 25, 28, 37}
{2, 7, 10, 17, 21, 25, 28, 37}
{1, 9, 13, 17, 21, 25, 28, 37}
{2, 9, 13, 17, 21, 25, 28, 37}
{2, 10, 13, 17, 21, 25, 28, 37}
{2, 5, 7, 9, 17, 21, 29, 37}
{2, 5, 7, 10, 17, 21, 29, 37}
{3, 5, 7, 10, 17, 21, 29, 37}
{2, 5, 9, 13, 17, 21, 29, 37}
{2, 5, 10, 13, 17, 21, 29, 37}
{3, 5, 10, 13, 17, 21, 29, 37}
{2, 7, 9, 17, 21, 25, 29, 37}
{2, 7, 10, 17, 21, 25, 29, 37}
{3, 7, 10, 17, 21, 25, 29, 37}
{2, 9, 13, 17, 21, 25, 29, 37}
{2, 10, 13, 17, 21, 25, 29, 37}
{3, 10, 13, 17, 21, 25, 29, 37}
{1, 5, 9, 13, 20, 27, 31, 37}
{1, 9, 13, 20, 25, 27, 31, 37}
{1, 5, 9, 13, 20, 28, 31, 37}
{2, 5, 9, 13, 20, 28, 31, 37}
{1, 5, 7, 9, 21, 28, 31, 37}
{2, 5, 7, 9, 21, 28, 31, 37}
{1, 5, 9, 13, 21, 28, 31, 37}
{2, 5, 9, 13, 21, 28, 31, 37}
{1, 9, 13, 20, 25, 28, 31, 37}
{2, 9, 13, 20, 25, 28, 31, 37}
{1, 7, 9, 21, 25, 28, 31, 37}
{2, 7, 9, 21, 25, 28, 31, 37}
{1, 9, 13, 21, 25, 28, 31, 37}
{2, 9, 13, 21, 25, 28, 31, 37}
{2, 5, 7, 9, 21, 29, 31, 37}
{2, 5, 9, 13, 21, 29, 31, 37}
{2, 7, 9, 21, 25, 29, 31, 37}
{2, 9, 13, 21, 25, 29, 31, 37}
{1, 3, 5, 7, 17, 21, 33, 37}
{1, 5, 7, 9, 17, 21, 33, 37}
{1, 3, 5, 13, 17, 21, 33, 37}
{1, 5, 9, 13, 17, 21, 33, 37}
{1, 3, 7, 17, 21, 25, 33, 37}
{1, 7, 9, 17, 21, 25, 33, 37}
{1, 3, 13, 17, 21, 25, 33, 37}
{1, 9, 13, 17, 21, 25, 33, 37}
{1, 3, 5, 13, 17, 27, 33, 37}
{1, 5, 9, 13, 17, 27, 33, 37}
{1, 3, 13, 17, 25, 27, 33, 37}
{1, 9, 13, 17, 25, 27, 33, 37}
{3, 5, 7, 17, 21, 29, 33, 37}
{5, 7, 9, 17, 21, 29, 33, 37}
{3, 5, 13, 17, 21, 29, 33, 37}
{5, 9, 13, 17, 21, 29, 33, 37}
{3, 7, 17, 21, 25, 29, 33, 37}
{7, 9, 17, 21, 25, 29, 33, 37}
{3, 13, 17, 21, 25, 29, 33, 37}
{9, 13, 17, 21, 25, 29, 33, 37}
{3, 5, 13, 17, 27, 29, 33, 37}
{5, 9, 13, 17, 27, 29, 33, 37}
{3, 13, 17, 25, 27, 29, 33, 37}
{9, 13, 17, 25, 27, 29, 33, 37}
{1, 5, 7, 9, 21, 31, 33, 37}
{1, 5, 9, 13, 21, 31, 33, 37}
{1, 7, 9, 21, 25, 31, 33, 37}
{1, 9, 13, 21, 25, 31, 33, 37}
{1, 5, 9, 13, 27, 31, 33, 37}
{1, 9, 13, 25, 27, 31, 33, 37}
{5, 7, 9, 21, 29, 31, 33, 37}
{5, 9, 13, 21, 29, 31, 33, 37}
{7, 9, 21, 25, 29, 31, 33, 37}
{9, 13, 21, 25, 29, 31, 33, 37}
{5, 9, 13, 27, 29, 31, 33, 37}
{9, 13, 25, 27, 29, 31, 33, 37}
{1, 3, 5, 7, 21, 33, 35, 37}
{1, 3, 5, 13, 21, 33, 35, 37}
{1, 3, 7, 21, 25, 33, 35, 37}
{1, 3, 13, 21, 25, 33, 35, 37}
{1, 3, 5, 13, 27, 33, 35, 37}
{1, 3, 13, 25, 27, 33, 35, 37}
{3, 5, 7, 21, 29, 33, 35, 37}
{3, 5, 13, 21, 29, 33, 35, 37}
{3, 7, 21, 25, 29, 33, 35, 37}
{3, 13, 21, 25, 29, 33, 35, 37}
{3, 5, 13, 27, 29, 33, 35, 37}
{3, 13, 25, 27, 29, 33, 35, 37}
{1, 5, 7, 21, 31, 33, 35, 37}
{1, 5, 13, 21, 31, 33, 35, 37}
{1, 7, 21, 25, 31, 33, 35, 37}
{1, 13, 21, 25, 31, 33, 35, 37}
{1, 5, 13, 27, 31, 33, 35, 37}
{1, 13, 25, 27, 31, 33, 35, 37}
{5, 7, 21, 29, 31, 33, 35, 37}
{5, 13, 21, 29, 31, 33, 35, 37}
{7, 21, 25, 29, 31, 33, 35, 37}
{13, 21, 25, 29, 31, 33, 35, 37}
{5, 13, 27, 29, 31, 33, 35, 37}
{13, 25, 27, 29, 31, 33, 35, 37}
{2, 6, 10, 14, 18, 21, 28, 38}
{2, 10, 14, 18, 21, 26, 28, 38}
{2, 6, 10, 14, 18, 21, 29, 38}
{3, 6, 10, 14, 18, 21, 29, 38}
{2, 6, 8, 10, 18, 22, 29, 38}
{3, 6, 8, 10, 18, 22, 29, 38}
{3, 6, 8, 11, 18, 22, 29, 38}
{2, 6, 10, 14, 18, 22, 29, 38}
{3, 6, 10, 14, 18, 22, 29, 38}
{3, 6, 11, 14, 18, 22, 29, 38}
{2, 10, 14, 18, 21, 26, 29, 38}
{3, 10, 14, 18, 21, 26, 29, 38}
{2, 8, 10, 18, 22, 26, 29, 38}
{3, 8, 10, 18, 22, 26, 29, 38}
{3, 8, 11, 18, 22, 26, 29, 38}
{2, 10, 14, 18, 22, 26, 29, 38}
{3, 10, 14, 18, 22, 26, 29, 38}
{3, 11, 14, 18, 22, 26, 29, 38}
{3, 6, 8, 10, 18, 22, 30, 38}
{3, 6, 8, 11, 18, 22, 30, 38}
{4, 6, 8, 11, 18, 22, 30, 38}
{3, 6, 10, 14, 18, 22, 30, 38}
{3, 6, 11, 14, 18, 22, 30, 38}
{4, 6, 11, 14, 18, 22, 30, 38}
{3, 8, 10, 18, 22, 26, 30, 38}
{3, 8, 11, 18, 22, 26, 30, 38}
{4, 8, 11, 18, 22, 26, 30, 38}
{3, 10, 14, 18, 22, 26, 30, 38}
{3, 11, 14, 18, 22, 26, 30, 38}
{4, 11, 14, 18, 22, 26, 30, 38}
{2, 6, 10, 14, 21, 28, 32, 38}
{2, 10, 14, 21, 26, 28, 32, 38}
{2, 6, 10, 14, 21, 29, 32, 38}
{3, 6, 10, 14, 21, 29, 32, 38}
{2, 6, 8, 10, 22, 29, 32, 38}
{3, 6, 8, 10, 22, 29, 32, 38}
{2, 6, 10, 14, 22, 29, 32, 38}
{3, 6, 10, 14, 22, 29, 32, 38}
{2, 10, 14, 21, 26, 29, 32, 38}
{3, 10, 14, 21, 26, 29, 32, 38}
{2, 8, 10, 22, 26, 29, 32, 38}
{3, 8, 10, 22, 26, 29, 32, 38}
{2, 10, 14, 22, 26, 29, 32, 38}
{3, 10, 14, 22, 26, 29, 32, 38}
{3, 6, 8, 10, 22, 30, 32, 38}
{3, 6, 10, 14, 22, 30, 32, 38}
{3, 8, 10, 22, 26, 30, 32, 38}
{3, 10, 14, 22, 26, 30, 32, 38}
{2, 4, 6, 8, 18, 22, 34, 38}
{2, 6, 8, 10, 18, 22, 34, 38}
{2, 4, 6, 14, 18, 22, 34, 38}
{2, 6, 10, 14, 18, 22, 34, 38}
{2, 4, 8, 18, 22, 26, 34, 38}
{2, 8, 10, 18, 22, 26, 34, 38}
{2, 4, 14, 18, 22, 26, 34, 38}
{2, 10, 14, 18, 22, 26, 34, 38}
{2, 4, 6, 14, 18, 28, 34, 38}
{2, 6, 10, 14, 18, 28, 34, 38}
{2, 4, 14, 18, 26, 28, 34, 38}
{2, 10, 14, 18, 26, 28, 34, 38}
{4, 6, 8, 18, 22, 30, 34, 38}
{6, 8, 10, 18, 22, 30, 34, 38}
{4, 6, 14, 18, 22, 30, 34, 38}
{6, 10, 14, 18, 22, 30, 34, 38}
{4, 8, 18, 22, 26, 30, 34, 38}
{8, 10, 18, 22, 26, 30, 34, 38}
{4, 14, 18, 22, 26, 30, 34, 38}
{10, 14, 18, 22, 26, 30, 34, 38}
{4, 6, 14, 18, 28, 30, 34, 38}
{6, 10, 14, 18, 28, 30, 34, 38}
{4, 14, 18, 26, 28, 30, 34, 38}
{10, 14, 18, 26, 28, 30, 34, 38}
{2, 6, 8, 10, 22, 32, 34, 38}
{2, 6, 10, 14, 22, 32, 34, 38}
{2, 8, 10, 22, 26, 32, 34, 38}
{2, 10, 14, 22, 26, 32, 34, 38}
{2, 6, 10, 14, 28, 32, 34, 38}
{2, 10, 14, 26, 28, 32, 34, 38}
{6, 8, 10, 22, 30, 32, 34, 38}
{6, 10, 14, 22, 30, 32, 34, 38}
{8, 10, 22, 26, 30, 32, 34, 38}
{10, 14, 22, 26, 30, 32, 34, 38}
{6, 10, 14, 28, 30, 32, 34, 38}
{10, 14, 26, 28, 30, 32, 34, 38}
{2, 4, 6, 8, 22, 34, 36, 38}
{2, 4, 6, 14, 22, 34, 36, 38}
{2, 4, 8, 22, 26, 34, 36, 38}
{2, 4, 14, 22, 26, 34, 36, 38}
{2, 4, 6, 14, 28, 34, 36, 38}
{2, 4, 14, 26, 28, 34, 36, 38}
{4, 6, 8, 22, 30, 34, 36, 38}
{4, 6, 14, 22, 30, 34, 36, 38}
{4, 8, 22, 26, 30, 34, 36, 38}
{4, 14, 22, 26, 30, 34, 36, 38}
{4, 6, 14, 28, 30, 34, 36, 38}
{4, 14, 26, 28, 30, 34, 36, 38}
{2, 6, 8, 22, 32, 34, 36, 38}
{2, 6, 14, 22, 32, 34, 36, 38}
{2, 8, 22, 26, 32, 34, 36, 38}
{2, 14, 22, 26, 32, 34, 36, 38}
{2, 6, 14, 28, 32, 34, 36, 38}
{2, 14, 26, 28, 32, 34, 36, 38}
{6, 8, 22, 30, 32, 34, 36, 38}
{6, 14, 22, 30, 32, 34, 36, 38}
{8, 22, 26, 30, 32, 34, 36, 38}
{14, 22, 26, 30, 32, 34, 36, 38}
{6, 14, 28, 30, 32, 34, 36, 38}
{14, 26, 28, 30, 32, 34, 36, 38}
{3, 7, 11, 15, 19, 22, 29, 39}
{3, 7, 11, 15, 22, 25, 29, 39}
{3, 11, 15, 19, 22, 27, 29, 39}
{3, 11, 15, 22, 25, 27, 29, 39}
{3, 7, 11, 15, 19, 22, 30, 39}
{4, 7, 11, 15, 19, 22, 30, 39}
{1, 3, 7, 11, 19, 23, 30, 39}
{1, 4, 7, 11, 19, 23, 30, 39}
{1, 4, 7, 12, 19, 23, 30, 39}
{3, 7, 11, 15, 19, 23, 30, 39}
{4, 7, 11, 15, 19, 23, 30, 39}
{4, 7, 12, 15, 19, 23, 30, 39}
{3, 7, 11, 15, 22, 25, 30, 39}
{4, 7, 11, 15, 22, 25, 30, 39}
{1, 3, 7, 11, 23, 25, 30, 39}
{1, 4, 7, 11, 23, 25, 30, 39}
{3, 7, 11, 15, 23, 25, 30, 39}
{4, 7, 11, 15, 23, 25, 30, 39}
{3, 11, 15, 19, 22, 27, 30, 39}
{4, 11, 15, 19, 22, 27, 30, 39}
{1, 3, 11, 19, 23, 27, 30, 39}
{1, 4, 11, 19, 23, 27, 30, 39}
{1, 4, 12, 19, 23, 27, 30, 39}
{3, 11, 15, 19, 23, 27, 30, 39}
{4, 11, 15, 19, 23, 27, 30, 39}
{4, 12, 15, 19, 23, 27, 30, 39}
{3, 11, 15, 22, 25, 27, 30, 39}
{4, 11, 15, 22, 25, 27, 30, 39}
{1, 3, 11, 23, 25, 27, 30, 39}
{1, 4, 11, 23, 25, 27, 30, 39}
{3, 11, 15, 23, 25, 27, 30, 39}
{4, 11, 15, 23, 25, 27, 30, 39}
{1, 4, 7, 11, 19, 23, 31, 39}
{1, 4, 7, 12, 19, 23, 31, 39}
{1, 5, 7, 12, 19, 23, 31, 39}
{4, 7, 11, 15, 19, 23, 31, 39}
{4, 7, 12, 15, 19, 23, 31, 39}
{5, 7, 12, 15, 19, 23, 31, 39}
{1, 4, 7, 11, 23, 25, 31, 39}
{4, 7, 11, 15, 23, 25, 31, 39}
{1, 4, 11, 19, 23, 27, 31, 39}
{1, 4, 12, 19, 23, 27, 31, 39}
{1, 5, 12, 19, 23, 27, 31, 39}
{4, 11, 15, 19, 23, 27, 31, 39}
{4, 12, 15, 19, 23, 27, 31, 39}
{5, 12, 15, 19, 23, 27, 31, 39}
{1, 4, 11, 23, 25, 27, 31, 39}
{4, 11, 15, 23, 25, 27, 31, 39}
{1, 3, 5, 7, 19, 23, 35, 39}
{1, 3, 7, 11, 19, 23, 35, 39}
{3, 5, 7, 15, 19, 23, 35, 39}
{3, 7, 11, 15, 19, 23, 35, 39}
{1, 3, 7, 11, 23, 25, 35, 39}
{3, 7, 11, 15, 23, 25, 35, 39}
{1, 3, 5, 19, 23, 27, 35, 39}
{1, 3, 11, 19, 23, 27, 35, 39}
{3, 5, 15, 19, 23, 27, 35, 39}
{3, 11, 15, 19, 23, 27, 35, 39}
{1, 3, 11, 23, 25, 27, 35, 39}
{3, 11, 15, 23, 25, 27, 35, 39}
{3, 5, 7, 15, 19, 29, 35, 39}
{3, 7, 11, 15, 19, 29, 35, 39}
{3, 7, 11, 15, 25, 29, 35, 39}
{3, 5, 15, 19, 27, 29, 35, 39}
{3, 11, 15, 19, 27, 29, 35, 39}
{3, 11, 15, 25, 27, 29, 35, 39}
{1, 5, 7, 19, 23, 31, 35, 39}
{1, 7, 11, 19, 23, 31, 35, 39}
{5, 7, 15, 19, 23, 31, 35, 39}
{7, 11, 15, 19, 23, 31, 35, 39}
{1, 7, 11, 23, 25, 31, 35, 39}
{7, 11, 15, 23, 25, 31, 35, 39}
{1, 5, 19, 23, 27, 31, 35, 39}
{1, 11, 19, 23, 27, 31, 35, 39}
{5, 15, 19, 23, 27, 31, 35, 39}
{11, 15, 19, 23, 27, 31, 35, 39}
{1, 11, 23, 25, 27, 31, 35, 39}
{11, 15, 23, 25, 27, 31, 35, 39}
{5, 7, 15, 19, 29, 31, 35, 39}
{7, 11, 15, 19, 29, 31, 35, 39}
{7, 11, 15, 25, 29, 31, 35, 39}
{5, 15, 19, 27, 29, 31, 35, 39}
{11, 15, 19, 27, 29, 31, 35, 39}
{11, 15, 25, 27, 29, 31, 35, 39}
{1, 3, 5, 7, 19, 33, 35, 39}
{1, 3, 7, 11, 19, 33, 35, 39}
{1, 3, 7, 11, 25, 33, 35, 39}
{1, 3, 5, 19, 27, 33, 35, 39}
{1, 3, 11, 19, 27, 33, 35, 39}
{1, 3, 11, 25, 27, 33, 35, 39}
{3, 5, 7, 19, 29, 33, 35, 39}
{3, 7, 11, 19, 29, 33, 35, 39}
{3, 7, 11, 25, 29, 33, 35, 39}
{3, 5, 19, 27, 29, 33, 35, 39}
{3, 11, 19, 27, 29, 33, 35, 39}
{3, 11, 25, 27, 29, 33, 35, 39}
{1, 5, 7, 19, 31, 33, 35, 39}
{1, 7, 11, 19, 31, 33, 35, 39}
{1, 7, 11, 25, 31, 33, 35, 39}
{1, 5, 19, 27, 31, 33, 35, 39}
{1, 11, 19, 27, 31, 33, 35, 39}
{1, 11, 25, 27, 31, 33, 35, 39}
{5, 7, 19, 29, 31, 33, 35, 39}
{7, 11, 19, 29, 31, 33, 35, 39}
{7, 11, 25, 29, 31, 33, 35, 39}
{5, 19, 27, 29, 31, 33, 35, 39}
{11, 19, 27, 29, 31, 33, 35, 39}
{11, 25, 27, 29, 31, 33, 35, 39}
{1, 3, 5, 7, 17, 33, 37, 39}
{1, 5, 7, 9, 17, 33, 37, 39}
{1, 3, 7, 17, 25, 33, 37, 39}
{1, 7, 9, 17, 25, 33, 37, 39}
{1, 3, 5, 17, 27, 33, 37, 39}
{1, 5, 9, 17, 27, 33, 37, 39}
{1, 3, 17, 25, 27, 33, 37, 39}
{1, 9, 17, 25, 27, 33, 37, 39}
{3, 5, 7, 17, 29, 33, 37, 39}
{5, 7, 9, 17, 29, 33, 37, 39}
{3, 7, 17, 25, 29, 33, 37, 39}
{7, 9, 17, 25, 29, 33, 37, 39}
{3, 5, 17, 27, 29, 33, 37, 39}
{5, 9, 17, 27, 29, 33, 37, 39}
{3, 17, 25, 27, 29, 33, 37, 39}
{9, 17, 25, 27, 29, 33, 37, 39}
{1, 5, 7, 9, 31, 33, 37, 39}
{1, 7, 9, 25, 31, 33, 37, 39}
{1, 5, 9, 27, 31, 33, 37, 39}
{1, 9, 25, 27, 31, 33, 37, 39}
{5, 7, 9, 29, 31, 33, 37, 39}
{7, 9, 25, 29, 31, 33, 37, 39}
{5, 9, 27, 29, 31, 33, 37, 39}
{9, 25, 27, 29, 31, 33, 37, 39}
{1, 3, 5, 7, 23, 35, 37, 39}
{3, 5, 7, 15, 23, 35, 37, 39}
{1, 3, 7, 23, 25, 35, 37, 39}
{3, 7, 15, 23, 25, 35, 37, 39}
{1, 3, 5, 23, 27, 35, 37, 39}
{3, 5, 15, 23, 27, 35, 37, 39}
{1, 3, 23, 25, 27, 35, 37, 39}
{3, 15, 23, 25, 27, 35, 37, 39}
{3, 5, 7, 15, 29, 35, 37, 39}
{3, 7, 15, 25, 29, 35, 37, 39}
{3, 5, 15, 27, 29, 35, 37, 39}
{3, 15, 25, 27, 29, 35, 37, 39}
{1, 5, 7, 23, 31, 35, 37, 39}
{5, 7, 15, 23, 31, 35, 37, 39}
{1, 7, 23, 25, 31, 35, 37, 39}
{7, 15, 23, 25, 31, 35, 37, 39}
{1, 5, 23, 27, 31, 35, 37, 39}
{5, 15, 23, 27, 31, 35, 37, 39}
{1, 23, 25, 27, 31, 35, 37, 39}
{15, 23, 25, 27, 31, 35, 37, 39}
{5, 7, 15, 29, 31, 35, 37, 39}
{7, 15, 25, 29, 31, 35, 37, 39}
{5, 15, 27, 29, 31, 35, 37, 39}
{15, 25, 27, 29, 31, 35, 37, 39}
{1, 3, 5, 7, 33, 35, 37, 39}
{1, 3, 7, 25, 33, 35, 37, 39}
{1, 3, 5, 27, 33, 35, 37, 39}
{1, 3, 25, 27, 33, 35, 37, 39}
{3, 5, 7, 29, 33, 35, 37, 39}
{3, 7, 25, 29, 33, 35, 37, 39}
{3, 5, 27, 29, 33, 35, 37, 39}
{3, 25, 27, 29, 33, 35, 37, 39}
{1, 5, 7, 31, 33, 35, 37, 39}
{1, 7, 25, 31, 33, 35, 37, 39}
{1, 5, 27, 31, 33, 35, 37, 39}
{1, 25, 27, 31, 33, 35, 37, 39}
{5, 7, 29, 31, 33, 35, 37, 39}
{7, 25, 29, 31, 33, 35, 37, 39}
{5, 27, 29, 31, 33, 35, 37, 39}
{25, 27, 29, 31, 33, 35, 37, 39}
{4, 8, 12, 16, 20, 23, 30, 40}
{4, 8, 12, 16, 23, 26, 30, 40}
{4, 12, 16, 20, 23, 28, 30, 40}
{4, 12, 16, 23, 26, 28, 30, 40}
{4, 8, 12, 16, 20, 23, 31, 40}
{5, 8, 12, 16, 20, 23, 31, 40}
{2, 4, 8, 12, 20, 24, 31, 40}
{2, 5, 8, 12, 20, 24, 31, 40}
{2, 5, 8, 13, 20, 24, 31, 40}
{4, 8, 12, 16, 20, 24, 31, 40}
{5, 8, 12, 16, 20, 24, 31, 40}
{5, 8, 13, 16, 20, 24, 31, 40}
{4, 8, 12, 16, 23, 26, 31, 40}
{5, 8, 12, 16, 23, 26, 31, 40}
{2, 4, 8, 12, 24, 26, 31, 40}
{2, 5, 8, 12, 24, 26, 31, 40}
{4, 8, 12, 16, 24, 26, 31, 40}
{5, 8, 12, 16, 24, 26, 31, 40}
{4, 12, 16, 20, 23, 28, 31, 40}
{5, 12, 16, 20, 23, 28, 31, 40}
{2, 4, 12, 20, 24, 28, 31, 40}
{2, 5, 12, 20, 24, 28, 31, 40}
{2, 5, 13, 20, 24, 28, 31, 40}
{4, 12, 16, 20, 24, 28, 31, 40}
{5, 12, 16, 20, 24, 28, 31, 40}
{5, 13, 16, 20, 24, 28, 31, 40}
{4, 12, 16, 23, 26, 28, 31, 40}
{5, 12, 16, 23, 26, 28, 31, 40}
{2, 4, 12, 24, 26, 28, 31, 40}
{2, 5, 12, 24, 26, 28, 31, 40}
{4, 12, 16, 24, 26, 28, 31, 40}
{5, 12, 16, 24, 26, 28, 31, 40}
{2, 5, 8, 12, 20, 24, 32, 40}
{2, 5, 8, 13, 20, 24, 32, 40}
{2, 6, 8, 13, 20, 24, 32, 40}
{5, 8, 12, 16, 20, 24, 32, 40}
{5, 8, 13, 16, 20, 24, 32, 40}
{6, 8, 13, 16, 20, 24, 32, 40}
{2, 5, 8, 12, 24, 26, 32, 40}
{5, 8, 12, 16, 24, 26, 32, 40}
{2, 5, 12, 20, 24, 28, 32, 40}
{2, 5, 13, 20, 24, 28, 32, 40}
{2, 6, 13, 20, 24, 28, 32, 40}
{5, 12, 16, 20, 24, 28, 32, 40}
{5, 13, 16, 20, 24, 28, 32, 40}
{6, 13, 16, 20, 24, 28, 32, 40}
{2, 5, 12, 24, 26, 28, 32, 40}
{5, 12, 16, 24, 26, 28, 32, 40}
{2, 4, 6, 8, 20, 24, 36, 40}
{2, 4, 8, 12, 20, 24, 36, 40}
{4, 6, 8, 16, 20, 24, 36, 40}
{4, 8, 12, 16, 20, 24, 36, 40}
{2, 4, 8, 12, 24, 26, 36, 40}
{4, 8, 12, 16, 24, 26, 36, 40}
{2, 4, 6, 20, 24, 28, 36, 40}
{2, 4, 12, 20, 24, 28, 36, 40}
{4, 6, 16, 20, 24, 28, 36, 40}
{4, 12, 16, 20, 24, 28, 36, 40}
{2, 4, 12, 24, 26, 28, 36, 40}
{4, 12, 16, 24, 26, 28, 36, 40}
{4, 6, 8, 16, 20, 30, 36, 40}
{4, 8, 12, 16, 20, 30, 36, 40}
{4, 8, 12, 16, 26, 30, 36, 40}
{4, 6, 16, 20, 28, 30, 36, 40}
{4, 12, 16, 20, 28, 30, 36, 40}
{4, 12, 16, 26, 28, 30, 36, 40}
{2, 6, 8, 20, 24, 32, 36, 40}
{2, 8, 12, 20, 24, 32, 36, 40}
{6, 8, 16, 20, 24, 32, 36, 40}
{8, 12, 16, 20, 24, 32, 36, 40}
{2, 8, 12, 24, 26, 32, 36, 40}
{8, 12, 16, 24, 26, 32, 36, 40}
{2, 6, 20, 24, 28, 32, 36, 40}
{2, 12, 20, 24, 28, 32, 36, 40}
{6, 16, 20, 24, 28, 32, 36, 40}
{12, 16, 20, 24, 28, 32, 36, 40}
{2, 12, 24, 26, 28, 32, 36, 40}
{12, 16, 24, 26, 28, 32, 36, 40}
{6, 8, 16, 20, 30, 32, 36, 40}
{8, 12, 16, 20, 30, 32, 36, 40}
{8, 12, 16, 26, 30, 32, 36, 40}
{6, 16, 20, 28, 30, 32, 36, 40}
{12, 16, 20, 28, 30, 32, 36, 40}
{12, 16, 26, 28, 30, 32, 36, 40}
{2, 4, 6, 8, 20, 34, 36, 40}
{2, 4, 8, 12, 20, 34, 36, 40}
{2, 4, 8, 12, 26, 34, 36, 40}
{2, 4, 6, 20, 28, 34, 36, 40}
{2, 4, 12, 20, 28, 34, 36, 40}
{2, 4, 12, 26, 28, 34, 36, 40}
{4, 6, 8, 20, 30, 34, 36, 40}
{4, 8, 12, 20, 30, 34, 36, 40}
{4, 8, 12, 26, 30, 34, 36, 40}
{4, 6, 20, 28, 30, 34, 36, 40}
{4, 12, 20, 28, 30, 34, 36, 40}
{4, 12, 26, 28, 30, 34, 36, 40}
{2, 6, 8, 20, 32, 34, 36, 40}
{2, 8, 12, 20, 32, 34, 36, 40}
{2, 8, 12, 26, 32, 34, 36, 40}
{2, 6, 20, 28, 32, 34, 36, 40}
{2, 12, 20, 28, 32, 34, 36, 40}
{2, 12, 26, 28, 32, 34, 36, 40}
{6, 8, 20, 30, 32, 34, 36, 40}
{8, 12, 20, 30, 32, 34, 36, 40}
{8, 12, 26, 30, 32, 34, 36, 40}
{6, 20, 28, 30, 32, 34, 36, 40}
{12, 20, 28, 30, 32, 34, 36, 40}
{12, 26, 28, 30, 32, 34, 36, 40}
{2, 4, 6, 8, 18, 34, 38, 40}
{2, 6, 8, 10, 18, 34, 38, 40}
{2, 4, 8, 18, 26, 34, 38, 40}
{2, 8, 10, 18, 26, 34, 38, 40}
{2, 4, 6, 18, 28, 34, 38, 40}
{2, 6, 10, 18, 28, 34, 38, 40}
{2, 4, 18, 26, 28, 34, 38, 40}
{2, 10, 18, 26, 28, 34, 38, 40}
{4, 6, 8, 18, 30, 34, 38, 40}
{6, 8, 10, 18, 30, 34, 38, 40}
{4, 8, 18, 26, 30, 34, 38, 40}
{8, 10, 18, 26, 30, 34, 38, 40}
{4, 6, 18, 28, 30, 34, 38, 40}
{6, 10, 18, 28, 30, 34, 38, 40}
{4, 18, 26, 28, 30, 34, 38, 40}
{10, 18, 26, 28, 30, 34, 38, 40}
{2, 6, 8, 10, 32, 34, 38, 40}
{2, 8, 10, 26, 32, 34, 38, 40}
{2, 6, 10, 28, 32, 34, 38, 40}
{2, 10, 26, 28, 32, 34, 38, 40}
{6, 8, 10, 30, 32, 34, 38, 40}
{8, 10, 26, 30, 32, 34, 38, 40}
{6, 10, 28, 30, 32, 34, 38, 40}
{10, 26, 28, 30, 32, 34, 38, 40}
{2, 4, 6, 8, 24, 36, 38, 40}
{4, 6, 8, 16, 24, 36, 38, 40}
{2, 4, 8, 24, 26, 36, 38, 40}
{4, 8, 16, 24, 26, 36, 38, 40}
{2, 4, 6, 24, 28, 36, 38, 40}
{4, 6, 16, 24, 28, 36, 38, 40}
{2, 4, 24, 26, 28, 36, 38, 40}
{4, 16, 24, 26, 28, 36, 38, 40}
{4, 6, 8, 16, 30, 36, 38, 40}
{4, 8, 16, 26, 30, 36, 38, 40}
{4, 6, 16, 28, 30, 36, 38, 40}
{4, 16, 26, 28, 30, 36, 38, 40}
{2, 6, 8, 24, 32, 36, 38, 40}
{6, 8, 16, 24, 32, 36, 38, 40}
{2, 8, 24, 26, 32, 36, 38, 40}
{8, 16, 24, 26, 32, 36, 38, 40}
{2, 6, 24, 28, 32, 36, 38, 40}
{6, 16, 24, 28, 32, 36, 38, 40}
{2, 24, 26, 28, 32, 36, 38, 40}
{16, 24, 26, 28, 32, 36, 38, 40}
{6, 8, 16, 30, 32, 36, 38, 40}
{8, 16, 26, 30, 32, 36, 38, 40}
{6, 16, 28, 30, 32, 36, 38, 40}
{16, 26, 28, 30, 32, 36, 38, 40}
{2, 4, 6, 8, 34, 36, 38, 40}
{2, 4, 8, 26, 34, 36, 38, 40}
{2, 4, 6, 28, 34, 36, 38, 40}
{2, 4, 26, 28, 34, 36, 38, 40}
{4, 6, 8, 30, 34, 36, 38, 40}
{4, 8, 26, 30, 34, 36, 38, 40}
{4, 6, 28, 30, 34, 36, 38, 40}
{4, 26, 28, 30, 34, 36, 38, 40}
{2, 6, 8, 32, 34, 36, 38, 40}
{2, 8, 26, 32, 34, 36, 38, 40}
{2, 6, 28, 32, 34, 36, 38, 40}
{2, 26, 28, 32, 34, 36, 38, 40}
{6, 8, 30, 32, 34, 36, 38, 40}
{8, 26, 30, 32, 34, 36, 38, 40}
{6, 28, 30, 32, 34, 36, 38, 40}
{26, 28, 30, 32, 34, 36, 38, 40}
{1, 4, 6, 9, 20, 25, 27, 41}
{1, 6, 9, 17, 20, 25, 27, 41}
{1, 4, 6, 9, 14, 25, 28, 41}
{2, 4, 6, 9, 14, 25, 28, 41}
{1, 4, 7, 9, 14, 25, 28, 41}
{2, 4, 7, 9, 14, 25, 28, 41}
{1, 6, 9, 14, 17, 25, 28, 41}
{2, 6, 9, 14, 17, 25, 28, 41}
{1, 7, 9, 14, 17, 25, 28, 41}
{2, 7, 9, 14, 17, 25, 28, 41}
{1, 4, 6, 9, 20, 25, 28, 41}
{2, 4, 6, 9, 20, 25, 28, 41}
{1, 6, 9, 17, 20, 25, 28, 41}
{2, 6, 9, 17, 20, 25, 28, 41}
{1, 4, 6, 20, 25, 27, 30, 41}
{1, 6, 17, 20, 25, 27, 30, 41}
{1, 4, 6, 14, 25, 28, 30, 41}
{1, 4, 7, 14, 25, 28, 30, 41}
{1, 6, 14, 17, 25, 28, 30, 41}
{1, 7, 14, 17, 25, 28, 30, 41}
{1, 4, 6, 20, 25, 28, 30, 41}
{1, 6, 17, 20, 25, 28, 30, 41}
{1, 6, 9, 17, 20, 27, 32, 41}
{1, 6, 9, 14, 17, 28, 32, 41}
{2, 6, 9, 14, 17, 28, 32, 41}
{1, 6, 9, 17, 20, 28, 32, 41}
{2, 6, 9, 17, 20, 28, 32, 41}
{1, 6, 17, 20, 27, 30, 32, 41}
{1, 6, 14, 17, 28, 30, 32, 41}
{1, 6, 17, 20, 28, 30, 32, 41}
{2, 4, 6, 14, 22, 25, 34, 41}
{2, 4, 7, 14, 22, 25, 34, 41}
{2, 6, 14, 17, 22, 25, 34, 41}
{2, 7, 14, 17, 22, 25, 34, 41}
{2, 4, 6, 14, 25, 28, 34, 41}
{2, 4, 7, 14, 25, 28, 34, 41}
{2, 6, 14, 17, 25, 28, 34, 41}
{2, 7, 14, 17, 25, 28, 34, 41}
{2, 4, 6, 20, 25, 28, 34, 41}
{2, 6, 17, 20, 25, 28, 34, 41}
{4, 6, 14, 22, 25, 30, 34, 41}
{4, 7, 14, 22, 25, 30, 34, 41}
{6, 14, 17, 22, 25, 30, 34, 41}
{7, 14, 17, 22, 25, 30, 34, 41}
{4, 6, 14, 25, 28, 30, 34, 41}
{4, 7, 14, 25, 28, 30, 34, 41}
{6, 14, 17, 25, 28, 30, 34, 41}
{7, 14, 17, 25, 28, 30, 34, 41}
{4, 6, 20, 25, 28, 30, 34, 41}
{6, 17, 20, 25, 28, 30, 34, 41}
{2, 6, 14, 17, 22, 32, 34, 41}
{2, 6, 14, 17, 28, 32, 34, 41}
{2, 6, 17, 20, 28, 32, 34, 41}
{6, 14, 17, 22, 30, 32, 34, 41}
{6, 14, 17, 28, 30, 32, 34, 41}
{6, 17, 20, 28, 30, 32, 34, 41}
{1, 4, 6, 9, 20, 27, 36, 41}
{1, 4, 9, 12, 20, 27, 36, 41}
{1, 4, 6, 9, 14, 28, 36, 41}
{2, 4, 6, 9, 14, 28, 36, 41}
{1, 4, 6, 9, 20, 28, 36, 41}
{2, 4, 6, 9, 20, 28, 36, 41}
{1, 4, 9, 12, 20, 28, 36, 41}
{2, 4, 9, 12, 20, 28, 36, 41}
{1, 4, 6, 20, 27, 30, 36, 41}
{1, 4, 12, 20, 27, 30, 36, 41}
{1, 4, 6, 14, 28, 30, 36, 41}
{1, 4, 6, 20, 28, 30, 36, 41}
{1, 4, 12, 20, 28, 30, 36, 41}
{1, 6, 9, 20, 27, 32, 36, 41}
{1, 9, 12, 20, 27, 32, 36, 41}
{1, 6, 9, 14, 28, 32, 36, 41}
{2, 6, 9, 14, 28, 32, 36, 41}
{1, 6, 9, 20, 28, 32, 36, 41}
{2, 6, 9, 20, 28, 32, 36, 41}
{1, 9, 12, 20, 28, 32, 36, 41}
{2, 9, 12, 20, 28, 32, 36, 41}
{1, 6, 20, 27, 30, 32, 36, 41}
{1, 12, 20, 27, 30, 32, 36, 41}
{1, 6, 14, 28, 30, 32, 36, 41}
{1, 6, 20, 28, 30, 32, 36, 41}
{1, 12, 20, 28, 30, 32, 36, 41}
{2, 4, 6, 14, 22, 34, 36, 41}
{2, 4, 6, 14, 28, 34, 36, 41}
{2, 4, 6, 20, 28, 34, 36, 41}
{2, 4, 12, 20, 28, 34, 36, 41}
{4, 6, 14, 22, 30, 34, 36, 41}
{4, 6, 14, 28, 30, 34, 36, 41}
{4, 6, 20, 28, 30, 34, 36, 41}
{4, 12, 20, 28, 30, 34, 36, 41}
{2, 6, 14, 22, 32, 34, 36, 41}
{2, 6, 14, 28, 32, 34, 36, 41}
{2, 6, 20, 28, 32, 34, 36, 41}
{2, 12, 20, 28, 32, 34, 36, 41}
{6, 14, 22, 30, 32, 34, 36, 41}
{6, 14, 28, 30, 32, 34, 36, 41}
{6, 20, 28, 30, 32, 34, 36, 41}
{12, 20, 28, 30, 32, 34, 36, 41}
{2, 7, 10, 18, 21, 25, 28, 42}
{2, 5, 7, 10, 21, 26, 28, 42}
{2, 7, 10, 18, 21, 26, 28, 42}
{2, 7, 10, 15, 18, 25, 29, 42}
{3, 7, 10, 15, 18, 25, 29, 42}
{2, 7, 10, 18, 21, 25, 29, 42}
{3, 7, 10, 18, 21, 25, 29, 42}
{2, 5, 7, 10, 15, 26, 29, 42}
{3, 5, 7, 10, 15, 26, 29, 42}
{2, 5, 8, 10, 15, 26, 29, 42}
{3, 5, 8, 10, 15, 26, 29, 42}
{2, 7, 10, 15, 18, 26, 29, 42}
{3, 7, 10, 15, 18, 26, 29, 42}
{2, 8, 10, 15, 18, 26, 29, 42}
{3, 8, 10, 15, 18, 26, 29, 42}
{2, 5, 7, 10, 21, 26, 29, 42}
{3, 5, 7, 10, 21, 26, 29, 42}
{2, 7, 10, 18, 21, 26, 29, 42}
{3, 7, 10, 18, 21, 26, 29, 42}
{2, 7, 18, 21, 25, 28, 31, 42}
{2, 5, 7, 21, 26, 28, 31, 42}
{2, 7, 18, 21, 26, 28, 31, 42}
{2, 7, 15, 18, 25, 29, 31, 42}
{2, 7, 18, 21, 25, 29, 31, 42}
{2, 5, 7, 15, 26, 29, 31, 42}
{2, 5, 8, 15, 26, 29, 31, 42}
{2, 7, 15, 18, 26, 29, 31, 42}
{2, 8, 15, 18, 26, 29, 31, 42}
{2, 5, 7, 21, 26, 29, 31, 42}
{2, 7, 18, 21, 26, 29, 31, 42}
{3, 7, 15, 18, 23, 25, 35, 42}
{3, 5, 7, 15, 23, 26, 35, 42}
{3, 5, 8, 15, 23, 26, 35, 42}
{3, 7, 15, 18, 23, 26, 35, 42}
{3, 8, 15, 18, 23, 26, 35, 42}
{3, 7, 15, 18, 25, 29, 35, 42}
{3, 7, 18, 21, 25, 29, 35, 42}
{3, 5, 7, 15, 26, 29, 35, 42}
{3, 5, 8, 15, 26, 29, 35, 42}
{3, 7, 15, 18, 26, 29, 35, 42}
{3, 8, 15, 18, 26, 29, 35, 42}
{3, 5, 7, 21, 26, 29, 35, 42}
{3, 7, 18, 21, 26, 29, 35, 42}
{7, 15, 18, 23, 25, 31, 35, 42}
{5, 7, 15, 23, 26, 31, 35, 42}
{5, 8, 15, 23, 26, 31, 35, 42}
{7, 15, 18, 23, 26, 31, 35, 42}
{8, 15, 18, 23, 26, 31, 35, 42}
{7, 15, 18, 25, 29, 31, 35, 42}
{7, 18, 21, 25, 29, 31, 35, 42}
{5, 7, 15, 26, 29, 31, 35, 42}
{5, 8, 15, 26, 29, 31, 35, 42}
{7, 15, 18, 26, 29, 31, 35, 42}
{8, 15, 18, 26, 29, 31, 35, 42}
{5, 7, 21, 26, 29, 31, 35, 42}
{7, 18, 21, 26, 29, 31, 35, 42}
{2, 5, 7, 10, 21, 28, 37, 42}
{2, 5, 10, 13, 21, 28, 37, 42}
{2, 7, 10, 21, 25, 28, 37, 42}
{2, 10, 13, 21, 25, 28, 37, 42}
{2, 5, 7, 10, 15, 29, 37, 42}
{3, 5, 7, 10, 15, 29, 37, 42}
{2, 5, 7, 10, 21, 29, 37, 42}
{3, 5, 7, 10, 21, 29, 37, 42}
{2, 5, 10, 13, 21, 29, 37, 42}
{3, 5, 10, 13, 21, 29, 37, 42}
{2, 7, 10, 15, 25, 29, 37, 42}
{3, 7, 10, 15, 25, 29, 37, 42}
{2, 7, 10, 21, 25, 29, 37, 42}
{3, 7, 10, 21, 25, 29, 37, 42}
{2, 10, 13, 21, 25, 29, 37, 42}
{3, 10, 13, 21, 25, 29, 37, 42}
{2, 5, 7, 21, 28, 31, 37, 42}
{2, 5, 13, 21, 28, 31, 37, 42}
{2, 7, 21, 25, 28, 31, 37, 42}
{2, 13, 21, 25, 28, 31, 37, 42}
{2, 5, 7, 15, 29, 31, 37, 42}
{2, 5, 7, 21, 29, 31, 37, 42}
{2, 5, 13, 21, 29, 31, 37, 42}
{2, 7, 15, 25, 29, 31, 37, 42}
{2, 7, 21, 25, 29, 31, 37, 42}
{2, 13, 21, 25, 29, 31, 37, 42}
{3, 5, 7, 15, 23, 35, 37, 42}
{3, 7, 15, 23, 25, 35, 37, 42}
{3, 5, 7, 15, 29, 35, 37, 42}
{3, 5, 7, 21, 29, 35, 37, 42}
{3, 5, 13, 21, 29, 35, 37, 42}
{3, 7, 15, 25, 29, 35, 37, 42}
{3, 7, 21, 25, 29, 35, 37, 42}
{3, 13, 21, 25, 29, 35, 37, 42}
{5, 7, 15, 23, 31, 35, 37, 42}
{7, 15, 23, 25, 31, 35, 37, 42}
{5, 7, 15, 29, 31, 35, 37, 42}
{5, 7, 21, 29, 31, 35, 37, 42}
{5, 13, 21, 29, 31, 35, 37, 42}
{7, 15, 25, 29, 31, 35, 37, 42}
{7, 21, 25, 29, 31, 35, 37, 42}
{13, 21, 25, 29, 31, 35, 37, 42}
{3, 8, 11, 19, 22, 26, 29, 43}
{3, 6, 8, 11, 22, 27, 29, 43}
{3, 8, 11, 19, 22, 27, 29, 43}
{3, 8, 11, 16, 19, 26, 30, 43}
{4, 8, 11, 16, 19, 26, 30, 43}
{3, 8, 11, 19, 22, 26, 30, 43}
{4, 8, 11, 19, 22, 26, 30, 43}
{1, 3, 6, 11, 16, 27, 30, 43}
{1, 4, 6, 11, 16, 27, 30, 43}
{3, 6, 8, 11, 16, 27, 30, 43}
{4, 6, 8, 11, 16, 27, 30, 43}
{1, 3, 11, 16, 19, 27, 30, 43}
{1, 4, 11, 16, 19, 27, 30, 43}
{3, 8, 11, 16, 19, 27, 30, 43}
{4, 8, 11, 16, 19, 27, 30, 43}
{3, 6, 8, 11, 22, 27, 30, 43}
{4, 6, 8, 11, 22, 27, 30, 43}
{3, 8, 11, 19, 22, 27, 30, 43}
{4, 8, 11, 19, 22, 27, 30, 43}
{3, 8, 19, 22, 26, 29, 32, 43}
{3, 6, 8, 22, 27, 29, 32, 43}
{3, 8, 19, 22, 27, 29, 32, 43}
{3, 8, 16, 19, 26, 30, 32, 43}
{3, 8, 19, 22, 26, 30, 32, 43}
{1, 3, 6, 16, 27, 30, 32, 43}
{3, 6, 8, 16, 27, 30, 32, 43}
{1, 3, 16, 19, 27, 30, 32, 43}
{3, 8, 16, 19, 27, 30, 32, 43}
{3, 6, 8, 22, 27, 30, 32, 43}
{3, 8, 19, 22, 27, 30, 32, 43}
{4, 8, 16, 19, 24, 26, 36, 43}
{1, 4, 6, 16, 24, 27, 36, 43}
{4, 6, 8, 16, 24, 27, 36, 43}
{1, 4, 16, 19, 24, 27, 36, 43}
{4, 8, 16, 19, 24, 27, 36, 43}
{4, 8, 16, 19, 26, 30, 36, 43}
{4, 8, 19, 22, 26, 30, 36, 43}
{1, 4, 6, 16, 27, 30, 36, 43}
{4, 6, 8, 16, 27, 30, 36, 43}
{1, 4, 16, 19, 27, 30, 36, 43}
{4, 8, 16, 19, 27, 30, 36, 43}
{4, 6, 8, 22, 27, 30, 36, 43}
{4, 8, 19, 22, 27, 30, 36, 43}
{8, 16, 19, 24, 26, 32, 36, 43}
{1, 6, 16, 24, 27, 32, 36, 43}
{6, 8, 16, 24, 27, 32, 36, 43}
{1, 16, 19, 24, 27, 32, 36, 43}
{8, 16, 19, 24, 27, 32, 36, 43}
{8, 16, 19, 26, 30, 32, 36, 43}
{8, 19, 22, 26, 30, 32, 36, 43}
{1, 6, 16, 27, 30, 32, 36, 43}
{6, 8, 16, 27, 30, 32, 36, 43}
{1, 16, 19, 27, 30, 32, 36, 43}
{8, 16, 19, 27, 30, 32, 36, 43}
{6, 8, 22, 27, 30, 32, 36, 43}
{8, 19, 22, 27, 30, 32, 36, 43}
{3, 6, 8, 11, 22, 29, 38, 43}
{3, 6, 11, 14, 22, 29, 38, 43}
{3, 8, 11, 22, 26, 29, 38, 43}
{3, 11, 14, 22, 26, 29, 38, 43}
{3, 6, 8, 11, 16, 30, 38, 43}
{4, 6, 8, 11, 16, 30, 38, 43}
{3, 6, 8, 11, 22, 30, 38, 43}
{4, 6, 8, 11, 22, 30, 38, 43}
{3, 6, 11, 14, 22, 30, 38, 43}
{4, 6, 11, 14, 22, 30, 38, 43}
{3, 8, 11, 16, 26, 30, 38, 43}
{4, 8, 11, 16, 26, 30, 38, 43}
{3, 8, 11, 22, 26, 30, 38, 43}
{4, 8, 11, 22, 26, 30, 38, 43}
{3, 11, 14, 22, 26, 30, 38, 43}
{4, 11, 14, 22, 26, 30, 38, 43}
{3, 6, 8, 22, 29, 32, 38, 43}
{3, 6, 14, 22, 29, 32, 38, 43}
{3, 8, 22, 26, 29, 32, 38, 43}
{3, 14, 22, 26, 29, 32, 38, 43}
{3, 6, 8, 16, 30, 32, 38, 43}
{3, 6, 8, 22, 30, 32, 38, 43}
{3, 6, 14, 22, 30, 32, 38, 43}
{3, 8, 16, 26, 30, 32, 38, 43}
{3, 8, 22, 26, 30, 32, 38, 43}
{3, 14, 22, 26, 30, 32, 38, 43}
{4, 6, 8, 16, 24, 36, 38, 43}
{4, 8, 16, 24, 26, 36, 38, 43}
{4, 6, 8, 16, 30, 36, 38, 43}
{4, 6, 8, 22, 30, 36, 38, 43}
{4, 6, 14, 22, 30, 36, 38, 43}
{4, 8, 16, 26, 30, 36, 38, 43}
{4, 8, 22, 26, 30, 36, 38, 43}
{4, 14, 22, 26, 30, 36, 38, 43}
{6, 8, 16, 24, 32, 36, 38, 43}
{8, 16, 24, 26, 32, 36, 38, 43}
{6, 8, 16, 30, 32, 36, 38, 43}
{6, 8, 22, 30, 32, 36, 38, 43}
{6, 14, 22, 30, 32, 36, 38, 43}
{8, 16, 26, 30, 32, 36, 38, 43}
{8, 22, 26, 30, 32, 36, 38, 43}
{14, 22, 26, 30, 32, 36, 38, 43}
{1, 4, 12, 20, 23, 27, 30, 44}
{1, 4, 20, 23, 25, 27, 30, 44}
{1, 4, 7, 12, 23, 28, 30, 44}
{1, 4, 12, 20, 23, 28, 30, 44}
{1, 4, 7, 23, 25, 28, 30, 44}
{1, 4, 20, 23, 25, 28, 30, 44}
{1, 4, 9, 12, 20, 27, 31, 44}
{1, 5, 9, 12, 20, 27, 31, 44}
{1, 4, 12, 20, 23, 27, 31, 44}
{1, 5, 12, 20, 23, 27, 31, 44}
{1, 4, 9, 20, 25, 27, 31, 44}
{1, 4, 20, 23, 25, 27, 31, 44}
{1, 4, 7, 9, 12, 28, 31, 44}
{2, 4, 7, 9, 12, 28, 31, 44}
{1, 5, 7, 9, 12, 28, 31, 44}
{2, 5, 7, 9, 12, 28, 31, 44}
{1, 4, 9, 12, 20, 28, 31, 44}
{2, 4, 9, 12, 20, 28, 31, 44}
{1, 5, 9, 12, 20, 28, 31, 44}
{2, 5, 9, 12, 20, 28, 31, 44}
{1, 4, 7, 12, 23, 28, 31, 44}
{1, 5, 7, 12, 23, 28, 31, 44}
{1, 4, 12, 20, 23, 28, 31, 44}
{1, 5, 12, 20, 23, 28, 31, 44}
{1, 4, 7, 9, 25, 28, 31, 44}
{2, 4, 7, 9, 25, 28, 31, 44}
{1, 4, 9, 20, 25, 28, 31, 44}
{2, 4, 9, 20, 25, 28, 31, 44}
{1, 4, 7, 23, 25, 28, 31, 44}
{1, 4, 20, 23, 25, 28, 31, 44}
{1, 5, 9, 17, 20, 27, 37, 44}
{1, 9, 17, 20, 25, 27, 37, 44}
{1, 5, 7, 9, 17, 28, 37, 44}
{2, 5, 7, 9, 17, 28, 37, 44}
{1, 5, 9, 17, 20, 28, 37, 44}
{2, 5, 9, 17, 20, 28, 37, 44}
{1, 7, 9, 17, 25, 28, 37, 44}
{2, 7, 9, 17, 25, 28, 37, 44}
{1, 9, 17, 20, 25, 28, 37, 44}
{2, 9, 17, 20, 25, 28, 37, 44}
{1, 5, 9, 20, 27, 31, 37, 44}
{1, 5, 20, 23, 27, 31, 37, 44}
{1, 9, 20, 25, 27, 31, 37, 44}
{1, 20, 23, 25, 27, 31, 37, 44}
{1, 5, 7, 9, 28, 31, 37, 44}
{2, 5, 7, 9, 28, 31, 37, 44}
{1, 5, 9, 20, 28, 31, 37, 44}
{2, 5, 9, 20, 28, 31, 37, 44}
{1, 5, 7, 23, 28, 31, 37, 44}
{1, 5, 20, 23, 28, 31, 37, 44}
{1, 7, 9, 25, 28, 31, 37, 44}
{2, 7, 9, 25, 28, 31, 37, 44}
{1, 9, 20, 25, 28, 31, 37, 44}
{2, 9, 20, 25, 28, 31, 37, 44}
{1, 7, 23, 25, 28, 31, 37, 44}
{1, 20, 23, 25, 28, 31, 37, 44}
{1, 4, 7, 12, 23, 30, 39, 44}
{4, 7, 12, 15, 23, 30, 39, 44}
{1, 4, 7, 23, 25, 30, 39, 44}
{4, 7, 15, 23, 25, 30, 39, 44}
{1, 4, 12, 23, 27, 30, 39, 44}
{4, 12, 15, 23, 27, 30, 39, 44}
{1, 4, 23, 25, 27, 30, 39, 44}
{4, 15, 23, 25, 27, 30, 39, 44}
{1, 4, 7, 9, 12, 31, 39, 44}
{1, 5, 7, 9, 12, 31, 39, 44}
{1, 4, 7, 12, 23, 31, 39, 44}
{1, 5, 7, 12, 23, 31, 39, 44}
{4, 7, 12, 15, 23, 31, 39, 44}
{5, 7, 12, 15, 23, 31, 39, 44}
{1, 4, 7, 9, 25, 31, 39, 44}
{1, 4, 7, 23, 25, 31, 39, 44}
{4, 7, 15, 23, 25, 31, 39, 44}
{1, 4, 9, 12, 27, 31, 39, 44}
{1, 5, 9, 12, 27, 31, 39, 44}
{1, 4, 12, 23, 27, 31, 39, 44}
{1, 5, 12, 23, 27, 31, 39, 44}
{4, 12, 15, 23, 27, 31, 39, 44}
{5, 12, 15, 23, 27, 31, 39, 44}
{1, 4, 9, 25, 27, 31, 39, 44}
{1, 4, 23, 25, 27, 31, 39, 44}
{4, 15, 23, 25, 27, 31, 39, 44}
{1, 5, 7, 9, 17, 37, 39, 44}
{1, 7, 9, 17, 25, 37, 39, 44}
{1, 5, 9, 17, 27, 37, 39, 44}
{1, 9, 17, 25, 27, 37, 39, 44}
{1, 5, 7, 9, 31, 37, 39, 44}
{1, 5, 7, 23, 31, 37, 39, 44}
{5, 7, 15, 23, 31, 37, 39, 44}
{1, 7, 9, 25, 31, 37, 39, 44}
{1, 7, 23, 25, 31, 37, 39, 44}
{7, 15, 23, 25, 31, 37, 39, 44}
{1, 5, 9, 27, 31, 37, 39, 44}
{1, 5, 23, 27, 31, 37, 39, 44}
{5, 15, 23, 27, 31, 37, 39, 44}
{1, 9, 25, 27, 31, 37, 39, 44}
{1, 23, 25, 27, 31, 37, 39, 44}
{15, 23, 25, 27, 31, 37, 39, 44}
{1, 4, 9, 12, 20, 27, 41, 44}
{1, 4, 9, 20, 25, 27, 41, 44}
{1, 9, 17, 20, 25, 27, 41, 44}
{1, 4, 7, 9, 12, 28, 41, 44}
{2, 4, 7, 9, 12, 28, 41, 44}
{1, 4, 9, 12, 20, 28, 41, 44}
{2, 4, 9, 12, 20, 28, 41, 44}
{1, 4, 7, 9, 25, 28, 41, 44}
{2, 4, 7, 9, 25, 28, 41, 44}
{1, 7, 9, 17, 25, 28, 41, 44}
{2, 7, 9, 17, 25, 28, 41, 44}
{1, 4, 9, 20, 25, 28, 41, 44}
{2, 4, 9, 20, 25, 28, 41, 44}
{1, 9, 17, 20, 25, 28, 41, 44}
{2, 9, 17, 20, 25, 28, 41, 44}
{1, 4, 12, 20, 27, 30, 41, 44}
{1, 4, 20, 25, 27, 30, 41, 44}
{1, 17, 20, 25, 27, 30, 41, 44}
{1, 4, 7, 12, 28, 30, 41, 44}
{1, 4, 12, 20, 28, 30, 41, 44}
{1, 4, 7, 25, 28, 30, 41, 44}
{1, 7, 17, 25, 28, 30, 41, 44}
{1, 4, 20, 25, 28, 30, 41, 44}
{1, 17, 20, 25, 28, 30, 41, 44}
{2, 4, 7, 12, 28, 34, 41, 44}
{2, 4, 12, 20, 28, 34, 41, 44}
{2, 4, 7, 25, 28, 34, 41, 44}
{2, 7, 17, 25, 28, 34, 41, 44}
{2, 4, 20, 25, 28, 34, 41, 44}
{2, 17, 20, 25, 28, 34, 41, 44}
{4, 7, 12, 28, 30, 34, 41, 44}
{4, 12, 20, 28, 30, 34, 41, 44}
{4, 7, 25, 28, 30, 34, 41, 44}
{7, 17, 25, 28, 30, 34, 41, 44}
{4, 20, 25, 28, 30, 34, 41, 44}
{17, 20, 25, 28, 30, 34, 41, 44}
{1, 4, 7, 9, 12, 39, 41, 44}
{1, 4, 7, 9, 25, 39, 41, 44}
{1, 7, 9, 17, 25, 39, 41, 44}
{1, 4, 9, 12, 27, 39, 41, 44}
{1, 4, 9, 25, 27, 39, 41, 44}
{1, 9, 17, 25, 27, 39, 41, 44}
{1, 4, 7, 12, 30, 39, 41, 44}
{1, 4, 7, 25, 30, 39, 41, 44}
{1, 7, 17, 25, 30, 39, 41, 44}
{1, 4, 12, 27, 30, 39, 41, 44}
{1, 4, 25, 27, 30, 39, 41, 44}
{1, 17, 25, 27, 30, 39, 41, 44}
{2, 5, 13, 21, 24, 28, 31, 45}
{2, 5, 21, 24, 26, 28, 31, 45}
{2, 5, 8, 13, 24, 29, 31, 45}
{2, 5, 13, 21, 24, 29, 31, 45}
{2, 5, 8, 24, 26, 29, 31, 45}
{2, 5, 21, 24, 26, 29, 31, 45}
{2, 5, 10, 13, 21, 28, 32, 45}
{2, 6, 10, 13, 21, 28, 32, 45}
{2, 5, 13, 21, 24, 28, 32, 45}
{2, 6, 13, 21, 24, 28, 32, 45}
{2, 5, 10, 21, 26, 28, 32, 45}
{2, 5, 21, 24, 26, 28, 32, 45}
{2, 5, 8, 10, 13, 29, 32, 45}
{3, 5, 8, 10, 13, 29, 32, 45}
{2, 6, 8, 10, 13, 29, 32, 45}
{3, 6, 8, 10, 13, 29, 32, 45}
{2, 5, 10, 13, 21, 29, 32, 45}
{3, 5, 10, 13, 21, 29, 32, 45}
{2, 6, 10, 13, 21, 29, 32, 45}
{3, 6, 10, 13, 21, 29, 32, 45}
{2, 5, 8, 13, 24, 29, 32, 45}
{2, 6, 8, 13, 24, 29, 32, 45}
{2, 5, 13, 21, 24, 29, 32, 45}
{2, 6, 13, 21, 24, 29, 32, 45}
{2, 5, 8, 10, 26, 29, 32, 45}
{3, 5, 8, 10, 26, 29, 32, 45}
{2, 5, 10, 21, 26, 29, 32, 45}
{3, 5, 10, 21, 26, 29, 32, 45}
{2, 5, 8, 24, 26, 29, 32, 45}
{2, 5, 21, 24, 26, 29, 32, 45}
{2, 6, 10, 18, 21, 28, 38, 45}
{2, 10, 18, 21, 26, 28, 38, 45}
{2, 6, 8, 10, 18, 29, 38, 45}
{3, 6, 8, 10, 18, 29, 38, 45}
{2, 6, 10, 18, 21, 29, 38, 45}
{3, 6, 10, 18, 21, 29, 38, 45}
{2, 8, 10, 18, 26, 29, 38, 45}
{3, 8, 10, 18, 26, 29, 38, 45}
{2, 10, 18, 21, 26, 29, 38, 45}
{3, 10, 18, 21, 26, 29, 38, 45}
{2, 6, 10, 21, 28, 32, 38, 45}
{2, 6, 21, 24, 28, 32, 38, 45}
{2, 10, 21, 26, 28, 32, 38, 45}
{2, 21, 24, 26, 28, 32, 38, 45}
{2, 6, 8, 10, 29, 32, 38, 45}
{3, 6, 8, 10, 29, 32, 38, 45}
{2, 6, 10, 21, 29, 32, 38, 45}
{3, 6, 10, 21, 29, 32, 38, 45}
{2, 6, 8, 24, 29, 32, 38, 45}
{2, 6, 21, 24, 29, 32, 38, 45}
{2, 8, 10, 26, 29, 32, 38, 45}
{3, 8, 10, 26, 29, 32, 38, 45}
{2, 10, 21, 26, 29, 32, 38, 45}
{3, 10, 21, 26, 29, 32, 38, 45}
{2, 8, 24, 26, 29, 32, 38, 45}
{2, 21, 24, 26, 29, 32, 38, 45}
{2, 5, 8, 13, 24, 31, 40, 45}
{5, 8, 13, 16, 24, 31, 40, 45}
{2, 5, 8, 24, 26, 31, 40, 45}
{5, 8, 16, 24, 26, 31, 40, 45}
{2, 5, 13, 24, 28, 31, 40, 45}
{5, 13, 16, 24, 28, 31, 40, 45}
{2, 5, 24, 26, 28, 31, 40, 45}
{5, 16, 24, 26, 28, 31, 40, 45}
{2, 5, 8, 10, 13, 32, 40, 45}
{2, 6, 8, 10, 13, 32, 40, 45}
{2, 5, 8, 13, 24, 32, 40, 45}
{2, 6, 8, 13, 24, 32, 40, 45}
{5, 8, 13, 16, 24, 32, 40, 45}
{6, 8, 13, 16, 24, 32, 40, 45}
{2, 5, 8, 10, 26, 32, 40, 45}
{2, 5, 8, 24, 26, 32, 40, 45}
{5, 8, 16, 24, 26, 32, 40, 45}
{2, 5, 10, 13, 28, 32, 40, 45}
{2, 6, 10, 13, 28, 32, 40, 45}
{2, 5, 13, 24, 28, 32, 40, 45}
{2, 6, 13, 24, 28, 32, 40, 45}
{5, 13, 16, 24, 28, 32, 40, 45}
{6, 13, 16, 24, 28, 32, 40, 45}
{2, 5, 10, 26, 28, 32, 40, 45}
{2, 5, 24, 26, 28, 32, 40, 45}
{5, 16, 24, 26, 28, 32, 40, 45}
{2, 6, 8, 10, 18, 38, 40, 45}
{2, 8, 10, 18, 26, 38, 40, 45}
{2, 6, 10, 18, 28, 38, 40, 45}
{2, 10, 18, 26, 28, 38, 40, 45}
{2, 6, 8, 10, 32, 38, 40, 45}
{2, 6, 8, 24, 32, 38, 40, 45}
{6, 8, 16, 24, 32, 38, 40, 45}
{2, 8, 10, 26, 32, 38, 40, 45}
{2, 8, 24, 26, 32, 38, 40, 45}
{8, 16, 24, 26, 32, 38, 40, 45}
{2, 6, 10, 28, 32, 38, 40, 45}
{2, 6, 24, 28, 32, 38, 40, 45}
{6, 16, 24, 28, 32, 38, 40, 45}
{2, 10, 26, 28, 32, 38, 40, 45}
{2, 24, 26, 28, 32, 38, 40, 45}
{16, 24, 26, 28, 32, 38, 40, 45}
{2, 5, 10, 13, 21, 28, 42, 45}
{2, 5, 10, 21, 26, 28, 42, 45}
{2, 10, 18, 21, 26, 28, 42, 45}
{2, 5, 8, 10, 13, 29, 42, 45}
{3, 5, 8, 10, 13, 29, 42, 45}
{2, 5, 10, 13, 21, 29, 42, 45}
{3, 5, 10, 13, 21, 29, 42, 45}
{2, 5, 8, 10, 26, 29, 42, 45}
{3, 5, 8, 10, 26, 29, 42, 45}
{2, 8, 10, 18, 26, 29, 42, 45}
{3, 8, 10, 18, 26, 29, 42, 45}
{2, 5, 10, 21, 26, 29, 42, 45}
{3, 5, 10, 21, 26, 29, 42, 45}
{2, 10, 18, 21, 26, 29, 42, 45}
{3, 10, 18, 21, 26, 29, 42, 45}
{2, 5, 13, 21, 28, 31, 42, 45}
{2, 5, 21, 26, 28, 31, 42, 45}
{2, 18, 21, 26, 28, 31, 42, 45}
{2, 5, 8, 13, 29, 31, 42, 45}
{2, 5, 13, 21, 29, 31, 42, 45}
{2, 5, 8, 26, 29, 31, 42, 45}
{2, 8, 18, 26, 29, 31, 42, 45}
{2, 5, 21, 26, 29, 31, 42, 45}
{2, 18, 21, 26, 29, 31, 42, 45}
{3, 5, 8, 13, 29, 35, 42, 45}
{3, 5, 13, 21, 29, 35, 42, 45}
{3, 5, 8, 26, 29, 35, 42, 45}
{3, 8, 18, 26, 29, 35, 42, 45}
{3, 5, 21, 26, 29, 35, 42, 45}
{3, 18, 21, 26, 29, 35, 42, 45}
{5, 8, 13, 29, 31, 35, 42, 45}
{5, 13, 21, 29, 31, 35, 42, 45}
{5, 8, 26, 29, 31, 35, 42, 45}
{8, 18, 26, 29, 31, 35, 42, 45}
{5, 21, 26, 29, 31, 35, 42, 45}
{18, 21, 26, 29, 31, 35, 42, 45}
{2, 5, 8, 10, 13, 40, 42, 45}
{2, 5, 8, 10, 26, 40, 42, 45}
{2, 8, 10, 18, 26, 40, 42, 45}
{2, 5, 10, 13, 28, 40, 42, 45}
{2, 5, 10, 26, 28, 40, 42, 45}
{2, 10, 18, 26, 28, 40, 42, 45}
{2, 5, 8, 13, 31, 40, 42, 45}
{2, 5, 8, 26, 31, 40, 42, 45}
{2, 8, 18, 26, 31, 40, 42, 45}
{2, 5, 13, 28, 31, 40, 42, 45}
{2, 5, 26, 28, 31, 40, 42, 45}
{2, 18, 26, 28, 31, 40, 42, 45}
{3, 6, 11, 14, 22, 25, 29, 46}
{3, 7, 11, 14, 22, 25, 29, 46}
{3, 6, 14, 17, 22, 25, 29, 46}
{3, 7, 14, 17, 22, 25, 29, 46}
{3, 6, 11, 22, 25, 27, 29, 46}
{3, 6, 17, 22, 25, 27, 29, 46}
{1, 3, 6, 11, 14, 25, 30, 46}
{1, 4, 6, 11, 14, 25, 30, 46}
{1, 3, 7, 11, 14, 25, 30, 46}
{1, 4, 7, 11, 14, 25, 30, 46}
{1, 3, 6, 14, 17, 25, 30, 46}
{1, 3, 7, 14, 17, 25, 30, 46}
{3, 6, 11, 14, 22, 25, 30, 46}
{4, 6, 11, 14, 22, 25, 30, 46}
{3, 7, 11, 14, 22, 25, 30, 46}
{4, 7, 11, 14, 22, 25, 30, 46}
{3, 6, 14, 17, 22, 25, 30, 46}
{3, 7, 14, 17, 22, 25, 30, 46}
{1, 3, 6, 11, 25, 27, 30, 46}
{1, 4, 6, 11, 25, 27, 30, 46}
{1, 3, 6, 17, 25, 27, 30, 46}
{3, 6, 11, 22, 25, 27, 30, 46}
{4, 6, 11, 22, 25, 27, 30, 46}
{3, 6, 17, 22, 25, 27, 30, 46}
{3, 6, 14, 17, 22, 29, 32, 46}
{3, 6, 17, 22, 27, 29, 32, 46}
{1, 3, 6, 14, 17, 30, 32, 46}
{3, 6, 14, 17, 22, 30, 32, 46}
{1, 3, 6, 17, 27, 30, 32, 46}
{3, 6, 17, 22, 27, 30, 32, 46}
{1, 3, 6, 11, 14, 25, 33, 46}
{1, 3, 7, 11, 14, 25, 33, 46}
{1, 3, 6, 14, 17, 25, 33, 46}
{1, 3, 7, 14, 17, 25, 33, 46}
{1, 6, 9, 14, 17, 25, 33, 46}
{1, 7, 9, 14, 17, 25, 33, 46}
{1, 3, 6, 11, 25, 27, 33, 46}
{1, 3, 6, 17, 25, 27, 33, 46}
{1, 6, 9, 17, 25, 27, 33, 46}
{3, 6, 11, 14, 25, 29, 33, 46}
{3, 7, 11, 14, 25, 29, 33, 46}
{3, 6, 14, 17, 25, 29, 33, 46}
{3, 7, 14, 17, 25, 29, 33, 46}
{6, 9, 14, 17, 25, 29, 33, 46}
{7, 9, 14, 17, 25, 29, 33, 46}
{3, 6, 11, 25, 27, 29, 33, 46}
{3, 6, 17, 25, 27, 29, 33, 46}
{6, 9, 17, 25, 27, 29, 33, 46}
{1, 3, 6, 14, 17, 32, 33, 46}
{1, 6, 9, 14, 17, 32, 33, 46}
{1, 3, 6, 17, 27, 32, 33, 46}
{1, 6, 9, 17, 27, 32, 33, 46}
{3, 6, 14, 17, 29, 32, 33, 46}
{6, 9, 14, 17, 29, 32, 33, 46}
{3, 6, 17, 27, 29, 32, 33, 46}
{6, 9, 17, 27, 29, 32, 33, 46}
{3, 7, 11, 19, 22, 29, 39, 46}
{3, 7, 11, 22, 25, 29, 39, 46}
{3, 7, 17, 22, 25, 29, 39, 46}
{3, 11, 19, 22, 27, 29, 39, 46}
{3, 11, 22, 25, 27, 29, 39, 46}
{3, 17, 22, 25, 27, 29, 39, 46}
{1, 3, 7, 11, 19, 30, 39, 46}
{1, 4, 7, 11, 19, 30, 39, 46}
{3, 7, 11, 19, 22, 30, 39, 46}
{4, 7, 11, 19, 22, 30, 39, 46}
{1, 3, 7, 11, 25, 30, 39, 46}
{1, 4, 7, 11, 25, 30, 39, 46}
{1, 3, 7, 17, 25, 30, 39, 46}
{3, 7, 11, 22, 25, 30, 39, 46}
{4, 7, 11, 22, 25, 30, 39, 46}
{3, 7, 17, 22, 25, 30, 39, 46}
{1, 3, 11, 19, 27, 30, 39, 46}
{1, 4, 11, 19, 27, 30, 39, 46}
{3, 11, 19, 22, 27, 30, 39, 46}
{4, 11, 19, 22, 27, 30, 39, 46}
{1, 3, 11, 25, 27, 30, 39, 46}
{1, 4, 11, 25, 27, 30, 39, 46}
{1, 3, 17, 25, 27, 30, 39, 46}
{3, 11, 22, 25, 27, 30, 39, 46}
{4, 11, 22, 25, 27, 30, 39, 46}
{3, 17, 22, 25, 27, 30, 39, 46}
{1, 3, 7, 11, 19, 33, 39, 46}
{1, 3, 7, 11, 25, 33, 39, 46}
{1, 3, 7, 17, 25, 33, 39, 46}
{1, 7, 9, 17, 25, 33, 39, 46}
{1, 3, 11, 19, 27, 33, 39, 46}
{1, 3, 11, 25, 27, 33, 39, 46}
{1, 3, 17, 25, 27, 33, 39, 46}
{1, 9, 17, 25, 27, 33, 39, 46}
{3, 7, 11, 19, 29, 33, 39, 46}
{3, 7, 11, 25, 29, 33, 39, 46}
{3, 7, 17, 25, 29, 33, 39, 46}
{7, 9, 17, 25, 29, 33, 39, 46}
{3, 11, 19, 27, 29, 33, 39, 46}
{3, 11, 25, 27, 29, 33, 39, 46}
{3, 17, 25, 27, 29, 33, 39, 46}
{9, 17, 25, 27, 29, 33, 39, 46}
{1, 4, 6, 9, 14, 25, 41, 46}
{1, 4, 7, 9, 14, 25, 41, 46}
{1, 6, 9, 14, 17, 25, 41, 46}
{1, 7, 9, 14, 17, 25, 41, 46}
{1, 4, 6, 9, 25, 27, 41, 46}
{1, 6, 9, 17, 25, 27, 41, 46}
{1, 4, 6, 14, 25, 30, 41, 46}
{1, 4, 7, 14, 25, 30, 41, 46}
{1, 6, 14, 17, 25, 30, 41, 46}
{1, 7, 14, 17, 25, 30, 41, 46}
{4, 6, 14, 22, 25, 30, 41, 46}
{4, 7, 14, 22, 25, 30, 41, 46}
{6, 14, 17, 22, 25, 30, 41, 46}
{7, 14, 17, 22, 25, 30, 41, 46}
{1, 4, 6, 25, 27, 30, 41, 46}
{1, 6, 17, 25, 27, 30, 41, 46}
{4, 6, 22, 25, 27, 30, 41, 46}
{6, 17, 22, 25, 27, 30, 41, 46}
{1, 6, 9, 14, 17, 32, 41, 46}
{1, 6, 9, 17, 27, 32, 41, 46}
{1, 6, 14, 17, 30, 32, 41, 46}
{6, 14, 17, 22, 30, 32, 41, 46}
{1, 6, 17, 27, 30, 32, 41, 46}
{6, 17, 22, 27, 30, 32, 41, 46}
{1, 4, 6, 9, 14, 36, 41, 46}
{1, 4, 6, 9, 27, 36, 41, 46}
{1, 4, 6, 14, 30, 36, 41, 46}
{4, 6, 14, 22, 30, 36, 41, 46}
{1, 4, 6, 27, 30, 36, 41, 46}
{4, 6, 22, 27, 30, 36, 41, 46}
{1, 6, 9, 14, 32, 36, 41, 46}
{1, 6, 9, 27, 32, 36, 41, 46}
{1, 6, 14, 30, 32, 36, 41, 46}
{6, 14, 22, 30, 32, 36, 41, 46}
{1, 6, 27, 30, 32, 36, 41, 46}
{6, 22, 27, 30, 32, 36, 41, 46}
{1, 4, 7, 9, 25, 39, 41, 46}
{1, 7, 9, 17, 25, 39, 41, 46}
{1, 4, 9, 25, 27, 39, 41, 46}
{1, 9, 17, 25, 27, 39, 41, 46}
{1, 4, 7, 25, 30, 39, 41, 46}
{1, 7, 17, 25, 30, 39, 41, 46}
{4, 7, 22, 25, 30, 39, 41, 46}
{7, 17, 22, 25, 30, 39, 41, 46}
{1, 4, 25, 27, 30, 39, 41, 46}
{1, 17, 25, 27, 30, 39, 41, 46}
{4, 22, 25, 27, 30, 39, 41, 46}
{17, 22, 25, 27, 30, 39, 41, 46}
{3, 6, 11, 14, 22, 29, 43, 46}
{3, 6, 11, 22, 27, 29, 43, 46}
{3, 11, 19, 22, 27, 29, 43, 46}
{1, 3, 6, 11, 14, 30, 43, 46}
{1, 4, 6, 11, 14, 30, 43, 46}
{3, 6, 11, 14, 22, 30, 43, 46}
{4, 6, 11, 14, 22, 30, 43, 46}
{1, 3, 6, 11, 27, 30, 43, 46}
{1, 4, 6, 11, 27, 30, 43, 46}
{1, 3, 11, 19, 27, 30, 43, 46}
{1, 4, 11, 19, 27, 30, 43, 46}
{3, 6, 11, 22, 27, 30, 43, 46}
{4, 6, 11, 22, 27, 30, 43, 46}
{3, 11, 19, 22, 27, 30, 43, 46}
{4, 11, 19, 22, 27, 30, 43, 46}
{3, 6, 14, 22, 29, 32, 43, 46}
{3, 6, 22, 27, 29, 32, 43, 46}
{3, 19, 22, 27, 29, 32, 43, 46}
{1, 3, 6, 14, 30, 32, 43, 46}
{3, 6, 14, 22, 30, 32, 43, 46}
{1, 3, 6, 27, 30, 32, 43, 46}
{1, 3, 19, 27, 30, 32, 43, 46}
{3, 6, 22, 27, 30, 32, 43, 46}
{3, 19, 22, 27, 30, 32, 43, 46}
{1, 3, 6, 11, 14, 33, 43, 46}
{1, 3, 6, 11, 27, 33, 43, 46}
{1, 3, 11, 19, 27, 33, 43, 46}
{3, 6, 11, 14, 29, 33, 43, 46}
{3, 6, 11, 27, 29, 33, 43, 46}
{3, 11, 19, 27, 29, 33, 43, 46}
{1, 3, 6, 14, 32, 33, 43, 46}
{1, 3, 6, 27, 32, 33, 43, 46}
{1, 3, 19, 27, 32, 33, 43, 46}
{3, 6, 14, 29, 32, 33, 43, 46}
{3, 6, 27, 29, 32, 33, 43, 46}
{3, 19, 27, 29, 32, 33, 43, 46}
{1, 4, 6, 14, 30, 36, 43, 46}
{4, 6, 14, 22, 30, 36, 43, 46}
{1, 4, 6, 27, 30, 36, 43, 46}
{1, 4, 19, 27, 30, 36, 43, 46}
{4, 6, 22, 27, 30, 36, 43, 46}
{4, 19, 22, 27, 30, 36, 43, 46}
{1, 6, 14, 30, 32, 36, 43, 46}
{6, 14, 22, 30, 32, 36, 43, 46}
{1, 6, 27, 30, 32, 36, 43, 46}
{1, 19, 27, 30, 32, 36, 43, 46}
{6, 22, 27, 30, 32, 36, 43, 46}
{19, 22, 27, 30, 32, 36, 43, 46}
{4, 7, 15, 18, 23, 25, 30, 47}
{4, 7, 12, 15, 23, 26, 30, 47}
{4, 8, 12, 15, 23, 26, 30, 47}
{4, 7, 15, 18, 23, 26, 30, 47}
{4, 8, 15, 18, 23, 26, 30, 47}
{4, 7, 18, 23, 25, 28, 30, 47}
{4, 7, 12, 23, 26, 28, 30, 47}
{4, 7, 18, 23, 26, 28, 30, 47}
{2, 4, 7, 15, 18, 25, 31, 47}
{4, 7, 15, 18, 23, 25, 31, 47}
{2, 4, 7, 12, 15, 26, 31, 47}
{2, 5, 7, 12, 15, 26, 31, 47}
{2, 4, 8, 12, 15, 26, 31, 47}
{2, 5, 8, 12, 15, 26, 31, 47}
{2, 4, 7, 15, 18, 26, 31, 47}
{2, 4, 8, 15, 18, 26, 31, 47}
{4, 7, 12, 15, 23, 26, 31, 47}
{5, 7, 12, 15, 23, 26, 31, 47}
{4, 8, 12, 15, 23, 26, 31, 47}
{5, 8, 12, 15, 23, 26, 31, 47}
{4, 7, 15, 18, 23, 26, 31, 47}
{4, 8, 15, 18, 23, 26, 31, 47}
{2, 4, 7, 18, 25, 28, 31, 47}
{4, 7, 18, 23, 25, 28, 31, 47}
{2, 4, 7, 12, 26, 28, 31, 47}
{2, 5, 7, 12, 26, 28, 31, 47}
{2, 4, 7, 18, 26, 28, 31, 47}
{4, 7, 12, 23, 26, 28, 31, 47}
{5, 7, 12, 23, 26, 28, 31, 47}
{4, 7, 18, 23, 26, 28, 31, 47}
{2, 4, 7, 15, 18, 25, 34, 47}
{2, 7, 10, 15, 18, 25, 34, 47}
{2, 4, 7, 12, 15, 26, 34, 47}
{2, 4, 8, 12, 15, 26, 34, 47}
{2, 4, 7, 15, 18, 26, 34, 47}
{2, 4, 8, 15, 18, 26, 34, 47}
{2, 7, 10, 15, 18, 26, 34, 47}
{2, 8, 10, 15, 18, 26, 34, 47}
{2, 4, 7, 18, 25, 28, 34, 47}
{2, 7, 10, 18, 25, 28, 34, 47}
{2, 4, 7, 12, 26, 28, 34, 47}
{2, 4, 7, 18, 26, 28, 34, 47}
{2, 7, 10, 18, 26, 28, 34, 47}
{4, 7, 15, 18, 25, 30, 34, 47}
{7, 10, 15, 18, 25, 30, 34, 47}
{4, 7, 12, 15, 26, 30, 34, 47}
{4, 8, 12, 15, 26, 30, 34, 47}
{4, 7, 15, 18, 26, 30, 34, 47}
{4, 8, 15, 18, 26, 30, 34, 47}
{7, 10, 15, 18, 26, 30, 34, 47}
{8, 10, 15, 18, 26, 30, 34, 47}
{4, 7, 18, 25, 28, 30, 34, 47}
{7, 10, 18, 25, 28, 30, 34, 47}
{4, 7, 12, 26, 28, 30, 34, 47}
{4, 7, 18, 26, 28, 30, 34, 47}
{7, 10, 18, 26, 28, 30, 34, 47}
{4, 8, 12, 20, 23, 30, 40, 47}
{4, 8, 12, 23, 26, 30, 40, 47}
{4, 8, 18, 23, 26, 30, 40, 47}
{4, 12, 20, 23, 28, 30, 40, 47}
{4, 12, 23, 26, 28, 30, 40, 47}
{4, 18, 23, 26, 28, 30, 40, 47}
{2, 4, 8, 12, 20, 31, 40, 47}
{2, 5, 8, 12, 20, 31, 40, 47}
{4, 8, 12, 20, 23, 31, 40, 47}
{5, 8, 12, 20, 23, 31, 40, 47}
{2, 4, 8, 12, 26, 31, 40, 47}
{2, 5, 8, 12, 26, 31, 40, 47}
{2, 4, 8, 18, 26, 31, 40, 47}
{4, 8, 12, 23, 26, 31, 40, 47}
{5, 8, 12, 23, 26, 31, 40, 47}
{4, 8, 18, 23, 26, 31, 40, 47}
{2, 4, 12, 20, 28, 31, 40, 47}
{2, 5, 12, 20, 28, 31, 40, 47}
{4, 12, 20, 23, 28, 31, 40, 47}
{5, 12, 20, 23, 28, 31, 40, 47}
{2, 4, 12, 26, 28, 31, 40, 47}
{2, 5, 12, 26, 28, 31, 40, 47}
{2, 4, 18, 26, 28, 31, 40, 47}
{4, 12, 23, 26, 28, 31, 40, 47}
{5, 12, 23, 26, 28, 31, 40, 47}
{4, 18, 23, 26, 28, 31, 40, 47}
{2, 4, 8, 12, 20, 34, 40, 47}
{2, 4, 8, 12, 26, 34, 40, 47}
{2, 4, 8, 18, 26, 34, 40, 47}
{2, 8, 10, 18, 26, 34, 40, 47}
{2, 4, 12, 20, 28, 34, 40, 47}
{2, 4, 12, 26, 28, 34, 40, 47}
{2, 4, 18, 26, 28, 34, 40, 47}
{2, 10, 18, 26, 28, 34, 40, 47}
{4, 8, 12, 20, 30, 34, 40, 47}
{4, 8, 12, 26, 30, 34, 40, 47}
{4, 8, 18, 26, 30, 34, 40, 47}
{8, 10, 18, 26, 30, 34, 40, 47}
{4, 12, 20, 28, 30, 34, 40, 47}
{4, 12, 26, 28, 30, 34, 40, 47}
{4, 18, 26, 28, 30, 34, 40, 47}
{10, 18, 26, 28, 30, 34, 40, 47}
{2, 7, 10, 15, 18, 25, 42, 47}
{2, 5, 7, 10, 15, 26, 42, 47}
{2, 5, 8, 10, 15, 26, 42, 47}
{2, 7, 10, 15, 18, 26, 42, 47}
{2, 8, 10, 15, 18, 26, 42, 47}
{2, 7, 10, 18, 25, 28, 42, 47}
{2, 5, 7, 10, 26, 28, 42, 47}
{2, 7, 10, 18, 26, 28, 42, 47}
{2, 7, 15, 18, 25, 31, 42, 47}
{7, 15, 18, 23, 25, 31, 42, 47}
{2, 5, 7, 15, 26, 31, 42, 47}
{2, 5, 8, 15, 26, 31, 42, 47}
{2, 7, 15, 18, 26, 31, 42, 47}
{2, 8, 15, 18, 26, 31, 42, 47}
{5, 7, 15, 23, 26, 31, 42, 47}
{5, 8, 15, 23, 26, 31, 42, 47}
{7, 15, 18, 23, 26, 31, 42, 47}
{8, 15, 18, 23, 26, 31, 42, 47}
{2, 7, 18, 25, 28, 31, 42, 47}
{7, 18, 23, 25, 28, 31, 42, 47}
{2, 5, 7, 26, 28, 31, 42, 47}
{2, 7, 18, 26, 28, 31, 42, 47}
{5, 7, 23, 26, 28, 31, 42, 47}
{7, 18, 23, 26, 28, 31, 42, 47}
{2, 5, 7, 10, 15, 37, 42, 47}
{2, 7, 10, 15, 25, 37, 42, 47}
{2, 5, 7, 10, 28, 37, 42, 47}
{2, 7, 10, 25, 28, 37, 42, 47}
{2, 5, 7, 15, 31, 37, 42, 47}
{5, 7, 15, 23, 31, 37, 42, 47}
{2, 7, 15, 25, 31, 37, 42, 47}
{7, 15, 23, 25, 31, 37, 42, 47}
{2, 5, 7, 28, 31, 37, 42, 47}
{5, 7, 23, 28, 31, 37, 42, 47}
{2, 7, 25, 28, 31, 37, 42, 47}
{7, 23, 25, 28, 31, 37, 42, 47}
{2, 5, 8, 10, 26, 40, 42, 47}
{2, 8, 10, 18, 26, 40, 42, 47}
{2, 5, 10, 26, 28, 40, 42, 47}
{2, 10, 18, 26, 28, 40, 42, 47}
{2, 5, 8, 26, 31, 40, 42, 47}
{2, 8, 18, 26, 31, 40, 42, 47}
{5, 8, 23, 26, 31, 40, 42, 47}
{8, 18, 23, 26, 31, 40, 42, 47}
{2, 5, 26, 28, 31, 40, 42, 47}
{2, 18, 26, 28, 31, 40, 42, 47}
{5, 23, 26, 28, 31, 40, 42, 47}
{18, 23, 26, 28, 31, 40, 42, 47}
{4, 7, 12, 15, 23, 30, 44, 47}
{4, 7, 15, 23, 25, 30, 44, 47}
{4, 7, 12, 23, 28, 30, 44, 47}
{4, 12, 20, 23, 28, 30, 44, 47}
{4, 7, 23, 25, 28, 30, 44, 47}
{4, 20, 23, 25, 28, 30, 44, 47}
{2, 4, 7, 12, 15, 31, 44, 47}
{2, 5, 7, 12, 15, 31, 44, 47}
{4, 7, 12, 15, 23, 31, 44, 47}
{5, 7, 12, 15, 23, 31, 44, 47}
{2, 4, 7, 15, 25, 31, 44, 47}
{4, 7, 15, 23, 25, 31, 44, 47}
{2, 4, 7, 12, 28, 31, 44, 47}
{2, 5, 7, 12, 28, 31, 44, 47}
{2, 4, 12, 20, 28, 31, 44, 47}
{2, 5, 12, 20, 28, 31, 44, 47}
{4, 7, 12, 23, 28, 31, 44, 47}
{5, 7, 12, 23, 28, 31, 44, 47}
{4, 12, 20, 23, 28, 31, 44, 47}
{5, 12, 20, 23, 28, 31, 44, 47}
{2, 4, 7, 25, 28, 31, 44, 47}
{2, 4, 20, 25, 28, 31, 44, 47}
{4, 7, 23, 25, 28, 31, 44, 47}
{4, 20, 23, 25, 28, 31, 44, 47}
{2, 4, 7, 12, 15, 34, 44, 47}
{2, 4, 7, 15, 25, 34, 44, 47}
{2, 4, 7, 12, 28, 34, 44, 47}
{2, 4, 12, 20, 28, 34, 44, 47}
{2, 4, 7, 25, 28, 34, 44, 47}
{2, 4, 20, 25, 28, 34, 44, 47}
{4, 7, 12, 15, 30, 34, 44, 47}
{4, 7, 15, 25, 30, 34, 44, 47}
{4, 7, 12, 28, 30, 34, 44, 47}
{4, 12, 20, 28, 30, 34, 44, 47}
{4, 7, 25, 28, 30, 34, 44, 47}
{4, 20, 25, 28, 30, 34, 44, 47}
{2, 5, 7, 15, 31, 37, 44, 47}
{5, 7, 15, 23, 31, 37, 44, 47}
{2, 7, 15, 25, 31, 37, 44, 47}
{7, 15, 23, 25, 31, 37, 44, 47}
{2, 5, 7, 28, 31, 37, 44, 47}
{2, 5, 20, 28, 31, 37, 44, 47}
{5, 7, 23, 28, 31, 37, 44, 47}
{5, 20, 23, 28, 31, 37, 44, 47}
{2, 7, 25, 28, 31, 37, 44, 47}
{2, 20, 25, 28, 31, 37, 44, 47}
{7, 23, 25, 28, 31, 37, 44, 47}
{20, 23, 25, 28, 31, 37, 44, 47}
{5, 8, 16, 19, 24, 26, 31, 48}
{1, 5, 13, 16, 24, 27, 31, 48}
{5, 8, 13, 16, 24, 27, 31, 48}
{1, 5, 16, 19, 24, 27, 31, 48}
{5, 8, 16, 19, 24, 27, 31, 48}
{5, 8, 19, 24, 26, 29, 31, 48}
{5, 8, 13, 24, 27, 29, 31, 48}
{5, 8, 19, 24, 27, 29, 31, 48}
{3, 5, 8, 16, 19, 26, 32, 48}
{5, 8, 16, 19, 24, 26, 32, 48}
{1, 3, 5, 13, 16, 27, 32, 48}
{1, 3, 6, 13, 16, 27, 32, 48}
{3, 5, 8, 13, 16, 27, 32, 48}
{3, 6, 8, 13, 16, 27, 32, 48}
{1, 3, 5, 16, 19, 27, 32, 48}
{3, 5, 8, 16, 19, 27, 32, 48}
{1, 5, 13, 16, 24, 27, 32, 48}
{1, 6, 13, 16, 24, 27, 32, 48}
{5, 8, 13, 16, 24, 27, 32, 48}
{6, 8, 13, 16, 24, 27, 32, 48}
{1, 5, 16, 19, 24, 27, 32, 48}
{5, 8, 16, 19, 24, 27, 32, 48}
{3, 5, 8, 19, 26, 29, 32, 48}
{5, 8, 19, 24, 26, 29, 32, 48}
{3, 5, 8, 13, 27, 29, 32, 48}
{3, 6, 8, 13, 27, 29, 32, 48}
{3, 5, 8, 19, 27, 29, 32, 48}
{5, 8, 13, 24, 27, 29, 32, 48}
{6, 8, 13, 24, 27, 29, 32, 48}
{5, 8, 19, 24, 27, 29, 32, 48}
{1, 5, 13, 21, 24, 31, 33, 48}
{1, 5, 13, 24, 27, 31, 33, 48}
{1, 5, 19, 24, 27, 31, 33, 48}
{5, 13, 21, 24, 29, 31, 33, 48}
{5, 13, 24, 27, 29, 31, 33, 48}
{5, 19, 24, 27, 29, 31, 33, 48}
{1, 3, 5, 13, 21, 32, 33, 48}
{1, 3, 6, 13, 21, 32, 33, 48}
{1, 5, 13, 21, 24, 32, 33, 48}
{1, 6, 13, 21, 24, 32, 33, 48}
{1, 3, 5, 13, 27, 32, 33, 48}
{1, 3, 6, 13, 27, 32, 33, 48}
{1, 3, 5, 19, 27, 32, 33, 48}
{1, 5, 13, 24, 27, 32, 33, 48}
{1, 6, 13, 24, 27, 32, 33, 48}
{1, 5, 19, 24, 27, 32, 33, 48}
{3, 5, 13, 21, 29, 32, 33, 48}
{3, 6, 13, 21, 29, 32, 33, 48}
{5, 13, 21, 24, 29, 32, 33, 48}
{6, 13, 21, 24, 29, 32, 33, 48}
{3, 5, 13, 27, 29, 32, 33, 48}
{3, 6, 13, 27, 29, 32, 33, 48}
{3, 5, 19, 27, 29, 32, 33, 48}
{5, 13, 24, 27, 29, 32, 33, 48}
{6, 13, 24, 27, 29, 32, 33, 48}
{5, 19, 24, 27, 29, 32, 33, 48}
{3, 5, 8, 16, 19, 26, 35, 48}
{3, 8, 11, 16, 19, 26, 35, 48}
{1, 3, 5, 13, 16, 27, 35, 48}
{3, 5, 8, 13, 16, 27, 35, 48}
{1, 3, 5, 16, 19, 27, 35, 48}
{3, 5, 8, 16, 19, 27, 35, 48}
{1, 3, 11, 16, 19, 27, 35, 48}
{3, 8, 11, 16, 19, 27, 35, 48}
{3, 5, 8, 19, 26, 29, 35, 48}
{3, 8, 11, 19, 26, 29, 35, 48}
{3, 5, 8, 13, 27, 29, 35, 48}
{3, 5, 8, 19, 27, 29, 35, 48}
{3, 8, 11, 19, 27, 29, 35, 48}
{5, 8, 16, 19, 26, 31, 35, 48}
{8, 11, 16, 19, 26, 31, 35, 48}
{1, 5, 13, 16, 27, 31, 35, 48}
{5, 8, 13, 16, 27, 31, 35, 48}
{1, 5, 16, 19, 27, 31, 35, 48}
{5, 8, 16, 19, 27, 31, 35, 48}
{1, 11, 16, 19, 27, 31, 35, 48}
{8, 11, 16, 19, 27, 31, 35, 48}
{5, 8, 19, 26, 29, 31, 35, 48}
{8, 11, 19, 26, 29, 31, 35, 48}
{5, 8, 13, 27, 29, 31, 35, 48}
{5, 8, 19, 27, 29, 31, 35, 48}
{8, 11, 19, 27, 29, 31, 35, 48}
{1, 3, 5, 13, 21, 33, 35, 48}
{1, 3, 5, 13, 27, 33, 35, 48}
{1, 3, 5, 19, 27, 33, 35, 48}
{1, 3, 11, 19, 27, 33, 35, 48}
{3, 5, 13, 21, 29, 33, 35, 48}
{3, 5, 13, 27, 29, 33, 35, 48}
{3, 5, 19, 27, 29, 33, 35, 48}
{3, 11, 19, 27, 29, 33, 35, 48}
{1, 5, 13, 21, 31, 33, 35, 48}
{1, 5, 13, 27, 31, 33, 35, 48}
{1, 5, 19, 27, 31, 33, 35, 48}
{1, 11, 19, 27, 31, 33, 35, 48}
{5, 13, 21, 29, 31, 33, 35, 48}
{5, 13, 27, 29, 31, 33, 35, 48}
{5, 19, 27, 29, 31, 33, 35, 48}
{11, 19, 27, 29, 31, 33, 35, 48}
{3, 8, 11, 16, 19, 26, 43, 48}
{1, 3, 6, 11, 16, 27, 43, 48}
{3, 6, 8, 11, 16, 27, 43, 48}
{1, 3, 11, 16, 19, 27, 43, 48}
{3, 8, 11, 16, 19, 27, 43, 48}
{3, 8, 11, 19, 26, 29, 43, 48}
{3, 6, 8, 11, 27, 29, 43, 48}
{3, 8, 11, 19, 27, 29, 43, 48}
{3, 8, 16, 19, 26, 32, 43, 48}
{8, 16, 19, 24, 26, 32, 43, 48}
{1, 3, 6, 16, 27, 32, 43, 48}
{3, 6, 8, 16, 27, 32, 43, 48}
{1, 3, 16, 19, 27, 32, 43, 48}
{3, 8, 16, 19, 27, 32, 43, 48}
{1, 6, 16, 24, 27, 32, 43, 48}
{6, 8, 16, 24, 27, 32, 43, 48}
{1, 16, 19, 24, 27, 32, 43, 48}
{8, 16, 19, 24, 27, 32, 43, 48}
{3, 8, 19, 26, 29, 32, 43, 48}
{8, 19, 24, 26, 29, 32, 43, 48}
{3, 6, 8, 27, 29, 32, 43, 48}
{3, 8, 19, 27, 29, 32, 43, 48}
{6, 8, 24, 27, 29, 32, 43, 48}
{8, 19, 24, 27, 29, 32, 43, 48}
{1, 3, 6, 11, 27, 33, 43, 48}
{1, 3, 11, 19, 27, 33, 43, 48}
{3, 6, 11, 27, 29, 33, 43, 48}
{3, 11, 19, 27, 29, 33, 43, 48}
{1, 3, 6, 27, 32, 33, 43, 48}
{1, 3, 19, 27, 32, 33, 43, 48}
{1, 6, 24, 27, 32, 33, 43, 48}
{1, 19, 24, 27, 32, 33, 43, 48}
{3, 6, 27, 29, 32, 33, 43, 48}
{3, 19, 27, 29, 32, 33, 43, 48}
{6, 24, 27, 29, 32, 33, 43, 48}
{19, 24, 27, 29, 32, 33, 43, 48}
{3, 6, 8, 11, 16, 38, 43, 48}
{3, 8, 11, 16, 26, 38, 43, 48}
{3, 6, 8, 11, 29, 38, 43, 48}
{3, 8, 11, 26, 29, 38, 43, 48}
{3, 6, 8, 16, 32, 38, 43, 48}
{6, 8, 16, 24, 32, 38, 43, 48}
{3, 8, 16, 26, 32, 38, 43, 48}
{8, 16, 24, 26, 32, 38, 43, 48}
{3, 6, 8, 29, 32, 38, 43, 48}
{6, 8, 24, 29, 32, 38, 43, 48}
{3, 8, 26, 29, 32, 38, 43, 48}
{8, 24, 26, 29, 32, 38, 43, 48}
{5, 8, 13, 16, 24, 31, 45, 48}
{5, 8, 16, 24, 26, 31, 45, 48}
{5, 8, 13, 24, 29, 31, 45, 48}
{5, 13, 21, 24, 29, 31, 45, 48}
{5, 8, 24, 26, 29, 31, 45, 48}
{5, 21, 24, 26, 29, 31, 45, 48}
{3, 5, 8, 13, 16, 32, 45, 48}
{3, 6, 8, 13, 16, 32, 45, 48}
{5, 8, 13, 16, 24, 32, 45, 48}
{6, 8, 13, 16, 24, 32, 45, 48}
{3, 5, 8, 16, 26, 32, 45, 48}
{5, 8, 16, 24, 26, 32, 45, 48}
{3, 5, 8, 13, 29, 32, 45, 48}
{3, 6, 8, 13, 29, 32, 45, 48}
{3, 5, 13, 21, 29, 32, 45, 48}
{3, 6, 13, 21, 29, 32, 45, 48}
{5, 8, 13, 24, 29, 32, 45, 48}
{6, 8, 13, 24, 29, 32, 45, 48}
{5, 13, 21, 24, 29, 32, 45, 48}
{6, 13, 21, 24, 29, 32, 45, 48}
{3, 5, 8, 26, 29, 32, 45, 48}
{3, 5, 21, 26, 29, 32, 45, 48}
{5, 8, 24, 26, 29, 32, 45, 48}
{5, 21, 24, 26, 29, 32, 45, 48}
{3, 5, 8, 13, 16, 35, 45, 48}
{3, 5, 8, 16, 26, 35, 45, 48}
{3, 5, 8, 13, 29, 35, 45, 48}
{3, 5, 13, 21, 29, 35, 45, 48}
{3, 5, 8, 26, 29, 35, 45, 48}
{3, 5, 21, 26, 29, 35, 45, 48}
{5, 8, 13, 16, 31, 35, 45, 48}
{5, 8, 16, 26, 31, 35, 45, 48}
{5, 8, 13, 29, 31, 35, 45, 48}
{5, 13, 21, 29, 31, 35, 45, 48}
{5, 8, 26, 29, 31, 35, 45, 48}
{5, 21, 26, 29, 31, 35, 45, 48}
{3, 6, 8, 16, 32, 38, 45, 48}
{6, 8, 16, 24, 32, 38, 45, 48}
{3, 8, 16, 26, 32, 38, 45, 48}
{8, 16, 24, 26, 32, 38, 45, 48}
{3, 6, 8, 29, 32, 38, 45, 48}
{3, 6, 21, 29, 32, 38, 45, 48}
{6, 8, 24, 29, 32, 38, 45, 48}
{6, 21, 24, 29, 32, 38, 45, 48}
{3, 8, 26, 29, 32, 38, 45, 48}
{3, 21, 26, 29, 32, 38, 45, 48}
{8, 24, 26, 29, 32, 38, 45, 48}
{21, 24, 26, 29, 32, 38, 45, 48}
{2, 6, 9, 13, 17, 20, 25, 49}
{6, 9, 13, 17, 20, 25, 27, 49}
{2, 6, 9, 13, 17, 25, 29, 49}
{6, 9, 13, 17, 25, 27, 29, 49}
{2, 4, 8, 12, 20, 24, 31, 49}
{2, 5, 8, 12, 20, 24, 31, 49}
{2, 4, 9, 12, 20, 24, 31, 49}
{2, 5, 9, 12, 20, 24, 31, 49}
{2, 5, 8, 13, 20, 24, 31, 49}
{2, 5, 9, 13, 20, 24, 31, 49}
{4, 8, 12, 20, 24, 27, 31, 49}
{5, 8, 12, 20, 24, 27, 31, 49}
{4, 9, 12, 20, 24, 27, 31, 49}
{5, 9, 12, 20, 24, 27, 31, 49}
{5, 8, 13, 20, 24, 27, 31, 49}
{5, 9, 13, 20, 24, 27, 31, 49}
{2, 5, 8, 13, 24, 29, 31, 49}
{2, 5, 9, 13, 24, 29, 31, 49}
{5, 8, 13, 24, 27, 29, 31, 49}
{5, 9, 13, 24, 27, 29, 31, 49}
{2, 5, 9, 13, 17, 20, 32, 49}
{2, 6, 9, 13, 17, 20, 32, 49}
{2, 5, 8, 12, 20, 24, 32, 49}
{2, 5, 9, 12, 20, 24, 32, 49}
{2, 5, 8, 13, 20, 24, 32, 49}
{2, 6, 8, 13, 20, 24, 32, 49}
{2, 5, 9, 13, 20, 24, 32, 49}
{2, 6, 9, 13, 20, 24, 32, 49}
{5, 9, 13, 17, 20, 27, 32, 49}
{6, 9, 13, 17, 20, 27, 32, 49}
{5, 8, 12, 20, 24, 27, 32, 49}
{5, 9, 12, 20, 24, 27, 32, 49}
{5, 8, 13, 20, 24, 27, 32, 49}
{6, 8, 13, 20, 24, 27, 32, 49}
{5, 9, 13, 20, 24, 27, 32, 49}
{6, 9, 13, 20, 24, 27, 32, 49}
{2, 5, 9, 13, 17, 29, 32, 49}
{2, 6, 9, 13, 17, 29, 32, 49}
{2, 5, 8, 13, 24, 29, 32, 49}
{2, 6, 8, 13, 24, 29, 32, 49}
{2, 5, 9, 13, 24, 29, 32, 49}
{2, 6, 9, 13, 24, 29, 32, 49}
{5, 9, 13, 17, 27, 29, 32, 49}
{6, 9, 13, 17, 27, 29, 32, 49}
{5, 8, 13, 24, 27, 29, 32, 49}
{6, 8, 13, 24, 27, 29, 32, 49}
{5, 9, 13, 24, 27, 29, 32, 49}
{6, 9, 13, 24, 27, 29, 32, 49}
{2, 4, 6, 8, 20, 24, 36, 49}
{2, 4, 6, 9, 20, 24, 36, 49}
{2, 4, 8, 12, 20, 24, 36, 49}
{2, 4, 9, 12, 20, 24, 36, 49}
{4, 6, 8, 20, 24, 27, 36, 49}
{4, 6, 9, 20, 24, 27, 36, 49}
{4, 8, 12, 20, 24, 27, 36, 49}
{4, 9, 12, 20, 24, 27, 36, 49}
{2, 6, 8, 20, 24, 32, 36, 49}
{2, 6, 9, 20, 24, 32, 36, 49}
{2, 8, 12, 20, 24, 32, 36, 49}
{2, 9, 12, 20, 24, 32, 36, 49}
{6, 8, 20, 24, 27, 32, 36, 49}
{6, 9, 20, 24, 27, 32, 36, 49}
{8, 12, 20, 24, 27, 32, 36, 49}
{9, 12, 20, 24, 27, 32, 36, 49}
{2, 5, 9, 13, 17, 20, 37, 49}
{2, 9, 13, 17, 20, 25, 37, 49}
{5, 9, 13, 17, 20, 27, 37, 49}
{9, 13, 17, 20, 25, 27, 37, 49}
{2, 5, 9, 13, 17, 29, 37, 49}
{2, 9, 13, 17, 25, 29, 37, 49}
{5, 9, 13, 17, 27, 29, 37, 49}
{9, 13, 17, 25, 27, 29, 37, 49}
{2, 5, 9, 13, 20, 31, 37, 49}
{2, 9, 13, 20, 25, 31, 37, 49}
{5, 9, 13, 20, 27, 31, 37, 49}
{9, 13, 20, 25, 27, 31, 37, 49}
{2, 5, 9, 13, 29, 31, 37, 49}
{2, 9, 13, 25, 29, 31, 37, 49}
{5, 9, 13, 27, 29, 31, 37, 49}
{9, 13, 25, 27, 29, 31, 37, 49}
{2, 4, 6, 9, 20, 25, 41, 49}
{2, 6, 9, 17, 20, 25, 41, 49}
{4, 6, 9, 20, 25, 27, 41, 49}
{6, 9, 17, 20, 25, 27, 41, 49}
{2, 6, 9, 17, 20, 32, 41, 49}
{6, 9, 17, 20, 27, 32, 41, 49}
{2, 4, 6, 9, 20, 36, 41, 49}
{2, 4, 9, 12, 20, 36, 41, 49}
{4, 6, 9, 20, 27, 36, 41, 49}
{4, 9, 12, 20, 27, 36, 41, 49}
{2, 6, 9, 20, 32, 36, 41, 49}
{2, 9, 12, 20, 32, 36, 41, 49}
{6, 9, 20, 27, 32, 36, 41, 49}
{9, 12, 20, 27, 32, 36, 41, 49}
{2, 4, 9, 12, 20, 31, 44, 49}
{2, 5, 9, 12, 20, 31, 44, 49}
{2, 4, 9, 20, 25, 31, 44, 49}
{4, 9, 12, 20, 27, 31, 44, 49}
{5, 9, 12, 20, 27, 31, 44, 49}
{4, 9, 20, 25, 27, 31, 44, 49}
{2, 5, 9, 17, 20, 37, 44, 49}
{2, 9, 17, 20, 25, 37, 44, 49}
{5, 9, 17, 20, 27, 37, 44, 49}
{9, 17, 20, 25, 27, 37, 44, 49}
{2, 5, 9, 20, 31, 37, 44, 49}
{2, 9, 20, 25, 31, 37, 44, 49}
{5, 9, 20, 27, 31, 37, 44, 49}
{9, 20, 25, 27, 31, 37, 44, 49}
{2, 4, 9, 12, 20, 41, 44, 49}
{2, 4, 9, 20, 25, 41, 44, 49}
{2, 9, 17, 20, 25, 41, 44, 49}
{4, 9, 12, 20, 27, 41, 44, 49}
{4, 9, 20, 25, 27, 41, 44, 49}
{9, 17, 20, 25, 27, 41, 44, 49}
{1, 3, 6, 13, 17, 21, 25, 50}
{3, 6, 10, 13, 17, 21, 25, 50}
{1, 3, 6, 14, 17, 21, 25, 50}
{1, 3, 7, 14, 17, 21, 25, 50}
{3, 6, 10, 14, 17, 21, 25, 50}
{3, 7, 10, 14, 17, 21, 25, 50}
{3, 6, 10, 14, 18, 21, 25, 50}
{3, 7, 10, 14, 18, 21, 25, 50}
{3, 7, 10, 14, 18, 21, 26, 50}
{1, 6, 13, 17, 21, 25, 28, 50}
{6, 10, 13, 17, 21, 25, 28, 50}
{1, 6, 14, 17, 21, 25, 28, 50}
{1, 7, 14, 17, 21, 25, 28, 50}
{6, 10, 14, 17, 21, 25, 28, 50}
{7, 10, 14, 17, 21, 25, 28, 50}
{6, 10, 14, 18, 21, 25, 28, 50}
{7, 10, 14, 18, 21, 25, 28, 50}
{7, 10, 14, 18, 21, 26, 28, 50}
{1, 3, 6, 14, 17, 25, 30, 50}
{1, 3, 7, 14, 17, 25, 30, 50}
{3, 6, 10, 14, 17, 25, 30, 50}
{3, 7, 10, 14, 17, 25, 30, 50}
{3, 6, 10, 14, 18, 25, 30, 50}
{3, 7, 10, 14, 18, 25, 30, 50}
{3, 7, 10, 14, 18, 26, 30, 50}
{1, 6, 14, 17, 25, 28, 30, 50}
{1, 7, 14, 17, 25, 28, 30, 50}
{6, 10, 14, 17, 25, 28, 30, 50}
{7, 10, 14, 17, 25, 28, 30, 50}
{6, 10, 14, 18, 25, 28, 30, 50}
{7, 10, 14, 18, 25, 28, 30, 50}
{7, 10, 14, 18, 26, 28, 30, 50}
{1, 3, 5, 13, 17, 21, 32, 50}
{1, 3, 6, 13, 17, 21, 32, 50}
{3, 5, 10, 13, 17, 21, 32, 50}
{3, 6, 10, 13, 17, 21, 32, 50}
{1, 3, 6, 14, 17, 21, 32, 50}
{3, 6, 10, 14, 17, 21, 32, 50}
{1, 5, 13, 17, 21, 28, 32, 50}
{1, 6, 13, 17, 21, 28, 32, 50}
{5, 10, 13, 17, 21, 28, 32, 50}
{6, 10, 13, 17, 21, 28, 32, 50}
{1, 6, 14, 17, 21, 28, 32, 50}
{6, 10, 14, 17, 21, 28, 32, 50}
{1, 3, 6, 14, 17, 30, 32, 50}
{3, 6, 10, 14, 17, 30, 32, 50}
{1, 6, 14, 17, 28, 30, 32, 50}
{6, 10, 14, 17, 28, 30, 32, 50}
{1, 3, 5, 7, 17, 21, 37, 50}
{3, 5, 7, 10, 17, 21, 37, 50}
{1, 3, 5, 13, 17, 21, 37, 50}
{3, 5, 10, 13, 17, 21, 37, 50}
{1, 3, 7, 17, 21, 25, 37, 50}
{3, 7, 10, 17, 21, 25, 37, 50}
{1, 3, 13, 17, 21, 25, 37, 50}
{3, 10, 13, 17, 21, 25, 37, 50}
{1, 5, 7, 17, 21, 28, 37, 50}
{5, 7, 10, 17, 21, 28, 37, 50}
{1, 5, 13, 17, 21, 28, 37, 50}
{5, 10, 13, 17, 21, 28, 37, 50}
{1, 7, 17, 21, 25, 28, 37, 50}
{7, 10, 17, 21, 25, 28, 37, 50}
{1, 13, 17, 21, 25, 28, 37, 50}
{10, 13, 17, 21, 25, 28, 37, 50}
{3, 6, 10, 14, 18, 21, 38, 50}
{3, 10, 14, 18, 21, 26, 38, 50}
{6, 10, 14, 18, 21, 28, 38, 50}
{10, 14, 18, 21, 26, 28, 38, 50}
{3, 6, 10, 14, 18, 30, 38, 50}
{3, 10, 14, 18, 26, 30, 38, 50}
{6, 10, 14, 18, 28, 30, 38, 50}
{10, 14, 18, 26, 28, 30, 38, 50}
{3, 6, 10, 14, 21, 32, 38, 50}
{3, 10, 14, 21, 26, 32, 38, 50}
{6, 10, 14, 21, 28, 32, 38, 50}
{10, 14, 21, 26, 28, 32, 38, 50}
{3, 6, 10, 14, 30, 32, 38, 50}
{3, 10, 14, 26, 30, 32, 38, 50}
{6, 10, 14, 28, 30, 32, 38, 50}
{10, 14, 26, 28, 30, 32, 38, 50}
{3, 7, 10, 18, 21, 25, 42, 50}
{3, 5, 7, 10, 21, 26, 42, 50}
{3, 7, 10, 18, 21, 26, 42, 50}
{7, 10, 18, 21, 25, 28, 42, 50}
{5, 7, 10, 21, 26, 28, 42, 50}
{7, 10, 18, 21, 26, 28, 42, 50}
{3, 5, 7, 10, 21, 37, 42, 50}
{3, 5, 10, 13, 21, 37, 42, 50}
{3, 7, 10, 21, 25, 37, 42, 50}
{3, 10, 13, 21, 25, 37, 42, 50}
{5, 7, 10, 21, 28, 37, 42, 50}
{5, 10, 13, 21, 28, 37, 42, 50}
{7, 10, 21, 25, 28, 37, 42, 50}
{10, 13, 21, 25, 28, 37, 42, 50}
{3, 5, 10, 13, 21, 32, 45, 50}
{3, 6, 10, 13, 21, 32, 45, 50}
{3, 5, 10, 21, 26, 32, 45, 50}
{5, 10, 13, 21, 28, 32, 45, 50}
{6, 10, 13, 21, 28, 32, 45, 50}
{5, 10, 21, 26, 28, 32, 45, 50}
{3, 6, 10, 18, 21, 38, 45, 50}
{3, 10, 18, 21, 26, 38, 45, 50}
{6, 10, 18, 21, 28, 38, 45, 50}
{10, 18, 21, 26, 28, 38, 45, 50}
{3, 6, 10, 21, 32, 38, 45, 50}
{3, 10, 21, 26, 32, 38, 45, 50}
{6, 10, 21, 28, 32, 38, 45, 50}
{10, 21, 26, 28, 32, 38, 45, 50}
{3, 5, 10, 13, 21, 42, 45, 50}
{3, 5, 10, 21, 26, 42, 45, 50}
{3, 10, 18, 21, 26, 42, 45, 50}
{5, 10, 13, 21, 28, 42, 45, 50}
{5, 10, 21, 26, 28, 42, 45, 50}
{10, 18, 21, 26, 28, 42, 45, 50}
{2, 4, 6, 14, 18, 22, 25, 51}
{2, 4, 7, 14, 18, 22, 25, 51}
{4, 6, 11, 14, 18, 22, 25, 51}
{4, 7, 11, 14, 18, 22, 25, 51}
{2, 4, 7, 15, 18, 22, 25, 51}
{4, 7, 11, 15, 18, 22, 25, 51}
{2, 4, 7, 14, 18, 22, 26, 51}
{4, 7, 11, 14, 18, 22, 26, 51}
{2, 4, 7, 15, 18, 22, 26, 51}
{2, 4, 8, 15, 18, 22, 26, 51}
{4, 7, 11, 15, 18, 22, 26, 51}
{4, 8, 11, 15, 18, 22, 26, 51}
{4, 7, 11, 15, 19, 22, 26, 51}
{4, 8, 11, 15, 19, 22, 26, 51}
{4, 8, 11, 15, 19, 22, 27, 51}
{2, 6, 14, 18, 22, 25, 29, 51}
{2, 7, 14, 18, 22, 25, 29, 51}
{6, 11, 14, 18, 22, 25, 29, 51}
{7, 11, 14, 18, 22, 25, 29, 51}
{2, 7, 15, 18, 22, 25, 29, 51}
{7, 11, 15, 18, 22, 25, 29, 51}
{2, 7, 14, 18, 22, 26, 29, 51}
{7, 11, 14, 18, 22, 26, 29, 51}
{2, 7, 15, 18, 22, 26, 29, 51}
{2, 8, 15, 18, 22, 26, 29, 51}
{7, 11, 15, 18, 22, 26, 29, 51}
{8, 11, 15, 18, 22, 26, 29, 51}
{7, 11, 15, 19, 22, 26, 29, 51}
{8, 11, 15, 19, 22, 26, 29, 51}
{8, 11, 15, 19, 22, 27, 29, 51}
{2, 4, 7, 15, 18, 25, 31, 51}
{4, 7, 11, 15, 18, 25, 31, 51}
{2, 4, 7, 15, 18, 26, 31, 51}
{2, 4, 8, 15, 18, 26, 31, 51}
{4, 7, 11, 15, 18, 26, 31, 51}
{4, 8, 11, 15, 18, 26, 31, 51}
{4, 7, 11, 15, 19, 26, 31, 51}
{4, 8, 11, 15, 19, 26, 31, 51}
{4, 8, 11, 15, 19, 27, 31, 51}
{2, 7, 15, 18, 25, 29, 31, 51}
{7, 11, 15, 18, 25, 29, 31, 51}
{2, 7, 15, 18, 26, 29, 31, 51}
{2, 8, 15, 18, 26, 29, 31, 51}
{7, 11, 15, 18, 26, 29, 31, 51}
{8, 11, 15, 18, 26, 29, 31, 51}
{7, 11, 15, 19, 26, 29, 31, 51}
{8, 11, 15, 19, 26, 29, 31, 51}
{8, 11, 15, 19, 27, 29, 31, 51}
{2, 4, 6, 8, 18, 22, 38, 51}
{4, 6, 8, 11, 18, 22, 38, 51}
{2, 4, 6, 14, 18, 22, 38, 51}
{4, 6, 11, 14, 18, 22, 38, 51}
{2, 4, 8, 18, 22, 26, 38, 51}
{4, 8, 11, 18, 22, 26, 38, 51}
{2, 4, 14, 18, 22, 26, 38, 51}
{4, 11, 14, 18, 22, 26, 38, 51}
{2, 6, 8, 18, 22, 29, 38, 51}
{6, 8, 11, 18, 22, 29, 38, 51}
{2, 6, 14, 18, 22, 29, 38, 51}
{6, 11, 14, 18, 22, 29, 38, 51}
{2, 8, 18, 22, 26, 29, 38, 51}
{8, 11, 18, 22, 26, 29, 38, 51}
{2, 14, 18, 22, 26, 29, 38, 51}
{11, 14, 18, 22, 26, 29, 38, 51}
{4, 7, 11, 15, 19, 22, 39, 51}
{4, 7, 11, 15, 22, 25, 39, 51}
{4, 11, 15, 19, 22, 27, 39, 51}
{4, 11, 15, 22, 25, 27, 39, 51}
{7, 11, 15, 19, 22, 29, 39, 51}
{7, 11, 15, 22, 25, 29, 39, 51}
{11, 15, 19, 22, 27, 29, 39, 51}
{11, 15, 22, 25, 27, 29, 39, 51}
{4, 7, 11, 15, 19, 31, 39, 51}
{4, 7, 11, 15, 25, 31, 39, 51}
{4, 11, 15, 19, 27, 31, 39, 51}
{4, 11, 15, 25, 27, 31, 39, 51}
{7, 11, 15, 19, 29, 31, 39, 51}
{7, 11, 15, 25, 29, 31, 39, 51}
{11, 15, 19, 27, 29, 31, 39, 51}
{11, 15, 25, 27, 29, 31, 39, 51}
{4, 8, 11, 19, 22, 26, 43, 51}
{4, 6, 8, 11, 22, 27, 43, 51}
{4, 8, 11, 19, 22, 27, 43, 51}
{8, 11, 19, 22, 26, 29, 43, 51}
{6, 8, 11, 22, 27, 29, 43, 51}
{8, 11, 19, 22, 27, 29, 43, 51}
{4, 6, 8, 11, 22, 38, 43, 51}
{4, 6, 11, 14, 22, 38, 43, 51}
{4, 8, 11, 22, 26, 38, 43, 51}
{4, 11, 14, 22, 26, 38, 43, 51}
{6, 8, 11, 22, 29, 38, 43, 51}
{6, 11, 14, 22, 29, 38, 43, 51}
{8, 11, 22, 26, 29, 38, 43, 51}
{11, 14, 22, 26, 29, 38, 43, 51}
{4, 6, 11, 14, 22, 25, 46, 51}
{4, 7, 11, 14, 22, 25, 46, 51}
{4, 6, 11, 22, 25, 27, 46, 51}
{6, 11, 14, 22, 25, 29, 46, 51}
{7, 11, 14, 22, 25, 29, 46, 51}
{6, 11, 22, 25, 27, 29, 46, 51}
{4, 7, 11, 19, 22, 39, 46, 51}
{4, 7, 11, 22, 25, 39, 46, 51}
{4, 11, 19, 22, 27, 39, 46, 51}
{4, 11, 22, 25, 27, 39, 46, 51}
{7, 11, 19, 22, 29, 39, 46, 51}
{7, 11, 22, 25, 29, 39, 46, 51}
{11, 19, 22, 27, 29, 39, 46, 51}
{11, 22, 25, 27, 29, 39, 46, 51}
{4, 6, 11, 14, 22, 43, 46, 51}
{4, 6, 11, 22, 27, 43, 46, 51}
{4, 11, 19, 22, 27, 43, 46, 51}
{6, 11, 14, 22, 29, 43, 46, 51}
{6, 11, 22, 27, 29, 43, 46, 51}
{11, 19, 22, 27, 29, 43, 46, 51}
{3, 5, 7, 15, 19, 23, 26, 52}
{3, 5, 8, 15, 19, 23, 26, 52}
{5, 7, 12, 15, 19, 23, 26, 52}
{5, 8, 12, 15, 19, 23, 26, 52}
{3, 5, 8, 16, 19, 23, 26, 52}
{5, 8, 12, 16, 19, 23, 26, 52}
{3, 5, 8, 15, 19, 23, 27, 52}
{5, 8, 12, 15, 19, 23, 27, 52}
{1, 3, 5, 16, 19, 23, 27, 52}
{3, 5, 8, 16, 19, 23, 27, 52}
{1, 5, 12, 16, 19, 23, 27, 52}
{5, 8, 12, 16, 19, 23, 27, 52}
{1, 5, 12, 16, 20, 23, 27, 52}
{5, 8, 12, 16, 20, 23, 27, 52}
{1, 5, 12, 16, 20, 23, 28, 52}
{3, 7, 15, 19, 23, 26, 30, 52}
{3, 8, 15, 19, 23, 26, 30, 52}
{7, 12, 15, 19, 23, 26, 30, 52}
{8, 12, 15, 19, 23, 26, 30, 52}
{3, 8, 16, 19, 23, 26, 30, 52}
{8, 12, 16, 19, 23, 26, 30, 52}
{3, 8, 15, 19, 23, 27, 30, 52}
{8, 12, 15, 19, 23, 27, 30, 52}
{1, 3, 16, 19, 23, 27, 30, 52}
{3, 8, 16, 19, 23, 27, 30, 52}
{1, 12, 16, 19, 23, 27, 30, 52}
{8, 12, 16, 19, 23, 27, 30, 52}
{1, 12, 16, 20, 23, 27, 30, 52}
{8, 12, 16, 20, 23, 27, 30, 52}
{1, 12, 16, 20, 23, 28, 30, 52}
{3, 5, 8, 16, 19, 26, 32, 52}
{5, 8, 12, 16, 19, 26, 32, 52}
{1, 3, 5, 16, 19, 27, 32, 52}
{3, 5, 8, 16, 19, 27, 32, 52}
{1, 5, 12, 16, 19, 27, 32, 52}
{5, 8, 12, 16, 19, 27, 32, 52}
{1, 5, 12, 16, 20, 27, 32, 52}
{5, 8, 12, 16, 20, 27, 32, 52}
{1, 5, 12, 16, 20, 28, 32, 52}
{3, 8, 16, 19, 26, 30, 32, 52}
{8, 12, 16, 19, 26, 30, 32, 52}
{1, 3, 16, 19, 27, 30, 32, 52}
{3, 8, 16, 19, 27, 30, 32, 52}
{1, 12, 16, 19, 27, 30, 32, 52}
{8, 12, 16, 19, 27, 30, 32, 52}
{1, 12, 16, 20, 27, 30, 32, 52}
{8, 12, 16, 20, 27, 30, 32, 52}
{1, 12, 16, 20, 28, 30, 32, 52}
{1, 3, 5, 7, 19, 23, 39, 52}
{1, 5, 7, 12, 19, 23, 39, 52}
{3, 5, 7, 15, 19, 23, 39, 52}
{5, 7, 12, 15, 19, 23, 39, 52}
{1, 3, 5, 19, 23, 27, 39, 52}
{1, 5, 12, 19, 23, 27, 39, 52}
{3, 5, 15, 19, 23, 27, 39, 52}
{5, 12, 15, 19, 23, 27, 39, 52}
{1, 3, 7, 19, 23, 30, 39, 52}
{1, 7, 12, 19, 23, 30, 39, 52}
{3, 7, 15, 19, 23, 30, 39, 52}
{7, 12, 15, 19, 23, 30, 39, 52}
{1, 3, 19, 23, 27, 30, 39, 52}
{1, 12, 19, 23, 27, 30, 39, 52}
{3, 15, 19, 23, 27, 30, 39, 52}
{12, 15, 19, 23, 27, 30, 39, 52}
{5, 8, 12, 16, 20, 23, 40, 52}
{5, 8, 12, 16, 23, 26, 40, 52}
{5, 12, 16, 20, 23, 28, 40, 52}
{5, 12, 16, 23, 26, 28, 40, 52}
{8, 12, 16, 20, 23, 30, 40, 52}
{8, 12, 16, 23, 26, 30, 40, 52}
{12, 16, 20, 23, 28, 30, 40, 52}
{12, 16, 23, 26, 28, 30, 40, 52}
{5, 8, 12, 16, 20, 32, 40, 52}
{5, 8, 12, 16, 26, 32, 40, 52}
{5, 12, 16, 20, 28, 32, 40, 52}
{5, 12, 16, 26, 28, 32, 40, 52}
{8, 12, 16, 20, 30, 32, 40, 52}
{8, 12, 16, 26, 30, 32, 40, 52}
{12, 16, 20, 28, 30, 32, 40, 52}
{12, 16, 26, 28, 30, 32, 40, 52}
{1, 5, 12, 20, 23, 27, 44, 52}
{1, 5, 7, 12, 23, 28, 44, 52}
{1, 5, 12, 20, 23, 28, 44, 52}
{1, 12, 20, 23, 27, 30, 44, 52}
{1, 7, 12, 23, 28, 30, 44, 52}
{1, 12, 20, 23, 28, 30, 44, 52}
{1, 5, 7, 12, 23, 39, 44, 52}
{5, 7, 12, 15, 23, 39, 44, 52}
{1, 5, 12, 23, 27, 39, 44, 52}
{5, 12, 15, 23, 27, 39, 44, 52}
{1, 7, 12, 23, 30, 39, 44, 52}
{7, 12, 15, 23, 30, 39, 44, 52}
{1, 12, 23, 27, 30, 39, 44, 52}
{12, 15, 23, 27, 30, 39, 44, 52}
{5, 7, 12, 15, 23, 26, 47, 52}
{5, 8, 12, 15, 23, 26, 47, 52}
{5, 7, 12, 23, 26, 28, 47, 52}
{7, 12, 15, 23, 26, 30, 47, 52}
{8, 12, 15, 23, 26, 30, 47, 52}
{7, 12, 23, 26, 28, 30, 47, 52}
{5, 8, 12, 20, 23, 40, 47, 52}
{5, 8, 12, 23, 26, 40, 47, 52}
{5, 12, 20, 23, 28, 40, 47, 52}
{5, 12, 23, 26, 28, 40, 47, 52}
{8, 12, 20, 23, 30, 40, 47, 52}
{8, 12, 23, 26, 30, 40, 47, 52}
{12, 20, 23, 28, 30, 40, 47, 52}
{12, 23, 26, 28, 30, 40, 47, 52}
{5, 7, 12, 15, 23, 44, 47, 52}
{5, 7, 12, 23, 28, 44, 47, 52}
{5, 12, 20, 23, 28, 44, 47, 52}
{7, 12, 15, 23, 30, 44, 47, 52}
{7, 12, 23, 28, 30, 44, 47, 52}
{12, 20, 23, 28, 30, 44, 47, 52}
{1, 4, 6, 9, 20, 24, 27, 53}
{1, 6, 9, 13, 20, 24, 27, 53}
{1, 4, 6, 16, 20, 24, 27, 53}
{4, 6, 8, 16, 20, 24, 27, 53}
{1, 6, 13, 16, 20, 24, 27, 53}
{6, 8, 13, 16, 20, 24, 27, 53}
{1, 4, 6, 9, 20, 25, 27, 53}
{1, 6, 9, 13, 20, 25, 27, 53}
{1, 4, 6, 9, 20, 24, 28, 53}
{2, 4, 6, 9, 20, 24, 28, 53}
{1, 6, 9, 13, 20, 24, 28, 53}
{2, 6, 9, 13, 20, 24, 28, 53}
{1, 4, 6, 16, 20, 24, 28, 53}
{1, 6, 13, 16, 20, 24, 28, 53}
{1, 6, 9, 13, 21, 24, 28, 53}
{2, 6, 9, 13, 21, 24, 28, 53}
{1, 4, 6, 9, 20, 25, 28, 53}
{2, 4, 6, 9, 20, 25, 28, 53}
{1, 6, 9, 13, 20, 25, 28, 53}
{2, 6, 9, 13, 20, 25, 28, 53}
{1, 6, 9, 13, 21, 25, 28, 53}
{2, 6, 9, 13, 21, 25, 28, 53}
{2, 6, 9, 13, 21, 24, 29, 53}
{2, 6, 9, 13, 21, 25, 29, 53}
{1, 4, 9, 20, 24, 27, 31, 53}
{1, 9, 13, 20, 24, 27, 31, 53}
{1, 4, 16, 20, 24, 27, 31, 53}
{4, 8, 16, 20, 24, 27, 31, 53}
{1, 13, 16, 20, 24, 27, 31, 53}
{8, 13, 16, 20, 24, 27, 31, 53}
{1, 4, 9, 20, 25, 27, 31, 53}
{1, 9, 13, 20, 25, 27, 31, 53}
{1, 4, 9, 20, 24, 28, 31, 53}
{2, 4, 9, 20, 24, 28, 31, 53}
{1, 9, 13, 20, 24, 28, 31, 53}
{2, 9, 13, 20, 24, 28, 31, 53}
{1, 4, 16, 20, 24, 28, 31, 53}
{1, 13, 16, 20, 24, 28, 31, 53}
{1, 9, 13, 21, 24, 28, 31, 53}
{2, 9, 13, 21, 24, 28, 31, 53}
{1, 4, 9, 20, 25, 28, 31, 53}
{2, 4, 9, 20, 25, 28, 31, 53}
{1, 9, 13, 20, 25, 28, 31, 53}
{2, 9, 13, 20, 25, 28, 31, 53}
{1, 9, 13, 21, 25, 28, 31, 53}
{2, 9, 13, 21, 25, 28, 31, 53}
{2, 9, 13, 21, 24, 29, 31, 53}
{2, 9, 13, 21, 25, 29, 31, 53}
{1, 6, 9, 13, 21, 24, 33, 53}
{1, 6, 9, 13, 21, 25, 33, 53}
{1, 6, 9, 13, 24, 27, 33, 53}
{1, 6, 9, 13, 25, 27, 33, 53}
{6, 9, 13, 21, 24, 29, 33, 53}
{6, 9, 13, 21, 25, 29, 33, 53}
{6, 9, 13, 24, 27, 29, 33, 53}
{6, 9, 13, 25, 27, 29, 33, 53}
{1, 9, 13, 21, 24, 31, 33, 53}
{1, 9, 13, 21, 25, 31, 33, 53}
{1, 9, 13, 24, 27, 31, 33, 53}
{1, 9, 13, 25, 27, 31, 33, 53}
{9, 13, 21, 24, 29, 31, 33, 53}
{9, 13, 21, 25, 29, 31, 33, 53}
{9, 13, 24, 27, 29, 31, 33, 53}
{9, 13, 25, 27, 29, 31, 33, 53}
{2, 4, 6, 8, 20, 24, 40, 53}
{2, 6, 8, 13, 20, 24, 40, 53}
{4, 6, 8, 16, 20, 24, 40, 53}
{6, 8, 13, 16, 20, 24, 40, 53}
{2, 4, 6, 20, 24, 28, 40, 53}
{2, 6, 13, 20, 24, 28, 40, 53}
{4, 6, 16, 20, 24, 28, 40, 53}
{6, 13, 16, 20, 24, 28, 40, 53}
{2, 4, 8, 20, 24, 31, 40, 53}
{2, 8, 13, 20, 24, 31, 40, 53}
{4, 8, 16, 20, 24, 31, 40, 53}
{8, 13, 16, 20, 24, 31, 40, 53}
{2, 4, 20, 24, 28, 31, 40, 53}
{2, 13, 20, 24, 28, 31, 40, 53}
{4, 16, 20, 24, 28, 31, 40, 53}
{13, 16, 20, 24, 28, 31, 40, 53}
{2, 6, 13, 21, 24, 28, 45, 53}
{2, 6, 8, 13, 24, 29, 45, 53}
{2, 6, 13, 21, 24, 29, 45, 53}
{2, 13, 21, 24, 28, 31, 45, 53}
{2, 8, 13, 24, 29, 31, 45, 53}
{2, 13, 21, 24, 29, 31, 45, 53}
{2, 6, 8, 13, 24, 40, 45, 53}
{6, 8, 13, 16, 24, 40, 45, 53}
{2, 6, 13, 24, 28, 40, 45, 53}
{6, 13, 16, 24, 28, 40, 45, 53}
{2, 8, 13, 24, 31, 40, 45, 53}
{8, 13, 16, 24, 31, 40, 45, 53}
{2, 13, 24, 28, 31, 40, 45, 53}
{13, 16, 24, 28, 31, 40, 45, 53}
{1, 6, 13, 16, 24, 27, 48, 53}
{6, 8, 13, 16, 24, 27, 48, 53}
{6, 8, 13, 24, 27, 29, 48, 53}
{1, 13, 16, 24, 27, 31, 48, 53}
{8, 13, 16, 24, 27, 31, 48, 53}
{8, 13, 24, 27, 29, 31, 48, 53}
{1, 6, 13, 21, 24, 33, 48, 53}
{1, 6, 13, 24, 27, 33, 48, 53}
{6, 13, 21, 24, 29, 33, 48, 53}
{6, 13, 24, 27, 29, 33, 48, 53}
{1, 13, 21, 24, 31, 33, 48, 53}
{1, 13, 24, 27, 31, 33, 48, 53}
{13, 21, 24, 29, 31, 33, 48, 53}
{13, 24, 27, 29, 31, 33, 48, 53}
{6, 8, 13, 16, 24, 45, 48, 53}
{6, 8, 13, 24, 29, 45, 48, 53}
{6, 13, 21, 24, 29, 45, 48, 53}
{8, 13, 16, 24, 31, 45, 48, 53}
{8, 13, 24, 29, 31, 45, 48, 53}
{13, 21, 24, 29, 31, 45, 48, 53}
{2, 4, 6, 8, 20, 24, 49, 53}
{2, 4, 6, 9, 20, 24, 49, 53}
{2, 6, 8, 13, 20, 24, 49, 53}
{2, 6, 9, 13, 20, 24, 49, 53}
{2, 4, 6, 9, 20, 25, 49, 53}
{2, 6, 9, 13, 20, 25, 49, 53}
{4, 6, 8, 20, 24, 27, 49, 53}
{4, 6, 9, 20, 24, 27, 49, 53}
{6, 8, 13, 20, 24, 27, 49, 53}
{6, 9, 13, 20, 24, 27, 49, 53}
{4, 6, 9, 20, 25, 27, 49, 53}
{6, 9, 13, 20, 25, 27, 49, 53}
{2, 6, 8, 13, 24, 29, 49, 53}
{2, 6, 9, 13, 24, 29, 49, 53}
{2, 6, 9, 13, 25, 29, 49, 53}
{6, 8, 13, 24, 27, 29, 49, 53}
{6, 9, 13, 24, 27, 29, 49, 53}
{6, 9, 13, 25, 27, 29, 49, 53}
{2, 4, 8, 20, 24, 31, 49, 53}
{2, 4, 9, 20, 24, 31, 49, 53}
{2, 8, 13, 20, 24, 31, 49, 53}
{2, 9, 13, 20, 24, 31, 49, 53}
{2, 4, 9, 20, 25, 31, 49, 53}
{2, 9, 13, 20, 25, 31, 49, 53}
{4, 8, 20, 24, 27, 31, 49, 53}
{4, 9, 20, 24, 27, 31, 49, 53}
{8, 13, 20, 24, 27, 31, 49, 53}
{9, 13, 20, 24, 27, 31, 49, 53}
{4, 9, 20, 25, 27, 31, 49, 53}
{9, 13, 20, 25, 27, 31, 49, 53}
{2, 8, 13, 24, 29, 31, 49, 53}
{2, 9, 13, 24, 29, 31, 49, 53}
{2, 9, 13, 25, 29, 31, 49, 53}
{8, 13, 24, 27, 29, 31, 49, 53}
{9, 13, 24, 27, 29, 31, 49, 53}
{9, 13, 25, 27, 29, 31, 49, 53}
{2, 4, 6, 8, 24, 49, 51, 53}
{2, 4, 6, 9, 24, 49, 51, 53}
{2, 4, 6, 9, 25, 49, 51, 53}
{4, 6, 8, 24, 27, 49, 51, 53}
{4, 6, 9, 24, 27, 49, 51, 53}
{4, 6, 9, 25, 27, 49, 51, 53}
{2, 6, 8, 24, 29, 49, 51, 53}
{2, 6, 9, 24, 29, 49, 51, 53}
{2, 6, 9, 25, 29, 49, 51, 53}
{6, 8, 24, 27, 29, 49, 51, 53}
{6, 9, 24, 27, 29, 49, 51, 53}
{6, 9, 25, 27, 29, 49, 51, 53}
{2, 4, 8, 24, 31, 49, 51, 53}
{2, 4, 9, 24, 31, 49, 51, 53}
{2, 4, 9, 25, 31, 49, 51, 53}
{4, 8, 24, 27, 31, 49, 51, 53}
{4, 9, 24, 27, 31, 49, 51, 53}
{4, 9, 25, 27, 31, 49, 51, 53}
{2, 8, 24, 29, 31, 49, 51, 53}
{2, 9, 24, 29, 31, 49, 51, 53}
{2, 9, 25, 29, 31, 49, 51, 53}
{8, 24, 27, 29, 31, 49, 51, 53}
{9, 24, 27, 29, 31, 49, 51, 53}
{9, 25, 27, 29, 31, 49, 51, 53}
{1, 5, 7, 9, 17, 21, 28, 54}
{2, 5, 7, 9, 17, 21, 28, 54}
{2, 5, 7, 10, 17, 21, 28, 54}
{1, 7, 9, 14, 17, 21, 28, 54}
{2, 7, 9, 14, 17, 21, 28, 54}
{2, 7, 10, 14, 17, 21, 28, 54}
{2, 5, 7, 10, 21, 26, 28, 54}
{2, 7, 10, 14, 21, 26, 28, 54}
{2, 5, 7, 9, 17, 21, 29, 54}
{2, 5, 7, 10, 17, 21, 29, 54}
{3, 5, 7, 10, 17, 21, 29, 54}
{2, 7, 9, 14, 17, 21, 29, 54}
{2, 7, 10, 14, 17, 21, 29, 54}
{3, 7, 10, 14, 17, 21, 29, 54}
{2, 7, 10, 14, 17, 22, 29, 54}
{3, 7, 10, 14, 17, 22, 29, 54}
{2, 5, 7, 10, 21, 26, 29, 54}
{3, 5, 7, 10, 21, 26, 29, 54}
{2, 7, 10, 14, 21, 26, 29, 54}
{3, 7, 10, 14, 21, 26, 29, 54}
{2, 7, 10, 14, 22, 26, 29, 54}
{3, 7, 10, 14, 22, 26, 29, 54}
{3, 7, 10, 14, 17, 22, 30, 54}
{3, 7, 10, 14, 22, 26, 30, 54}
{1, 5, 9, 17, 21, 28, 32, 54}
{2, 5, 9, 17, 21, 28, 32, 54}
{2, 5, 10, 17, 21, 28, 32, 54}
{1, 9, 14, 17, 21, 28, 32, 54}
{2, 9, 14, 17, 21, 28, 32, 54}
{2, 10, 14, 17, 21, 28, 32, 54}
{2, 5, 10, 21, 26, 28, 32, 54}
{2, 10, 14, 21, 26, 28, 32, 54}
{2, 5, 9, 17, 21, 29, 32, 54}
{2, 5, 10, 17, 21, 29, 32, 54}
{3, 5, 10, 17, 21, 29, 32, 54}
{2, 9, 14, 17, 21, 29, 32, 54}
{2, 10, 14, 17, 21, 29, 32, 54}
{3, 10, 14, 17, 21, 29, 32, 54}
{2, 10, 14, 17, 22, 29, 32, 54}
{3, 10, 14, 17, 22, 29, 32, 54}
{2, 5, 10, 21, 26, 29, 32, 54}
{3, 5, 10, 21, 26, 29, 32, 54}
{2, 10, 14, 21, 26, 29, 32, 54}
{3, 10, 14, 21, 26, 29, 32, 54}
{2, 10, 14, 22, 26, 29, 32, 54}
{3, 10, 14, 22, 26, 29, 32, 54}
{3, 10, 14, 17, 22, 30, 32, 54}
{3, 10, 14, 22, 26, 30, 32, 54}
{1, 3, 5, 7, 17, 21, 33, 54}
{1, 5, 7, 9, 17, 21, 33, 54}
{1, 3, 7, 14, 17, 21, 33, 54}
{1, 7, 9, 14, 17, 21, 33, 54}
{3, 5, 7, 17, 21, 29, 33, 54}
{5, 7, 9, 17, 21, 29, 33, 54}
{3, 7, 14, 17, 21, 29, 33, 54}
{7, 9, 14, 17, 21, 29, 33, 54}
{1, 3, 5, 17, 21, 32, 33, 54}
{1, 5, 9, 17, 21, 32, 33, 54}
{1, 3, 14, 17, 21, 32, 33, 54}
{1, 9, 14, 17, 21, 32, 33, 54}
{3, 5, 17, 21, 29, 32, 33, 54}
{5, 9, 17, 21, 29, 32, 33, 54}
{3, 14, 17, 21, 29, 32, 33, 54}
{9, 14, 17, 21, 29, 32, 33, 54}
{2, 7, 10, 14, 17, 22, 34, 54}
{2, 7, 10, 14, 22, 26, 34, 54}
{2, 7, 10, 14, 17, 28, 34, 54}
{2, 7, 10, 14, 26, 28, 34, 54}
{7, 10, 14, 17, 22, 30, 34, 54}
{7, 10, 14, 22, 26, 30, 34, 54}
{7, 10, 14, 17, 28, 30, 34, 54}
{7, 10, 14, 26, 28, 30, 34, 54}
{2, 10, 14, 17, 22, 32, 34, 54}
{2, 10, 14, 22, 26, 32, 34, 54}
{2, 10, 14, 17, 28, 32, 34, 54}
{2, 10, 14, 26, 28, 32, 34, 54}
{10, 14, 17, 22, 30, 32, 34, 54}
{10, 14, 22, 26, 30, 32, 34, 54}
{10, 14, 17, 28, 30, 32, 34, 54}
{10, 14, 26, 28, 30, 32, 34, 54}
{1, 7, 9, 14, 17, 28, 41, 54}
{2, 7, 9, 14, 17, 28, 41, 54}
{1, 7, 14, 17, 28, 30, 41, 54}
{1, 9, 14, 17, 28, 32, 41, 54}
{2, 9, 14, 17, 28, 32, 41, 54}
{1, 14, 17, 28, 30, 32, 41, 54}
{2, 7, 14, 17, 22, 34, 41, 54}
{2, 7, 14, 17, 28, 34, 41, 54}
{7, 14, 17, 22, 30, 34, 41, 54}
{7, 14, 17, 28, 30, 34, 41, 54}
{2, 14, 17, 22, 32, 34, 41, 54}
{2, 14, 17, 28, 32, 34, 41, 54}
{14, 17, 22, 30, 32, 34, 41, 54}
{14, 17, 28, 30, 32, 34, 41, 54}
{3, 7, 14, 17, 22, 29, 46, 54}
{1, 3, 7, 14, 17, 30, 46, 54}
{3, 7, 14, 17, 22, 30, 46, 54}
{3, 14, 17, 22, 29, 32, 46, 54}
{1, 3, 14, 17, 30, 32, 46, 54}
{3, 14, 17, 22, 30, 32, 46, 54}
{1, 3, 7, 14, 17, 33, 46, 54}
{1, 7, 9, 14, 17, 33, 46, 54}
{3, 7, 14, 17, 29, 33, 46, 54}
{7, 9, 14, 17, 29, 33, 46, 54}
{1, 3, 14, 17, 32, 33, 46, 54}
{1, 9, 14, 17, 32, 33, 46, 54}
{3, 14, 17, 29, 32, 33, 46, 54}
{9, 14, 17, 29, 32, 33, 46, 54}
{1, 7, 9, 14, 17, 41, 46, 54}
{1, 7, 14, 17, 30, 41, 46, 54}
{7, 14, 17, 22, 30, 41, 46, 54}
{1, 9, 14, 17, 32, 41, 46, 54}
{1, 14, 17, 30, 32, 41, 46, 54}
{14, 17, 22, 30, 32, 41, 46, 54}
{1, 3, 5, 7, 17, 21, 50, 54}
{3, 5, 7, 10, 17, 21, 50, 54}
{1, 3, 7, 14, 17, 21, 50, 54}
{3, 7, 10, 14, 17, 21, 50, 54}
{3, 5, 7, 10, 21, 26, 50, 54}
{3, 7, 10, 14, 21, 26, 50, 54}
{1, 5, 7, 17, 21, 28, 50, 54}
{5, 7, 10, 17, 21, 28, 50, 54}
{1, 7, 14, 17, 21, 28, 50, 54}
{7, 10, 14, 17, 21, 28, 50, 54}
{5, 7, 10, 21, 26, 28, 50, 54}
{7, 10, 14, 21, 26, 28, 50, 54}
{1, 3, 7, 14, 17, 30, 50, 54}
{3, 7, 10, 14, 17, 30, 50, 54}
{3, 7, 10, 14, 26, 30, 50, 54}
{1, 7, 14, 17, 28, 30, 50, 54}
{7, 10, 14, 17, 28, 30, 50, 54}
{7, 10, 14, 26, 28, 30, 50, 54}
{1, 3, 5, 17, 21, 32, 50, 54}
{3, 5, 10, 17, 21, 32, 50, 54}
{1, 3, 14, 17, 21, 32, 50, 54}
{3, 10, 14, 17, 21, 32, 50, 54}
{3, 5, 10, 21, 26, 32, 50, 54}
{3, 10, 14, 21, 26, 32, 50, 54}
{1, 5, 17, 21, 28, 32, 50, 54}
{5, 10, 17, 21, 28, 32, 50, 54}
{1, 14, 17, 21, 28, 32, 50, 54}
{10, 14, 17, 21, 28, 32, 50, 54}
{5, 10, 21, 26, 28, 32, 50, 54}
{10, 14, 21, 26, 28, 32, 50, 54}
{1, 3, 14, 17, 30, 32, 50, 54}
{3, 10, 14, 17, 30, 32, 50, 54}
{3, 10, 14, 26, 30, 32, 50, 54}
{1, 14, 17, 28, 30, 32, 50, 54}
{10, 14, 17, 28, 30, 32, 50, 54}
{10, 14, 26, 28, 30, 32, 50, 54}
{1, 3, 5, 7, 17, 50, 52, 54}
{3, 5, 7, 10, 17, 50, 52, 54}
{3, 5, 7, 10, 26, 50, 52, 54}
{1, 5, 7, 17, 28, 50, 52, 54}
{5, 7, 10, 17, 28, 50, 52, 54}
{5, 7, 10, 26, 28, 50, 52, 54}
{1, 3, 7, 17, 30, 50, 52, 54}
{3, 7, 10, 17, 30, 50, 52, 54}
{3, 7, 10, 26, 30, 50, 52, 54}
{1, 7, 17, 28, 30, 50, 52, 54}
{7, 10, 17, 28, 30, 50, 52, 54}
{7, 10, 26, 28, 30, 50, 52, 54}
{1, 3, 5, 17, 32, 50, 52, 54}
{3, 5, 10, 17, 32, 50, 52, 54}
{3, 5, 10, 26, 32, 50, 52, 54}
{1, 5, 17, 28, 32, 50, 52, 54}
{5, 10, 17, 28, 32, 50, 52, 54}
{5, 10, 26, 28, 32, 50, 52, 54}
{1, 3, 17, 30, 32, 50, 52, 54}
{3, 10, 17, 30, 32, 50, 52, 54}
{3, 10, 26, 30, 32, 50, 52, 54}
{1, 17, 28, 30, 32, 50, 52, 54}
{10, 17, 28, 30, 32, 50, 52, 54}
{10, 26, 28, 30, 32, 50, 52, 54}
{2, 6, 8, 10, 18, 22, 29, 55}
{3, 6, 8, 10, 18, 22, 29, 55}
{3, 6, 8, 11, 18, 22, 29, 55}
{2, 8, 10, 15, 18, 22, 29, 55}
{3, 8, 10, 15, 18, 22, 29, 55}
{3, 8, 11, 15, 18, 22, 29, 55}
{2, 6, 10, 18, 22, 25, 29, 55}
{3, 6, 10, 18, 22, 25, 29, 55}
{3, 6, 11, 18, 22, 25, 29, 55}
{2, 10, 15, 18, 22, 25, 29, 55}
{3, 10, 15, 18, 22, 25, 29, 55}
{3, 11, 15, 18, 22, 25, 29, 55}
{3, 6, 8, 11, 22, 27, 29, 55}
{3, 8, 11, 15, 22, 27, 29, 55}
{3, 6, 11, 22, 25, 27, 29, 55}
{3, 11, 15, 22, 25, 27, 29, 55}
{3, 6, 8, 10, 18, 22, 30, 55}
{3, 6, 8, 11, 18, 22, 30, 55}
{4, 6, 8, 11, 18, 22, 30, 55}
{3, 8, 10, 15, 18, 22, 30, 55}
{3, 8, 11, 15, 18, 22, 30, 55}
{4, 8, 11, 15, 18, 22, 30, 55}
{3, 8, 11, 15, 18, 23, 30, 55}
{4, 8, 11, 15, 18, 23, 30, 55}
{3, 6, 10, 18, 22, 25, 30, 55}
{3, 6, 11, 18, 22, 25, 30, 55}
{4, 6, 11, 18, 22, 25, 30, 55}
{3, 10, 15, 18, 22, 25, 30, 55}
{3, 11, 15, 18, 22, 25, 30, 55}
{4, 11, 15, 18, 22, 25, 30, 55}
{3, 11, 15, 18, 23, 25, 30, 55}
{4, 11, 15, 18, 23, 25, 30, 55}
{3, 6, 8, 11, 22, 27, 30, 55}
{4, 6, 8, 11, 22, 27, 30, 55}
{3, 8, 11, 15, 22, 27, 30, 55}
{4, 8, 11, 15, 22, 27, 30, 55}
{3, 8, 11, 15, 23, 27, 30, 55}
{4, 8, 11, 15, 23, 27, 30, 55}
{3, 6, 11, 22, 25, 27, 30, 55}
{4, 6, 11, 22, 25, 27, 30, 55}
{3, 11, 15, 22, 25, 27, 30, 55}
{4, 11, 15, 22, 25, 27, 30, 55}
{3, 11, 15, 23, 25, 27, 30, 55}
{4, 11, 15, 23, 25, 27, 30, 55}
{4, 8, 11, 15, 18, 23, 31, 55}
{4, 11, 15, 18, 23, 25, 31, 55}
{4, 8, 11, 15, 23, 27, 31, 55}
{4, 11, 15, 23, 25, 27, 31, 55}
{2, 4, 6, 8, 18, 22, 34, 55}
{2, 6, 8, 10, 18, 22, 34, 55}
{2, 4, 8, 15, 18, 22, 34, 55}
{2, 8, 10, 15, 18, 22, 34, 55}
{2, 4, 6, 18, 22, 25, 34, 55}
{2, 6, 10, 18, 22, 25, 34, 55}
{2, 4, 15, 18, 22, 25, 34, 55}
{2, 10, 15, 18, 22, 25, 34, 55}
{4, 6, 8, 18, 22, 30, 34, 55}
{6, 8, 10, 18, 22, 30, 34, 55}
{4, 8, 15, 18, 22, 30, 34, 55}
{8, 10, 15, 18, 22, 30, 34, 55}
{4, 6, 18, 22, 25, 30, 34, 55}
{6, 10, 18, 22, 25, 30, 34, 55}
{4, 15, 18, 22, 25, 30, 34, 55}
{10, 15, 18, 22, 25, 30, 34, 55}
{3, 8, 11, 15, 18, 23, 35, 55}
{3, 11, 15, 18, 23, 25, 35, 55}
{3, 8, 11, 15, 23, 27, 35, 55}
{3, 11, 15, 23, 25, 27, 35, 55}
{3, 8, 11, 15, 18, 29, 35, 55}
{3, 11, 15, 18, 25, 29, 35, 55}
{3, 8, 11, 15, 27, 29, 35, 55}
{3, 11, 15, 25, 27, 29, 35, 55}
{8, 11, 15, 18, 23, 31, 35, 55}
{11, 15, 18, 23, 25, 31, 35, 55}
{8, 11, 15, 23, 27, 31, 35, 55}
{11, 15, 23, 25, 27, 31, 35, 55}
{8, 11, 15, 18, 29, 31, 35, 55}
{11, 15, 18, 25, 29, 31, 35, 55}
{8, 11, 15, 27, 29, 31, 35, 55}
{11, 15, 25, 27, 29, 31, 35, 55}
{2, 8, 10, 15, 18, 29, 42, 55}
{3, 8, 10, 15, 18, 29, 42, 55}
{2, 10, 15, 18, 25, 29, 42, 55}
{3, 10, 15, 18, 25, 29, 42, 55}
{2, 8, 15, 18, 29, 31, 42, 55}
{2, 15, 18, 25, 29, 31, 42, 55}
{3, 8, 15, 18, 23, 35, 42, 55}
{3, 15, 18, 23, 25, 35, 42, 55}
{3, 8, 15, 18, 29, 35, 42, 55}
{3, 15, 18, 25, 29, 35, 42, 55}
{8, 15, 18, 23, 31, 35, 42, 55}
{15, 18, 23, 25, 31, 35, 42, 55}
{8, 15, 18, 29, 31, 35, 42, 55}
{15, 18, 25, 29, 31, 35, 42, 55}
{4, 8, 15, 18, 23, 30, 47, 55}
{4, 15, 18, 23, 25, 30, 47, 55}
{2, 4, 8, 15, 18, 31, 47, 55}
{4, 8, 15, 18, 23, 31, 47, 55}
{2, 4, 15, 18, 25, 31, 47, 55}
{4, 15, 18, 23, 25, 31, 47, 55}
{2, 4, 8, 15, 18, 34, 47, 55}
{2, 8, 10, 15, 18, 34, 47, 55}
{2, 4, 15, 18, 25, 34, 47, 55}
{2, 10, 15, 18, 25, 34, 47, 55}
{4, 8, 15, 18, 30, 34, 47, 55}
{8, 10, 15, 18, 30, 34, 47, 55}
{4, 15, 18, 25, 30, 34, 47, 55}
{10, 15, 18, 25, 30, 34, 47, 55}
{2, 8, 10, 15, 18, 42, 47, 55}
{2, 10, 15, 18, 25, 42, 47, 55}
{2, 8, 15, 18, 31, 42, 47, 55}
{8, 15, 18, 23, 31, 42, 47, 55}
{2, 15, 18, 25, 31, 42, 47, 55}
{15, 18, 23, 25, 31, 42, 47, 55}
{2, 4, 6, 8, 18, 22, 51, 55}
{4, 6, 8, 11, 18, 22, 51, 55}
{2, 4, 8, 15, 18, 22, 51, 55}
{4, 8, 11, 15, 18, 22, 51, 55}
{2, 4, 6, 18, 22, 25, 51, 55}
{4, 6, 11, 18, 22, 25, 51, 55}
{2, 4, 15, 18, 22, 25, 51, 55}
{4, 11, 15, 18, 22, 25, 51, 55}
{4, 6, 8, 11, 22, 27, 51, 55}
{4, 8, 11, 15, 22, 27, 51, 55}
{4, 6, 11, 22, 25, 27, 51, 55}
{4, 11, 15, 22, 25, 27, 51, 55}
{2, 6, 8, 18, 22, 29, 51, 55}
{6, 8, 11, 18, 22, 29, 51, 55}
{2, 8, 15, 18, 22, 29, 51, 55}
{8, 11, 15, 18, 22, 29, 51, 55}
{2, 6, 18, 22, 25, 29, 51, 55}
{6, 11, 18, 22, 25, 29, 51, 55}
{2, 15, 18, 22, 25, 29, 51, 55}
{11, 15, 18, 22, 25, 29, 51, 55}
{6, 8, 11, 22, 27, 29, 51, 55}
{8, 11, 15, 22, 27, 29, 51, 55}
{6, 11, 22, 25, 27, 29, 51, 55}
{11, 15, 22, 25, 27, 29, 51, 55}
{2, 4, 8, 15, 18, 31, 51, 55}
{4, 8, 11, 15, 18, 31, 51, 55}
{2, 4, 15, 18, 25, 31, 51, 55}
{4, 11, 15, 18, 25, 31, 51, 55}
{4, 8, 11, 15, 27, 31, 51, 55}
{4, 11, 15, 25, 27, 31, 51, 55}
{2, 8, 15, 18, 29, 31, 51, 55}
{8, 11, 15, 18, 29, 31, 51, 55}
{2, 15, 18, 25, 29, 31, 51, 55}
{11, 15, 18, 25, 29, 31, 51, 55}
{8, 11, 15, 27, 29, 31, 51, 55}
{11, 15, 25, 27, 29, 31, 51, 55}
{2, 4, 6, 8, 22, 49, 51, 55}
{2, 4, 8, 15, 22, 49, 51, 55}
{2, 4, 6, 22, 25, 49, 51, 55}
{2, 4, 15, 22, 25, 49, 51, 55}
{4, 6, 8, 22, 27, 49, 51, 55}
{4, 8, 15, 22, 27, 49, 51, 55}
{4, 6, 22, 25, 27, 49, 51, 55}
{4, 15, 22, 25, 27, 49, 51, 55}
{2, 6, 8, 22, 29, 49, 51, 55}
{2, 8, 15, 22, 29, 49, 51, 55}
{2, 6, 22, 25, 29, 49, 51, 55}
{2, 15, 22, 25, 29, 49, 51, 55}
{6, 8, 22, 27, 29, 49, 51, 55}
{8, 15, 22, 27, 29, 49, 51, 55}
{6, 22, 25, 27, 29, 49, 51, 55}
{15, 22, 25, 27, 29, 49, 51, 55}
{2, 4, 8, 15, 31, 49, 51, 55}
{2, 4, 15, 25, 31, 49, 51, 55}
{4, 8, 15, 27, 31, 49, 51, 55}
{4, 15, 25, 27, 31, 49, 51, 55}
{2, 8, 15, 29, 31, 49, 51, 55}
{2, 15, 25, 29, 31, 49, 51, 55}
{8, 15, 27, 29, 31, 49, 51, 55}
{15, 25, 27, 29, 31, 49, 51, 55}
{2, 4, 6, 8, 20, 49, 53, 55}
{2, 6, 8, 13, 20, 49, 53, 55}
{2, 4, 6, 20, 25, 49, 53, 55}
{2, 6, 13, 20, 25, 49, 53, 55}
{4, 6, 8, 20, 27, 49, 53, 55}
{6, 8, 13, 20, 27, 49, 53, 55}
{4, 6, 20, 25, 27, 49, 53, 55}
{6, 13, 20, 25, 27, 49, 53, 55}
{2, 6, 8, 13, 29, 49, 53, 55}
{2, 6, 13, 25, 29, 49, 53, 55}
{6, 8, 13, 27, 29, 49, 53, 55}
{6, 13, 25, 27, 29, 49, 53, 55}
{2, 4, 8, 20, 31, 49, 53, 55}
{2, 8, 13, 20, 31, 49, 53, 55}
{2, 4, 20, 25, 31, 49, 53, 55}
{2, 13, 20, 25, 31, 49, 53, 55}
{4, 8, 20, 27, 31, 49, 53, 55}
{8, 13, 20, 27, 31, 49, 53, 55}
{4, 20, 25, 27, 31, 49, 53, 55}
{13, 20, 25, 27, 31, 49, 53, 55}
{2, 8, 13, 29, 31, 49, 53, 55}
{2, 13, 25, 29, 31, 49, 53, 55}
{8, 13, 27, 29, 31, 49, 53, 55}
{13, 25, 27, 29, 31, 49, 53, 55}
{2, 4, 6, 8, 18, 51, 53, 55}
{4, 6, 8, 11, 18, 51, 53, 55}
{2, 4, 6, 18, 25, 51, 53, 55}
{4, 6, 11, 18, 25, 51, 53, 55}
{4, 6, 8, 11, 27, 51, 53, 55}
{4, 6, 11, 25, 27, 51, 53, 55}
{2, 6, 8, 18, 29, 51, 53, 55}
{6, 8, 11, 18, 29, 51, 53, 55}
{2, 6, 18, 25, 29, 51, 53, 55}
{6, 11, 18, 25, 29, 51, 53, 55}
{6, 8, 11, 27, 29, 51, 53, 55}
{6, 11, 25, 27, 29, 51, 53, 55}
{2, 4, 8, 18, 31, 51, 53, 55}
{4, 8, 11, 18, 31, 51, 53, 55}
{2, 4, 18, 25, 31, 51, 53, 55}
{4, 11, 18, 25, 31, 51, 53, 55}
{4, 8, 11, 27, 31, 51, 53, 55}
{4, 11, 25, 27, 31, 51, 53, 55}
{2, 8, 18, 29, 31, 51, 53, 55}
{8, 11, 18, 29, 31, 51, 53, 55}
{2, 18, 25, 29, 31, 51, 53, 55}
{11, 18, 25, 29, 31, 51, 53, 55}
{8, 11, 27, 29, 31, 51, 53, 55}
{11, 25, 27, 29, 31, 51, 53, 55}
{2, 4, 6, 8, 49, 51, 53, 55}
{2, 4, 6, 25, 49, 51, 53, 55}
{4, 6, 8, 27, 49, 51, 53, 55}
{4, 6, 25, 27, 49, 51, 53, 55}
{2, 6, 8, 29, 49, 51, 53, 55}
{2, 6, 25, 29, 49, 51, 53, 55}
{6, 8, 27, 29, 49, 51, 53, 55}
{6, 25, 27, 29, 49, 51, 53, 55}
{2, 4, 8, 31, 49, 51, 53, 55}
{2, 4, 25, 31, 49, 51, 53, 55}
{4, 8, 27, 31, 49, 51, 53, 55}
{4, 25, 27, 31, 49, 51, 53, 55}
{2, 8, 29, 31, 49, 51, 53, 55}
{2, 25, 29, 31, 49, 51, 53, 55}
{8, 27, 29, 31, 49, 51, 53, 55}
{25, 27, 29, 31, 49, 51, 53, 55}
{1, 3, 7, 11, 19, 23, 30, 56}
{1, 4, 7, 11, 19, 23, 30, 56}
{1, 4, 7, 12, 19, 23, 30, 56}
{1, 3, 11, 16, 19, 23, 30, 56}
{1, 4, 11, 16, 19, 23, 30, 56}
{1, 4, 12, 16, 19, 23, 30, 56}
{3, 7, 11, 19, 23, 26, 30, 56}
{4, 7, 11, 19, 23, 26, 30, 56}
{4, 7, 12, 19, 23, 26, 30, 56}
{3, 11, 16, 19, 23, 26, 30, 56}
{4, 11, 16, 19, 23, 26, 30, 56}
{4, 12, 16, 19, 23, 26, 30, 56}
{1, 4, 7, 12, 23, 28, 30, 56}
{1, 4, 12, 16, 23, 28, 30, 56}
{4, 7, 12, 23, 26, 28, 30, 56}
{4, 12, 16, 23, 26, 28, 30, 56}
{1, 4, 7, 11, 19, 23, 31, 56}
{1, 4, 7, 12, 19, 23, 31, 56}
{1, 5, 7, 12, 19, 23, 31, 56}
{1, 4, 11, 16, 19, 23, 31, 56}
{1, 4, 12, 16, 19, 23, 31, 56}
{1, 5, 12, 16, 19, 23, 31, 56}
{1, 4, 12, 16, 19, 24, 31, 56}
{1, 5, 12, 16, 19, 24, 31, 56}
{4, 7, 11, 19, 23, 26, 31, 56}
{4, 7, 12, 19, 23, 26, 31, 56}
{5, 7, 12, 19, 23, 26, 31, 56}
{4, 11, 16, 19, 23, 26, 31, 56}
{4, 12, 16, 19, 23, 26, 31, 56}
{5, 12, 16, 19, 23, 26, 31, 56}
{4, 12, 16, 19, 24, 26, 31, 56}
{5, 12, 16, 19, 24, 26, 31, 56}
{1, 4, 7, 12, 23, 28, 31, 56}
{1, 5, 7, 12, 23, 28, 31, 56}
{1, 4, 12, 16, 23, 28, 31, 56}
{1, 5, 12, 16, 23, 28, 31, 56}
{1, 4, 12, 16, 24, 28, 31, 56}
{1, 5, 12, 16, 24, 28, 31, 56}
{4, 7, 12, 23, 26, 28, 31, 56}
{5, 7, 12, 23, 26, 28, 31, 56}
{4, 12, 16, 23, 26, 28, 31, 56}
{5, 12, 16, 23, 26, 28, 31, 56}
{4, 12, 16, 24, 26, 28, 31, 56}
{5, 12, 16, 24, 26, 28, 31, 56}
{1, 5, 12, 16, 19, 24, 32, 56}
{5, 12, 16, 19, 24, 26, 32, 56}
{1, 5, 12, 16, 24, 28, 32, 56}
{5, 12, 16, 24, 26, 28, 32, 56}
{1, 3, 5, 7, 19, 23, 35, 56}
{1, 3, 7, 11, 19, 23, 35, 56}
{1, 3, 5, 16, 19, 23, 35, 56}
{1, 3, 11, 16, 19, 23, 35, 56}
{3, 5, 7, 19, 23, 26, 35, 56}
{3, 7, 11, 19, 23, 26, 35, 56}
{3, 5, 16, 19, 23, 26, 35, 56}
{3, 11, 16, 19, 23, 26, 35, 56}
{1, 5, 7, 19, 23, 31, 35, 56}
{1, 7, 11, 19, 23, 31, 35, 56}
{1, 5, 16, 19, 23, 31, 35, 56}
{1, 11, 16, 19, 23, 31, 35, 56}
{5, 7, 19, 23, 26, 31, 35, 56}
{7, 11, 19, 23, 26, 31, 35, 56}
{5, 16, 19, 23, 26, 31, 35, 56}
{11, 16, 19, 23, 26, 31, 35, 56}
{1, 4, 12, 16, 19, 24, 36, 56}
{4, 12, 16, 19, 24, 26, 36, 56}
{1, 4, 12, 16, 24, 28, 36, 56}
{4, 12, 16, 24, 26, 28, 36, 56}
{1, 4, 12, 16, 19, 30, 36, 56}
{4, 12, 16, 19, 26, 30, 36, 56}
{1, 4, 12, 16, 28, 30, 36, 56}
{4, 12, 16, 26, 28, 30, 36, 56}
{1, 12, 16, 19, 24, 32, 36, 56}
{12, 16, 19, 24, 26, 32, 36, 56}
{1, 12, 16, 24, 28, 32, 36, 56}
{12, 16, 24, 26, 28, 32, 36, 56}
{1, 12, 16, 19, 30, 32, 36, 56}
{12, 16, 19, 26, 30, 32, 36, 56}
{1, 12, 16, 28, 30, 32, 36, 56}
{12, 16, 26, 28, 30, 32, 36, 56}
{1, 3, 11, 16, 19, 30, 43, 56}
{1, 4, 11, 16, 19, 30, 43, 56}
{3, 11, 16, 19, 26, 30, 43, 56}
{4, 11, 16, 19, 26, 30, 43, 56}
{1, 3, 16, 19, 30, 32, 43, 56}
{3, 16, 19, 26, 30, 32, 43, 56}
{1, 4, 16, 19, 24, 36, 43, 56}
{4, 16, 19, 24, 26, 36, 43, 56}
{1, 4, 16, 19, 30, 36, 43, 56}
{4, 16, 19, 26, 30, 36, 43, 56}
{1, 16, 19, 24, 32, 36, 43, 56}
{16, 19, 24, 26, 32, 36, 43, 56}
{1, 16, 19, 30, 32, 36, 43, 56}
{16, 19, 26, 30, 32, 36, 43, 56}
{1, 5, 16, 19, 24, 31, 48, 56}
{5, 16, 19, 24, 26, 31, 48, 56}
{1, 3, 5, 16, 19, 32, 48, 56}
{1, 5, 16, 19, 24, 32, 48, 56}
{3, 5, 16, 19, 26, 32, 48, 56}
{5, 16, 19, 24, 26, 32, 48, 56}
{1, 3, 5, 16, 19, 35, 48, 56}
{1, 3, 11, 16, 19, 35, 48, 56}
{3, 5, 16, 19, 26, 35, 48, 56}
{3, 11, 16, 19, 26, 35, 48, 56}
{1, 5, 16, 19, 31, 35, 48, 56}
{1, 11, 16, 19, 31, 35, 48, 56}
{5, 16, 19, 26, 31, 35, 48, 56}
{11, 16, 19, 26, 31, 35, 48, 56}
{1, 3, 11, 16, 19, 43, 48, 56}
{3, 11, 16, 19, 26, 43, 48, 56}
{1, 3, 16, 19, 32, 43, 48, 56}
{1, 16, 19, 24, 32, 43, 48, 56}
{3, 16, 19, 26, 32, 43, 48, 56}
{16, 19, 24, 26, 32, 43, 48, 56}
{1, 3, 5, 7, 19, 23, 52, 56}
{1, 5, 7, 12, 19, 23, 52, 56}
{1, 3, 5, 16, 19, 23, 52, 56}
{1, 5, 12, 16, 19, 23, 52, 56}
{3, 5, 7, 19, 23, 26, 52, 56}
{5, 7, 12, 19, 23, 26, 52, 56}
{3, 5, 16, 19, 23, 26, 52, 56}
{5, 12, 16, 19, 23, 26, 52, 56}
{1, 5, 7, 12, 23, 28, 52, 56}
{1, 5, 12, 16, 23, 28, 52, 56}
{5, 7, 12, 23, 26, 28, 52, 56}
{5, 12, 16, 23, 26, 28, 52, 56}
{1, 3, 7, 19, 23, 30, 52, 56}
{1, 7, 12, 19, 23, 30, 52, 56}
{1, 3, 16, 19, 23, 30, 52, 56}
{1, 12, 16, 19, 23, 30, 52, 56}
{3, 7, 19, 23, 26, 30, 52, 56}
{7, 12, 19, 23, 26, 30, 52, 56}
{3, 16, 19, 23, 26, 30, 52, 56}
{12, 16, 19, 23, 26, 30, 52, 56}
{1, 7, 12, 23, 28, 30, 52, 56}
{1, 12, 16, 23, 28, 30, 52, 56}
{7, 12, 23, 26, 28, 30, 52, 56}
{12, 16, 23, 26, 28, 30, 52, 56}
{1, 3, 5, 16, 19, 32, 52, 56}
{1, 5, 12, 16, 19, 32, 52, 56}
{3, 5, 16, 19, 26, 32, 52, 56}
{5, 12, 16, 19, 26, 32, 52, 56}
{1, 5, 12, 16, 28, 32, 52, 56}
{5, 12, 16, 26, 28, 32, 52, 56}
{1, 3, 16, 19, 30, 32, 52, 56}
{1, 12, 16, 19, 30, 32, 52, 56}
{3, 16, 19, 26, 30, 32, 52, 56}
{12, 16, 19, 26, 30, 32, 52, 56}
{1, 12, 16, 28, 30, 32, 52, 56}
{12, 16, 26, 28, 30, 32, 52, 56}
{1, 3, 5, 7, 23, 50, 52, 56}
{1, 3, 5, 16, 23, 50, 52, 56}
{3, 5, 7, 23, 26, 50, 52, 56}
{3, 5, 16, 23, 26, 50, 52, 56}
{1, 5, 7, 23, 28, 50, 52, 56}
{1, 5, 16, 23, 28, 50, 52, 56}
{5, 7, 23, 26, 28, 50, 52, 56}
{5, 16, 23, 26, 28, 50, 52, 56}
{1, 3, 7, 23, 30, 50, 52, 56}
{1, 3, 16, 23, 30, 50, 52, 56}
{3, 7, 23, 26, 30, 50, 52, 56}
{3, 16, 23, 26, 30, 50, 52, 56}
{1, 7, 23, 28, 30, 50, 52, 56}
{1, 16, 23, 28, 30, 50, 52, 56}
{7, 23, 26, 28, 30, 50, 52, 56}
{16, 23, 26, 28, 30, 50, 52, 56}
{1, 3, 5, 16, 32, 50, 52, 56}
{3, 5, 16, 26, 32, 50, 52, 56}
{1, 5, 16, 28, 32, 50, 52, 56}
{5, 16, 26, 28, 32, 50, 52, 56}
{1, 3, 16, 30, 32, 50, 52, 56}
{3, 16, 26, 30, 32, 50, 52, 56}
{1, 16, 28, 30, 32, 50, 52, 56}
{16, 26, 28, 30, 32, 50, 52, 56}
{1, 3, 5, 7, 21, 50, 54, 56}
{1, 3, 7, 14, 21, 50, 54, 56}
{3, 5, 7, 21, 26, 50, 54, 56}
{3, 7, 14, 21, 26, 50, 54, 56}
{1, 5, 7, 21, 28, 50, 54, 56}
{1, 7, 14, 21, 28, 50, 54, 56}
{5, 7, 21, 26, 28, 50, 54, 56}
{7, 14, 21, 26, 28, 50, 54, 56}
{1, 3, 7, 14, 30, 50, 54, 56}
{3, 7, 14, 26, 30, 50, 54, 56}
{1, 7, 14, 28, 30, 50, 54, 56}
{7, 14, 26, 28, 30, 50, 54, 56}
{1, 3, 5, 21, 32, 50, 54, 56}
{1, 3, 14, 21, 32, 50, 54, 56}
{3, 5, 21, 26, 32, 50, 54, 56}
{3, 14, 21, 26, 32, 50, 54, 56}
{1, 5, 21, 28, 32, 50, 54, 56}
{1, 14, 21, 28, 32, 50, 54, 56}
{5, 21, 26, 28, 32, 50, 54, 56}
{14, 21, 26, 28, 32, 50, 54, 56}
{1, 3, 14, 30, 32, 50, 54, 56}
{3, 14, 26, 30, 32, 50, 54, 56}
{1, 14, 28, 30, 32, 50, 54, 56}
{14, 26, 28, 30, 32, 50, 54, 56}
{1, 3, 5, 7, 19, 52, 54, 56}
{1, 5, 7, 12, 19, 52, 54, 56}
{3, 5, 7, 19, 26, 52, 54, 56}
{5, 7, 12, 19, 26, 52, 54, 56}
{1, 5, 7, 12, 28, 52, 54, 56}
{5, 7, 12, 26, 28, 52, 54, 56}
{1, 3, 7, 19, 30, 52, 54, 56}
{1, 7, 12, 19, 30, 52, 54, 56}
{3, 7, 19, 26, 30, 52, 54, 56}
{7, 12, 19, 26, 30, 52, 54, 56}
{1, 7, 12, 28, 30, 52, 54, 56}
{7, 12, 26, 28, 30, 52, 54, 56}
{1, 3, 5, 19, 32, 52, 54, 56}
{1, 5, 12, 19, 32, 52, 54, 56}
{3, 5, 19, 26, 32, 52, 54, 56}
{5, 12, 19, 26, 32, 52, 54, 56}
{1, 5, 12, 28, 32, 52, 54, 56}
{5, 12, 26, 28, 32, 52, 54, 56}
{1, 3, 19, 30, 32, 52, 54, 56}
{1, 12, 19, 30, 32, 52, 54, 56}
{3, 19, 26, 30, 32, 52, 54, 56}
{12, 19, 26, 30, 32, 52, 54, 56}
{1, 12, 28, 30, 32, 52, 54, 56}
{12, 26, 28, 30, 32, 52, 54, 56}
{1, 3, 5, 7, 50, 52, 54, 56}
{3, 5, 7, 26, 50, 52, 54, 56}
{1, 5, 7, 28, 50, 52, 54, 56}
{5, 7, 26, 28, 50, 52, 54, 56}
{1, 3, 7, 30, 50, 52, 54, 56}
{3, 7, 26, 30, 50, 52, 54, 56}
{1, 7, 28, 30, 50, 52, 54, 56}
{7, 26, 28, 30, 50, 52, 54, 56}
{1, 3, 5, 32, 50, 52, 54, 56}
{3, 5, 26, 32, 50, 52, 54, 56}
{1, 5, 28, 32, 50, 52, 54, 56}
{5, 26, 28, 32, 50, 52, 54, 56}
{1, 3, 30, 32, 50, 52, 54, 56}
{3, 26, 30, 32, 50, 52, 54, 56}
{1, 28, 30, 32, 50, 52, 54, 56}
{26, 28, 30, 32, 50, 52, 54, 56}
{2, 6, 10, 13, 17, 25, 29, 57}
{3, 6, 10, 13, 17, 25, 29, 57}
{2, 6, 10, 17, 22, 25, 29, 57}
{3, 6, 10, 17, 22, 25, 29, 57}
{3, 6, 13, 17, 25, 27, 29, 57}
{3, 6, 17, 22, 25, 27, 29, 57}
{3, 6, 10, 17, 22, 25, 30, 57}
{3, 6, 17, 22, 25, 27, 30, 57}
{2, 5, 8, 10, 13, 29, 32, 57}
{3, 5, 8, 10, 13, 29, 32, 57}
{2, 6, 8, 10, 13, 29, 32, 57}
{3, 6, 8, 10, 13, 29, 32, 57}
{2, 5, 10, 13, 17, 29, 32, 57}
{3, 5, 10, 13, 17, 29, 32, 57}
{2, 6, 10, 13, 17, 29, 32, 57}
{3, 6, 10, 13, 17, 29, 32, 57}
{2, 6, 8, 10, 22, 29, 32, 57}
{3, 6, 8, 10, 22, 29, 32, 57}
{2, 6, 10, 17, 22, 29, 32, 57}
{3, 6, 10, 17, 22, 29, 32, 57}
{3, 5, 8, 13, 27, 29, 32, 57}
{3, 6, 8, 13, 27, 29, 32, 57}
{3, 5, 13, 17, 27, 29, 32, 57}
{3, 6, 13, 17, 27, 29, 32, 57}
{3, 6, 8, 22, 27, 29, 32, 57}
{3, 6, 17, 22, 27, 29, 32, 57}
{3, 6, 8, 10, 22, 30, 32, 57}
{3, 6, 10, 17, 22, 30, 32, 57}
{3, 6, 8, 22, 27, 30, 32, 57}
{3, 6, 17, 22, 27, 30, 32, 57}
{2, 6, 10, 17, 22, 25, 34, 57}
{6, 10, 17, 22, 25, 30, 34, 57}
{2, 6, 8, 10, 22, 32, 34, 57}
{2, 6, 10, 17, 22, 32, 34, 57}
{6, 8, 10, 22, 30, 32, 34, 57}
{6, 10, 17, 22, 30, 32, 34, 57}
{2, 5, 10, 13, 17, 29, 37, 57}
{3, 5, 10, 13, 17, 29, 37, 57}
{2, 10, 13, 17, 25, 29, 37, 57}
{3, 10, 13, 17, 25, 29, 37, 57}
{3, 5, 13, 17, 27, 29, 37, 57}
{3, 13, 17, 25, 27, 29, 37, 57}
{2, 6, 13, 17, 20, 25, 49, 57}
{6, 13, 17, 20, 25, 27, 49, 57}
{2, 6, 13, 17, 25, 29, 49, 57}
{2, 6, 17, 22, 25, 29, 49, 57}
{6, 13, 17, 25, 27, 29, 49, 57}
{6, 17, 22, 25, 27, 29, 49, 57}
{2, 5, 8, 13, 20, 32, 49, 57}
{2, 6, 8, 13, 20, 32, 49, 57}
{2, 5, 13, 17, 20, 32, 49, 57}
{2, 6, 13, 17, 20, 32, 49, 57}
{5, 8, 13, 20, 27, 32, 49, 57}
{6, 8, 13, 20, 27, 32, 49, 57}
{5, 13, 17, 20, 27, 32, 49, 57}
{6, 13, 17, 20, 27, 32, 49, 57}
{2, 5, 8, 13, 29, 32, 49, 57}
{2, 6, 8, 13, 29, 32, 49, 57}
{2, 5, 13, 17, 29, 32, 49, 57}
{2, 6, 13, 17, 29, 32, 49, 57}
{2, 6, 8, 22, 29, 32, 49, 57}
{2, 6, 17, 22, 29, 32, 49, 57}
{5, 8, 13, 27, 29, 32, 49, 57}
{6, 8, 13, 27, 29, 32, 49, 57}
{5, 13, 17, 27, 29, 32, 49, 57}
{6, 13, 17, 27, 29, 32, 49, 57}
{6, 8, 22, 27, 29, 32, 49, 57}
{6, 17, 22, 27, 29, 32, 49, 57}
{2, 5, 13, 17, 20, 37, 49, 57}
{2, 13, 17, 20, 25, 37, 49, 57}
{5, 13, 17, 20, 27, 37, 49, 57}
{13, 17, 20, 25, 27, 37, 49, 57}
{2, 5, 13, 17, 29, 37, 49, 57}
{2, 13, 17, 25, 29, 37, 49, 57}
{5, 13, 17, 27, 29, 37, 49, 57}
{13, 17, 25, 27, 29, 37, 49, 57}
{2, 5, 17, 20, 37, 44, 49, 57}
{2, 17, 20, 25, 37, 44, 49, 57}
{5, 17, 20, 27, 37, 44, 49, 57}
{17, 20, 25, 27, 37, 44, 49, 57}
{2, 6, 8, 10, 13, 29, 55, 57}
{3, 6, 8, 10, 13, 29, 55, 57}
{2, 6, 8, 10, 22, 29, 55, 57}
{3, 6, 8, 10, 22, 29, 55, 57}
{2, 8, 10, 15, 22, 29, 55, 57}
{3, 8, 10, 15, 22, 29, 55, 57}
{2, 6, 10, 13, 25, 29, 55, 57}
{3, 6, 10, 13, 25, 29, 55, 57}
{2, 6, 10, 22, 25, 29, 55, 57}
{3, 6, 10, 22, 25, 29, 55, 57}
{2, 10, 15, 22, 25, 29, 55, 57}
{3, 10, 15, 22, 25, 29, 55, 57}
{3, 6, 8, 13, 27, 29, 55, 57}
{3, 6, 8, 22, 27, 29, 55, 57}
{3, 8, 15, 22, 27, 29, 55, 57}
{3, 6, 13, 25, 27, 29, 55, 57}
{3, 6, 22, 25, 27, 29, 55, 57}
{3, 15, 22, 25, 27, 29, 55, 57}
{3, 6, 8, 10, 22, 30, 55, 57}
{3, 8, 10, 15, 22, 30, 55, 57}
{3, 6, 10, 22, 25, 30, 55, 57}
{3, 10, 15, 22, 25, 30, 55, 57}
{3, 6, 8, 22, 27, 30, 55, 57}
{3, 8, 15, 22, 27, 30, 55, 57}
{3, 6, 22, 25, 27, 30, 55, 57}
{3, 15, 22, 25, 27, 30, 55, 57}
{2, 6, 8, 10, 22, 34, 55, 57}
{2, 8, 10, 15, 22, 34, 55, 57}
{2, 6, 10, 22, 25, 34, 55, 57}
{2, 10, 15, 22, 25, 34, 55, 57}
{6, 8, 10, 22, 30, 34, 55, 57}
{8, 10, 15, 22, 30, 34, 55, 57}
{6, 10, 22, 25, 30, 34, 55, 57}
{10, 15, 22, 25, 30, 34, 55, 57}
{2, 6, 8, 13, 20, 49, 55, 57}
{2, 6, 13, 20, 25, 49, 55, 57}
{6, 8, 13, 20, 27, 49, 55, 57}
{6, 13, 20, 25, 27, 49, 55, 57}
{2, 6, 8, 13, 29, 49, 55, 57}
{2, 6, 8, 22, 29, 49, 55, 57}
{2, 8, 15, 22, 29, 49, 55, 57}
{2, 6, 13, 25, 29, 49, 55, 57}
{2, 6, 22, 25, 29, 49, 55, 57}
{2, 15, 22, 25, 29, 49, 55, 57}
{6, 8, 13, 27, 29, 49, 55, 57}
{6, 8, 22, 27, 29, 49, 55, 57}
{8, 15, 22, 27, 29, 49, 55, 57}
{6, 13, 25, 27, 29, 49, 55, 57}
{6, 22, 25, 27, 29, 49, 55, 57}
{15, 22, 25, 27, 29, 49, 55, 57}
{1, 3, 6, 11, 14, 25, 30, 58}
{1, 4, 6, 11, 14, 25, 30, 58}
{1, 3, 7, 11, 14, 25, 30, 58}
{1, 4, 7, 11, 14, 25, 30, 58}
{3, 6, 11, 14, 18, 25, 30, 58}
{4, 6, 11, 14, 18, 25, 30, 58}
{3, 7, 11, 14, 18, 25, 30, 58}
{4, 7, 11, 14, 18, 25, 30, 58}
{1, 3, 7, 11, 23, 25, 30, 58}
{1, 4, 7, 11, 23, 25, 30, 58}
{3, 7, 11, 18, 23, 25, 30, 58}
{4, 7, 11, 18, 23, 25, 30, 58}
{3, 7, 11, 14, 18, 26, 30, 58}
{4, 7, 11, 14, 18, 26, 30, 58}
{3, 7, 11, 18, 23, 26, 30, 58}
{4, 7, 11, 18, 23, 26, 30, 58}
{1, 4, 6, 14, 25, 28, 30, 58}
{1, 4, 7, 14, 25, 28, 30, 58}
{4, 6, 14, 18, 25, 28, 30, 58}
{4, 7, 14, 18, 25, 28, 30, 58}
{1, 4, 7, 23, 25, 28, 30, 58}
{4, 7, 18, 23, 25, 28, 30, 58}
{4, 7, 14, 18, 26, 28, 30, 58}
{4, 7, 18, 23, 26, 28, 30, 58}
{1, 4, 7, 11, 23, 25, 31, 58}
{4, 7, 11, 18, 23, 25, 31, 58}
{4, 7, 11, 18, 23, 26, 31, 58}
{1, 4, 7, 23, 25, 28, 31, 58}
{4, 7, 18, 23, 25, 28, 31, 58}
{4, 7, 18, 23, 26, 28, 31, 58}
{1, 3, 7, 11, 23, 25, 35, 58}
{3, 7, 11, 18, 23, 25, 35, 58}
{3, 7, 11, 18, 23, 26, 35, 58}
{1, 7, 11, 23, 25, 31, 35, 58}
{7, 11, 18, 23, 25, 31, 35, 58}
{7, 11, 18, 23, 26, 31, 35, 58}
{3, 6, 11, 14, 18, 30, 38, 58}
{4, 6, 11, 14, 18, 30, 38, 58}
{3, 11, 14, 18, 26, 30, 38, 58}
{4, 11, 14, 18, 26, 30, 38, 58}
{4, 6, 14, 18, 28, 30, 38, 58}
{4, 14, 18, 26, 28, 30, 38, 58}
{1, 3, 6, 14, 21, 25, 50, 58}
{1, 3, 7, 14, 21, 25, 50, 58}
{3, 6, 14, 18, 21, 25, 50, 58}
{3, 7, 14, 18, 21, 25, 50, 58}
{3, 7, 14, 18, 21, 26, 50, 58}
{1, 6, 14, 21, 25, 28, 50, 58}
{1, 7, 14, 21, 25, 28, 50, 58}
{6, 14, 18, 21, 25, 28, 50, 58}
{7, 14, 18, 21, 25, 28, 50, 58}
{7, 14, 18, 21, 26, 28, 50, 58}
{1, 3, 6, 14, 25, 30, 50, 58}
{1, 3, 7, 14, 25, 30, 50, 58}
{3, 6, 14, 18, 25, 30, 50, 58}
{3, 7, 14, 18, 25, 30, 50, 58}
{1, 3, 7, 23, 25, 30, 50, 58}
{3, 7, 18, 23, 25, 30, 50, 58}
{3, 7, 14, 18, 26, 30, 50, 58}
{3, 7, 18, 23, 26, 30, 50, 58}
{1, 6, 14, 25, 28, 30, 50, 58}
{1, 7, 14, 25, 28, 30, 50, 58}
{6, 14, 18, 25, 28, 30, 50, 58}
{7, 14, 18, 25, 28, 30, 50, 58}
{1, 7, 23, 25, 28, 30, 50, 58}
{7, 18, 23, 25, 28, 30, 50, 58}
{7, 14, 18, 26, 28, 30, 50, 58}
{7, 18, 23, 26, 28, 30, 50, 58}
{3, 6, 14, 18, 21, 38, 50, 58}
{3, 14, 18, 21, 26, 38, 50, 58}
{6, 14, 18, 21, 28, 38, 50, 58}
{14, 18, 21, 26, 28, 38, 50, 58}
{3, 6, 14, 18, 30, 38, 50, 58}
{3, 14, 18, 26, 30, 38, 50, 58}
{6, 14, 18, 28, 30, 38, 50, 58}
{14, 18, 26, 28, 30, 38, 50, 58}
{3, 6, 18, 21, 38, 45, 50, 58}
{3, 18, 21, 26, 38, 45, 50, 58}
{6, 18, 21, 28, 38, 45, 50, 58}
{18, 21, 26, 28, 38, 45, 50, 58}
{1, 3, 7, 11, 14, 30, 56, 58}
{1, 4, 7, 11, 14, 30, 56, 58}
{1, 3, 7, 11, 23, 30, 56, 58}
{1, 4, 7, 11, 23, 30, 56, 58}
{1, 3, 11, 16, 23, 30, 56, 58}
{1, 4, 11, 16, 23, 30, 56, 58}
{3, 7, 11, 14, 26, 30, 56, 58}
{4, 7, 11, 14, 26, 30, 56, 58}
{3, 7, 11, 23, 26, 30, 56, 58}
{4, 7, 11, 23, 26, 30, 56, 58}
{3, 11, 16, 23, 26, 30, 56, 58}
{4, 11, 16, 23, 26, 30, 56, 58}
{1, 4, 7, 14, 28, 30, 56, 58}
{1, 4, 7, 23, 28, 30, 56, 58}
{1, 4, 16, 23, 28, 30, 56, 58}
{4, 7, 14, 26, 28, 30, 56, 58}
{4, 7, 23, 26, 28, 30, 56, 58}
{4, 16, 23, 26, 28, 30, 56, 58}
{1, 4, 7, 11, 23, 31, 56, 58}
{1, 4, 11, 16, 23, 31, 56, 58}
{4, 7, 11, 23, 26, 31, 56, 58}
{4, 11, 16, 23, 26, 31, 56, 58}
{1, 4, 7, 23, 28, 31, 56, 58}
{1, 4, 16, 23, 28, 31, 56, 58}
{4, 7, 23, 26, 28, 31, 56, 58}
{4, 16, 23, 26, 28, 31, 56, 58}
{1, 3, 7, 11, 23, 35, 56, 58}
{1, 3, 11, 16, 23, 35, 56, 58}
{3, 7, 11, 23, 26, 35, 56, 58}
{3, 11, 16, 23, 26, 35, 56, 58}
{1, 7, 11, 23, 31, 35, 56, 58}
{1, 11, 16, 23, 31, 35, 56, 58}
{7, 11, 23, 26, 31, 35, 56, 58}
{11, 16, 23, 26, 31, 35, 56, 58}
{1, 3, 7, 14, 21, 50, 56, 58}
{3, 7, 14, 21, 26, 50, 56, 58}
{1, 7, 14, 21, 28, 50, 56, 58}
{7, 14, 21, 26, 28, 50, 56, 58}
{1, 3, 7, 14, 30, 50, 56, 58}
{1, 3, 7, 23, 30, 50, 56, 58}
{1, 3, 16, 23, 30, 50, 56, 58}
{3, 7, 14, 26, 30, 50, 56, 58}
{3, 7, 23, 26, 30, 50, 56, 58}
{3, 16, 23, 26, 30, 50, 56, 58}
{1, 7, 14, 28, 30, 50, 56, 58}
{1, 7, 23, 28, 30, 50, 56, 58}
{1, 16, 23, 28, 30, 50, 56, 58}
{7, 14, 26, 28, 30, 50, 56, 58}
{7, 23, 26, 28, 30, 50, 56, 58}
{16, 23, 26, 28, 30, 50, 56, 58}
{2, 4, 7, 12, 15, 26, 31, 59}
{2, 5, 7, 12, 15, 26, 31, 59}
{2, 4, 8, 12, 15, 26, 31, 59}
{2, 5, 8, 12, 15, 26, 31, 59}
{4, 7, 12, 15, 19, 26, 31, 59}
{5, 7, 12, 15, 19, 26, 31, 59}
{4, 8, 12, 15, 19, 26, 31, 59}
{5, 8, 12, 15, 19, 26, 31, 59}
{2, 4, 8, 12, 24, 26, 31, 59}
{2, 5, 8, 12, 24, 26, 31, 59}
{4, 8, 12, 19, 24, 26, 31, 59}
{5, 8, 12, 19, 24, 26, 31, 59}
{4, 8, 12, 15, 19, 27, 31, 59}
{5, 8, 12, 15, 19, 27, 31, 59}
{4, 8, 12, 19, 24, 27, 31, 59}
{5, 8, 12, 19, 24, 27, 31, 59}
{2, 5, 7, 15, 26, 29, 31, 59}
{2, 5, 8, 15, 26, 29, 31, 59}
{5, 7, 15, 19, 26, 29, 31, 59}
{5, 8, 15, 19, 26, 29, 31, 59}
{2, 5, 8, 24, 26, 29, 31, 59}
{5, 8, 19, 24, 26, 29, 31, 59}
{5, 8, 15, 19, 27, 29, 31, 59}
{5, 8, 19, 24, 27, 29, 31, 59}
{2, 5, 8, 12, 24, 26, 32, 59}
{5, 8, 12, 19, 24, 26, 32, 59}
{5, 8, 12, 19, 24, 27, 32, 59}
{2, 5, 8, 24, 26, 29, 32, 59}
{5, 8, 19, 24, 26, 29, 32, 59}
{5, 8, 19, 24, 27, 29, 32, 59}
{2, 4, 8, 12, 24, 26, 36, 59}
{4, 8, 12, 19, 24, 26, 36, 59}
{4, 8, 12, 19, 24, 27, 36, 59}
{2, 8, 12, 24, 26, 32, 36, 59}
{8, 12, 19, 24, 26, 32, 36, 59}
{8, 12, 19, 24, 27, 32, 36, 59}
{4, 7, 12, 15, 19, 31, 39, 59}
{5, 7, 12, 15, 19, 31, 39, 59}
{4, 12, 15, 19, 27, 31, 39, 59}
{5, 12, 15, 19, 27, 31, 39, 59}
{5, 7, 15, 19, 29, 31, 39, 59}
{5, 15, 19, 27, 29, 31, 39, 59}
{2, 4, 8, 12, 15, 31, 49, 59}
{2, 5, 8, 12, 15, 31, 49, 59}
{2, 4, 8, 12, 24, 31, 49, 59}
{2, 5, 8, 12, 24, 31, 49, 59}
{2, 4, 9, 12, 24, 31, 49, 59}
{2, 5, 9, 12, 24, 31, 49, 59}
{4, 8, 12, 15, 27, 31, 49, 59}
{5, 8, 12, 15, 27, 31, 49, 59}
{4, 8, 12, 24, 27, 31, 49, 59}
{5, 8, 12, 24, 27, 31, 49, 59}
{4, 9, 12, 24, 27, 31, 49, 59}
{5, 9, 12, 24, 27, 31, 49, 59}
{2, 5, 8, 15, 29, 31, 49, 59}
{2, 5, 8, 24, 29, 31, 49, 59}
{2, 5, 9, 24, 29, 31, 49, 59}
{5, 8, 15, 27, 29, 31, 49, 59}
{5, 8, 24, 27, 29, 31, 49, 59}
{5, 9, 24, 27, 29, 31, 49, 59}
{2, 5, 8, 12, 24, 32, 49, 59}
{2, 5, 9, 12, 24, 32, 49, 59}
{5, 8, 12, 24, 27, 32, 49, 59}
{5, 9, 12, 24, 27, 32, 49, 59}
{2, 5, 8, 24, 29, 32, 49, 59}
{2, 5, 9, 24, 29, 32, 49, 59}
{5, 8, 24, 27, 29, 32, 49, 59}
{5, 9, 24, 27, 29, 32, 49, 59}
{2, 4, 8, 12, 24, 36, 49, 59}
{2, 4, 9, 12, 24, 36, 49, 59}
{4, 8, 12, 24, 27, 36, 49, 59}
{4, 9, 12, 24, 27, 36, 49, 59}
{2, 8, 12, 24, 32, 36, 49, 59}
{2, 9, 12, 24, 32, 36, 49, 59}
{8, 12, 24, 27, 32, 36, 49, 59}
{9, 12, 24, 27, 32, 36, 49, 59}
{2, 4, 7, 15, 22, 26, 51, 59}
{2, 4, 8, 15, 22, 26, 51, 59}
{4, 7, 15, 19, 22, 26, 51, 59}
{4, 8, 15, 19, 22, 26, 51, 59}
{4, 8, 15, 19, 22, 27, 51, 59}
{2, 7, 15, 22, 26, 29, 51, 59}
{2, 8, 15, 22, 26, 29, 51, 59}
{7, 15, 19, 22, 26, 29, 51, 59}
{8, 15, 19, 22, 26, 29, 51, 59}
{8, 15, 19, 22, 27, 29, 51, 59}
{2, 4, 7, 15, 26, 31, 51, 59}
{2, 4, 8, 15, 26, 31, 51, 59}
{4, 7, 15, 19, 26, 31, 51, 59}
{4, 8, 15, 19, 26, 31, 51, 59}
{2, 4, 8, 24, 26, 31, 51, 59}
{4, 8, 19, 24, 26, 31, 51, 59}
{4, 8, 15, 19, 27, 31, 51, 59}
{4, 8, 19, 24, 27, 31, 51, 59}
{2, 7, 15, 26, 29, 31, 51, 59}
{2, 8, 15, 26, 29, 31, 51, 59}
{7, 15, 19, 26, 29, 31, 51, 59}
{8, 15, 19, 26, 29, 31, 51, 59}
{2, 8, 24, 26, 29, 31, 51, 59}
{8, 19, 24, 26, 29, 31, 51, 59}
{8, 15, 19, 27, 29, 31, 51, 59}
{8, 19, 24, 27, 29, 31, 51, 59}
{4, 7, 15, 19, 22, 39, 51, 59}
{4, 15, 19, 22, 27, 39, 51, 59}
{7, 15, 19, 22, 29, 39, 51, 59}
{15, 19, 22, 27, 29, 39, 51, 59}
{4, 7, 15, 19, 31, 39, 51, 59}
{4, 15, 19, 27, 31, 39, 51, 59}
{7, 15, 19, 29, 31, 39, 51, 59}
{15, 19, 27, 29, 31, 39, 51, 59}
{4, 7, 19, 22, 39, 46, 51, 59}
{4, 19, 22, 27, 39, 46, 51, 59}
{7, 19, 22, 29, 39, 46, 51, 59}
{19, 22, 27, 29, 39, 46, 51, 59}
{2, 4, 8, 15, 22, 49, 51, 59}
{4, 8, 15, 22, 27, 49, 51, 59}
{2, 8, 15, 22, 29, 49, 51, 59}
{8, 15, 22, 27, 29, 49, 51, 59}
{2, 4, 8, 15, 31, 49, 51, 59}
{2, 4, 8, 24, 31, 49, 51, 59}
{2, 4, 9, 24, 31, 49, 51, 59}
{4, 8, 15, 27, 31, 49, 51, 59}
{4, 8, 24, 27, 31, 49, 51, 59}
{4, 9, 24, 27, 31, 49, 51, 59}
{2, 8, 15, 29, 31, 49, 51, 59}
{2, 8, 24, 29, 31, 49, 51, 59}
{2, 9, 24, 29, 31, 49, 51, 59}
{8, 15, 27, 29, 31, 49, 51, 59}
{8, 24, 27, 29, 31, 49, 51, 59}
{9, 24, 27, 29, 31, 49, 51, 59}
{1, 3, 6, 13, 17, 25, 27, 60}
{1, 6, 13, 17, 20, 25, 27, 60}
{1, 6, 13, 17, 20, 25, 28, 60}
{1, 3, 6, 17, 25, 27, 30, 60}
{1, 6, 17, 20, 25, 27, 30, 60}
{1, 6, 17, 20, 25, 28, 30, 60}
{1, 3, 5, 13, 16, 27, 32, 60}
{1, 3, 6, 13, 16, 27, 32, 60}
{3, 5, 8, 13, 16, 27, 32, 60}
{3, 6, 8, 13, 16, 27, 32, 60}
{1, 3, 5, 13, 17, 27, 32, 60}
{1, 3, 6, 13, 17, 27, 32, 60}
{1, 5, 13, 16, 20, 27, 32, 60}
{1, 6, 13, 16, 20, 27, 32, 60}
{5, 8, 13, 16, 20, 27, 32, 60}
{6, 8, 13, 16, 20, 27, 32, 60}
{1, 5, 13, 17, 20, 27, 32, 60}
{1, 6, 13, 17, 20, 27, 32, 60}
{1, 5, 13, 16, 20, 28, 32, 60}
{1, 6, 13, 16, 20, 28, 32, 60}
{1, 5, 13, 17, 20, 28, 32, 60}
{1, 6, 13, 17, 20, 28, 32, 60}
{1, 3, 6, 16, 27, 30, 32, 60}
{3, 6, 8, 16, 27, 30, 32, 60}
{1, 3, 6, 17, 27, 30, 32, 60}
{1, 6, 16, 20, 27, 30, 32, 60}
{6, 8, 16, 20, 27, 30, 32, 60}
{1, 6, 17, 20, 27, 30, 32, 60}
{1, 6, 16, 20, 28, 30, 32, 60}
{1, 6, 17, 20, 28, 30, 32, 60}
{1, 3, 5, 13, 17, 27, 37, 60}
{1, 5, 13, 17, 20, 27, 37, 60}
{1, 3, 13, 17, 25, 27, 37, 60}
{1, 13, 17, 20, 25, 27, 37, 60}
{1, 5, 13, 17, 20, 28, 37, 60}
{1, 13, 17, 20, 25, 28, 37, 60}
{5, 8, 13, 16, 20, 32, 40, 60}
{6, 8, 13, 16, 20, 32, 40, 60}
{5, 13, 16, 20, 28, 32, 40, 60}
{6, 13, 16, 20, 28, 32, 40, 60}
{6, 8, 16, 20, 30, 32, 40, 60}
{6, 16, 20, 28, 30, 32, 40, 60}
{1, 3, 6, 13, 17, 25, 50, 60}
{3, 6, 10, 13, 17, 25, 50, 60}
{1, 6, 13, 17, 25, 28, 50, 60}
{6, 10, 13, 17, 25, 28, 50, 60}
{1, 3, 6, 17, 25, 30, 50, 60}
{3, 6, 10, 17, 25, 30, 50, 60}
{1, 6, 17, 25, 28, 30, 50, 60}
{6, 10, 17, 25, 28, 30, 50, 60}
{1, 3, 5, 13, 16, 32, 50, 60}
{1, 3, 6, 13, 16, 32, 50, 60}
{1, 3, 5, 13, 17, 32, 50, 60}
{1, 3, 6, 13, 17, 32, 50, 60}
{3, 5, 10, 13, 17, 32, 50, 60}
{3, 6, 10, 13, 17, 32, 50, 60}
{1, 5, 13, 16, 28, 32, 50, 60}
{1, 6, 13, 16, 28, 32, 50, 60}
{1, 5, 13, 17, 28, 32, 50, 60}
{1, 6, 13, 17, 28, 32, 50, 60}
{5, 10, 13, 17, 28, 32, 50, 60}
{6, 10, 13, 17, 28, 32, 50, 60}
{1, 3, 6, 16, 30, 32, 50, 60}
{1, 3, 6, 17, 30, 32, 50, 60}
{3, 6, 10, 17, 30, 32, 50, 60}
{1, 6, 16, 28, 30, 32, 50, 60}
{1, 6, 17, 28, 30, 32, 50, 60}
{6, 10, 17, 28, 30, 32, 50, 60}
{1, 3, 5, 13, 17, 37, 50, 60}
{3, 5, 10, 13, 17, 37, 50, 60}
{1, 3, 13, 17, 25, 37, 50, 60}
{3, 10, 13, 17, 25, 37, 50, 60}
{1, 5, 13, 17, 28, 37, 50, 60}
{5, 10, 13, 17, 28, 37, 50, 60}
{1, 13, 17, 25, 28, 37, 50, 60}
{10, 13, 17, 25, 28, 37, 50, 60}
{1, 3, 5, 16, 23, 27, 52, 60}
{3, 5, 8, 16, 23, 27, 52, 60}
{1, 5, 16, 20, 23, 27, 52, 60}
{5, 8, 16, 20, 23, 27, 52, 60}
{1, 5, 16, 20, 23, 28, 52, 60}
{1, 3, 16, 23, 27, 30, 52, 60}
{3, 8, 16, 23, 27, 30, 52, 60}
{1, 16, 20, 23, 27, 30, 52, 60}
{8, 16, 20, 23, 27, 30, 52, 60}
{1, 16, 20, 23, 28, 30, 52, 60}
{1, 3, 5, 16, 27, 32, 52, 60}
{3, 5, 8, 16, 27, 32, 52, 60}
{1, 3, 5, 17, 27, 32, 52, 60}
{1, 5, 16, 20, 27, 32, 52, 60}
{5, 8, 16, 20, 27, 32, 52, 60}
{1, 5, 17, 20, 27, 32, 52, 60}
{1, 5, 16, 20, 28, 32, 52, 60}
{1, 5, 17, 20, 28, 32, 52, 60}
{1, 3, 16, 27, 30, 32, 52, 60}
{3, 8, 16, 27, 30, 32, 52, 60}
{1, 3, 17, 27, 30, 32, 52, 60}
{1, 16, 20, 27, 30, 32, 52, 60}
{8, 16, 20, 27, 30, 32, 52, 60}
{1, 17, 20, 27, 30, 32, 52, 60}
{1, 16, 20, 28, 30, 32, 52, 60}
{1, 17, 20, 28, 30, 32, 52, 60}
{5, 8, 16, 20, 23, 40, 52, 60}
{5, 16, 20, 23, 28, 40, 52, 60}
{8, 16, 20, 23, 30, 40, 52, 60}
{16, 20, 23, 28, 30, 40, 52, 60}
{5, 8, 16, 20, 32, 40, 52, 60}
{5, 16, 20, 28, 32, 40, 52, 60}
{8, 16, 20, 30, 32, 40, 52, 60}
{16, 20, 28, 30, 32, 40, 52, 60}
{5, 8, 20, 23, 40, 47, 52, 60}
{5, 20, 23, 28, 40, 47, 52, 60}
{8, 20, 23, 30, 40, 47, 52, 60}
{20, 23, 28, 30, 40, 47, 52, 60}
{1, 3, 5, 16, 23, 50, 52, 60}
{1, 5, 16, 23, 28, 50, 52, 60}
{1, 3, 16, 23, 30, 50, 52, 60}
{1, 16, 23, 28, 30, 50, 52, 60}
{1, 3, 5, 16, 32, 50, 52, 60}
{1, 3, 5, 17, 32, 50, 52, 60}
{3, 5, 10, 17, 32, 50, 52, 60}
{1, 5, 16, 28, 32, 50, 52, 60}
{1, 5, 17, 28, 32, 50, 52, 60}
{5, 10, 17, 28, 32, 50, 52, 60}
{1, 3, 16, 30, 32, 50, 52, 60}
{1, 3, 17, 30, 32, 50, 52, 60}
{3, 10, 17, 30, 32, 50, 52, 60}
{1, 16, 28, 30, 32, 50, 52, 60}
{1, 17, 28, 30, 32, 50, 52, 60}
{10, 17, 28, 30, 32, 50, 52, 60}
{3, 6, 10, 13, 17, 25, 57, 60}
{3, 6, 13, 17, 25, 27, 57, 60}
{6, 13, 17, 20, 25, 27, 57, 60}
{3, 6, 10, 17, 25, 30, 57, 60}
{3, 6, 17, 25, 27, 30, 57, 60}
{6, 17, 20, 25, 27, 30, 57, 60}
{3, 5, 8, 10, 13, 32, 57, 60}
{3, 6, 8, 10, 13, 32, 57, 60}
{3, 5, 10, 13, 17, 32, 57, 60}
{3, 6, 10, 13, 17, 32, 57, 60}
{3, 5, 8, 13, 27, 32, 57, 60}
{3, 6, 8, 13, 27, 32, 57, 60}
{3, 5, 13, 17, 27, 32, 57, 60}
{3, 6, 13, 17, 27, 32, 57, 60}
{5, 8, 13, 20, 27, 32, 57, 60}
{6, 8, 13, 20, 27, 32, 57, 60}
{5, 13, 17, 20, 27, 32, 57, 60}
{6, 13, 17, 20, 27, 32, 57, 60}
{3, 6, 8, 10, 30, 32, 57, 60}
{3, 6, 10, 17, 30, 32, 57, 60}
{3, 6, 8, 27, 30, 32, 57, 60}
{3, 6, 17, 27, 30, 32, 57, 60}
{6, 8, 20, 27, 30, 32, 57, 60}
{6, 17, 20, 27, 30, 32, 57, 60}
{3, 5, 10, 13, 17, 37, 57, 60}
{3, 10, 13, 17, 25, 37, 57, 60}
{3, 5, 13, 17, 27, 37, 57, 60}
{5, 13, 17, 20, 27, 37, 57, 60}
{3, 13, 17, 25, 27, 37, 57, 60}
{13, 17, 20, 25, 27, 37, 57, 60}
{3, 5, 8, 10, 32, 52, 57, 60}
{3, 5, 10, 17, 32, 52, 57, 60}
{3, 5, 8, 27, 32, 52, 57, 60}
{3, 5, 17, 27, 32, 52, 57, 60}
{5, 8, 20, 27, 32, 52, 57, 60}
{5, 17, 20, 27, 32, 52, 57, 60}
{3, 8, 10, 30, 32, 52, 57, 60}
{3, 10, 17, 30, 32, 52, 57, 60}
{3, 8, 27, 30, 32, 52, 57, 60}
{3, 17, 27, 30, 32, 52, 57, 60}
{8, 20, 27, 30, 32, 52, 57, 60}
{17, 20, 27, 30, 32, 52, 57, 60}
{3, 6, 8, 10, 13, 55, 57, 60}
{3, 6, 10, 13, 25, 55, 57, 60}
{3, 6, 8, 13, 27, 55, 57, 60}
{6, 8, 13, 20, 27, 55, 57, 60}
{3, 6, 13, 25, 27, 55, 57, 60}
{6, 13, 20, 25, 27, 55, 57, 60}
{3, 6, 8, 10, 30, 55, 57, 60}
{3, 6, 10, 25, 30, 55, 57, 60}
{3, 6, 8, 27, 30, 55, 57, 60}
{6, 8, 20, 27, 30, 55, 57, 60}
{3, 6, 25, 27, 30, 55, 57, 60}
{6, 20, 25, 27, 30, 55, 57, 60}
{1, 4, 6, 9, 14, 25, 28, 61}
{2, 4, 6, 9, 14, 25, 28, 61}
{1, 4, 7, 9, 14, 25, 28, 61}
{2, 4, 7, 9, 14, 25, 28, 61}
{2, 4, 6, 14, 18, 25, 28, 61}
{2, 4, 7, 14, 18, 25, 28, 61}
{1, 6, 9, 14, 21, 25, 28, 61}
{2, 6, 9, 14, 21, 25, 28, 61}
{1, 7, 9, 14, 21, 25, 28, 61}
{2, 7, 9, 14, 21, 25, 28, 61}
{2, 6, 14, 18, 21, 25, 28, 61}
{2, 7, 14, 18, 21, 25, 28, 61}
{2, 4, 7, 14, 18, 26, 28, 61}
{2, 7, 14, 18, 21, 26, 28, 61}
{2, 6, 9, 14, 21, 25, 29, 61}
{2, 7, 9, 14, 21, 25, 29, 61}
{2, 6, 14, 18, 21, 25, 29, 61}
{2, 7, 14, 18, 21, 25, 29, 61}
{2, 7, 14, 18, 21, 26, 29, 61}
{1, 4, 7, 9, 25, 28, 31, 61}
{2, 4, 7, 9, 25, 28, 31, 61}
{2, 4, 7, 18, 25, 28, 31, 61}
{1, 7, 9, 21, 25, 28, 31, 61}
{2, 7, 9, 21, 25, 28, 31, 61}
{2, 7, 18, 21, 25, 28, 31, 61}
{2, 4, 7, 18, 26, 28, 31, 61}
{2, 7, 18, 21, 26, 28, 31, 61}
{2, 7, 9, 21, 25, 29, 31, 61}
{2, 7, 18, 21, 25, 29, 31, 61}
{2, 7, 18, 21, 26, 29, 31, 61}
{1, 6, 9, 14, 21, 25, 33, 61}
{1, 7, 9, 14, 21, 25, 33, 61}
{6, 9, 14, 21, 25, 29, 33, 61}
{7, 9, 14, 21, 25, 29, 33, 61}
{1, 7, 9, 21, 25, 31, 33, 61}
{7, 9, 21, 25, 29, 31, 33, 61}
{2, 4, 6, 14, 18, 28, 38, 61}
{2, 6, 14, 18, 21, 28, 38, 61}
{2, 4, 14, 18, 26, 28, 38, 61}
{2, 14, 18, 21, 26, 28, 38, 61}
{2, 6, 14, 18, 21, 29, 38, 61}
{2, 14, 18, 21, 26, 29, 38, 61}
{2, 4, 6, 9, 14, 25, 51, 61}
{2, 4, 7, 9, 14, 25, 51, 61}
{2, 4, 6, 14, 18, 25, 51, 61}
{2, 4, 7, 14, 18, 25, 51, 61}
{4, 6, 11, 14, 18, 25, 51, 61}
{4, 7, 11, 14, 18, 25, 51, 61}
{2, 4, 7, 14, 18, 26, 51, 61}
{4, 7, 11, 14, 18, 26, 51, 61}
{2, 6, 9, 14, 25, 29, 51, 61}
{2, 7, 9, 14, 25, 29, 51, 61}
{2, 6, 14, 18, 25, 29, 51, 61}
{2, 7, 14, 18, 25, 29, 51, 61}
{6, 11, 14, 18, 25, 29, 51, 61}
{7, 11, 14, 18, 25, 29, 51, 61}
{2, 7, 14, 18, 26, 29, 51, 61}
{7, 11, 14, 18, 26, 29, 51, 61}
{2, 4, 7, 9, 25, 31, 51, 61}
{2, 4, 7, 18, 25, 31, 51, 61}
{4, 7, 11, 18, 25, 31, 51, 61}
{2, 4, 7, 18, 26, 31, 51, 61}
{4, 7, 11, 18, 26, 31, 51, 61}
{2, 7, 9, 25, 29, 31, 51, 61}
{2, 7, 18, 25, 29, 31, 51, 61}
{7, 11, 18, 25, 29, 31, 51, 61}
{2, 7, 18, 26, 29, 31, 51, 61}
{7, 11, 18, 26, 29, 31, 51, 61}
{2, 4, 6, 14, 18, 38, 51, 61}
{4, 6, 11, 14, 18, 38, 51, 61}
{2, 4, 14, 18, 26, 38, 51, 61}
{4, 11, 14, 18, 26, 38, 51, 61}
{2, 6, 14, 18, 29, 38, 51, 61}
{6, 11, 14, 18, 29, 38, 51, 61}
{2, 14, 18, 26, 29, 38, 51, 61}
{11, 14, 18, 26, 29, 38, 51, 61}
{1, 4, 6, 9, 24, 28, 53, 61}
{2, 4, 6, 9, 24, 28, 53, 61}
{1, 6, 9, 21, 24, 28, 53, 61}
{2, 6, 9, 21, 24, 28, 53, 61}
{1, 4, 6, 9, 25, 28, 53, 61}
{2, 4, 6, 9, 25, 28, 53, 61}
{2, 4, 6, 18, 25, 28, 53, 61}
{1, 6, 9, 21, 25, 28, 53, 61}
{2, 6, 9, 21, 25, 28, 53, 61}
{2, 6, 18, 21, 25, 28, 53, 61}
{2, 6, 9, 21, 24, 29, 53, 61}
{2, 6, 9, 21, 25, 29, 53, 61}
{2, 6, 18, 21, 25, 29, 53, 61}
{1, 4, 9, 24, 28, 31, 53, 61}
{2, 4, 9, 24, 28, 31, 53, 61}
{1, 9, 21, 24, 28, 31, 53, 61}
{2, 9, 21, 24, 28, 31, 53, 61}
{1, 4, 9, 25, 28, 31, 53, 61}
{2, 4, 9, 25, 28, 31, 53, 61}
{2, 4, 18, 25, 28, 31, 53, 61}
{1, 9, 21, 25, 28, 31, 53, 61}
{2, 9, 21, 25, 28, 31, 53, 61}
{2, 18, 21, 25, 28, 31, 53, 61}
{2, 9, 21, 24, 29, 31, 53, 61}
{2, 9, 21, 25, 29, 31, 53, 61}
{2, 18, 21, 25, 29, 31, 53, 61}
{1, 6, 9, 21, 24, 33, 53, 61}
{1, 6, 9, 21, 25, 33, 53, 61}
{6, 9, 21, 24, 29, 33, 53, 61}
{6, 9, 21, 25, 29, 33, 53, 61}
{1, 9, 21, 24, 31, 33, 53, 61}
{1, 9, 21, 25, 31, 33, 53, 61}
{9, 21, 24, 29, 31, 33, 53, 61}
{9, 21, 25, 29, 31, 33, 53, 61}
{1, 6, 21, 24, 33, 48, 53, 61}
{6, 21, 24, 29, 33, 48, 53, 61}
{1, 21, 24, 31, 33, 48, 53, 61}
{21, 24, 29, 31, 33, 48, 53, 61}
{2, 4, 6, 9, 24, 51, 53, 61}
{2, 4, 6, 9, 25, 51, 53, 61}
{2, 4, 6, 18, 25, 51, 53, 61}
{4, 6, 11, 18, 25, 51, 53, 61}
{2, 6, 9, 24, 29, 51, 53, 61}
{2, 6, 9, 25, 29, 51, 53, 61}
{2, 6, 18, 25, 29, 51, 53, 61}
{6, 11, 18, 25, 29, 51, 53, 61}
{2, 4, 9, 24, 31, 51, 53, 61}
{2, 4, 9, 25, 31, 51, 53, 61}
{2, 4, 18, 25, 31, 51, 53, 61}
{4, 11, 18, 25, 31, 51, 53, 61}
{2, 9, 24, 29, 31, 51, 53, 61}
{2, 9, 25, 29, 31, 51, 53, 61}
{2, 18, 25, 29, 31, 51, 53, 61}
{11, 18, 25, 29, 31, 51, 53, 61}
{1, 4, 6, 11, 14, 25, 58, 61}
{1, 4, 7, 11, 14, 25, 58, 61}
{4, 6, 11, 14, 18, 25, 58, 61}
{4, 7, 11, 14, 18, 25, 58, 61}
{4, 7, 11, 14, 18, 26, 58, 61}
{1, 4, 6, 14, 25, 28, 58, 61}
{1, 4, 7, 14, 25, 28, 58, 61}
{4, 6, 14, 18, 25, 28, 58, 61}
{4, 7, 14, 18, 25, 28, 58, 61}
{1, 6, 14, 21, 25, 28, 58, 61}
{1, 7, 14, 21, 25, 28, 58, 61}
{6, 14, 18, 21, 25, 28, 58, 61}
{7, 14, 18, 21, 25, 28, 58, 61}
{4, 7, 14, 18, 26, 28, 58, 61}
{7, 14, 18, 21, 26, 28, 58, 61}
{1, 4, 7, 11, 25, 31, 58, 61}
{4, 7, 11, 18, 25, 31, 58, 61}
{4, 7, 11, 18, 26, 31, 58, 61}
{1, 4, 7, 25, 28, 31, 58, 61}
{4, 7, 18, 25, 28, 31, 58, 61}
{1, 7, 21, 25, 28, 31, 58, 61}
{7, 18, 21, 25, 28, 31, 58, 61}
{4, 7, 18, 26, 28, 31, 58, 61}
{7, 18, 21, 26, 28, 31, 58, 61}
{4, 6, 11, 14, 18, 38, 58, 61}
{4, 11, 14, 18, 26, 38, 58, 61}
{4, 6, 14, 18, 28, 38, 58, 61}
{6, 14, 18, 21, 28, 38, 58, 61}
{4, 14, 18, 26, 28, 38, 58, 61}
{14, 18, 21, 26, 28, 38, 58, 61}
{1, 4, 6, 11, 25, 53, 58, 61}
{4, 6, 11, 18, 25, 53, 58, 61}
{1, 4, 6, 25, 28, 53, 58, 61}
{4, 6, 18, 25, 28, 53, 58, 61}
{1, 6, 21, 25, 28, 53, 58, 61}
{6, 18, 21, 25, 28, 53, 58, 61}
{1, 4, 11, 25, 31, 53, 58, 61}
{4, 11, 18, 25, 31, 53, 58, 61}
{1, 4, 25, 28, 31, 53, 58, 61}
{4, 18, 25, 28, 31, 53, 58, 61}
{1, 21, 25, 28, 31, 53, 58, 61}
{18, 21, 25, 28, 31, 53, 58, 61}
{1, 4, 7, 11, 14, 56, 58, 61}
{4, 7, 11, 14, 26, 56, 58, 61}
{1, 4, 7, 14, 28, 56, 58, 61}
{1, 7, 14, 21, 28, 56, 58, 61}
{4, 7, 14, 26, 28, 56, 58, 61}
{7, 14, 21, 26, 28, 56, 58, 61}
{1, 4, 7, 11, 31, 56, 58, 61}
{4, 7, 11, 26, 31, 56, 58, 61}
{1, 4, 7, 28, 31, 56, 58, 61}
{1, 7, 21, 28, 31, 56, 58, 61}
{4, 7, 26, 28, 31, 56, 58, 61}
{7, 21, 26, 28, 31, 56, 58, 61}
{2, 5, 7, 10, 15, 26, 29, 62}
{3, 5, 7, 10, 15, 26, 29, 62}
{2, 5, 8, 10, 15, 26, 29, 62}
{3, 5, 8, 10, 15, 26, 29, 62}
{3, 5, 7, 15, 19, 26, 29, 62}
{3, 5, 8, 15, 19, 26, 29, 62}
{2, 7, 10, 15, 22, 26, 29, 62}
{3, 7, 10, 15, 22, 26, 29, 62}
{2, 8, 10, 15, 22, 26, 29, 62}
{3, 8, 10, 15, 22, 26, 29, 62}
{3, 7, 15, 19, 22, 26, 29, 62}
{3, 8, 15, 19, 22, 26, 29, 62}
{3, 5, 8, 15, 19, 27, 29, 62}
{3, 8, 15, 19, 22, 27, 29, 62}
{3, 7, 10, 15, 22, 26, 30, 62}
{3, 8, 10, 15, 22, 26, 30, 62}
{3, 7, 15, 19, 22, 26, 30, 62}
{3, 8, 15, 19, 22, 26, 30, 62}
{3, 8, 15, 19, 22, 27, 30, 62}
{2, 5, 8, 10, 26, 29, 32, 62}
{3, 5, 8, 10, 26, 29, 32, 62}
{3, 5, 8, 19, 26, 29, 32, 62}
{2, 8, 10, 22, 26, 29, 32, 62}
{3, 8, 10, 22, 26, 29, 32, 62}
{3, 8, 19, 22, 26, 29, 32, 62}
{3, 5, 8, 19, 27, 29, 32, 62}
{3, 8, 19, 22, 27, 29, 32, 62}
{3, 8, 10, 22, 26, 30, 32, 62}
{3, 8, 19, 22, 26, 30, 32, 62}
{3, 8, 19, 22, 27, 30, 32, 62}
{2, 7, 10, 15, 22, 26, 34, 62}
{2, 8, 10, 15, 22, 26, 34, 62}
{7, 10, 15, 22, 26, 30, 34, 62}
{8, 10, 15, 22, 26, 30, 34, 62}
{2, 8, 10, 22, 26, 32, 34, 62}
{8, 10, 22, 26, 30, 32, 34, 62}
{3, 5, 7, 15, 19, 29, 39, 62}
{3, 7, 15, 19, 22, 29, 39, 62}
{3, 5, 15, 19, 27, 29, 39, 62}
{3, 15, 19, 22, 27, 29, 39, 62}
{3, 7, 15, 19, 22, 30, 39, 62}
{3, 15, 19, 22, 27, 30, 39, 62}
{3, 5, 7, 10, 15, 26, 52, 62}
{3, 5, 8, 10, 15, 26, 52, 62}
{3, 5, 7, 15, 19, 26, 52, 62}
{3, 5, 8, 15, 19, 26, 52, 62}
{5, 7, 12, 15, 19, 26, 52, 62}
{5, 8, 12, 15, 19, 26, 52, 62}
{3, 5, 8, 15, 19, 27, 52, 62}
{5, 8, 12, 15, 19, 27, 52, 62}
{3, 7, 10, 15, 26, 30, 52, 62}
{3, 8, 10, 15, 26, 30, 52, 62}
{3, 7, 15, 19, 26, 30, 52, 62}
{3, 8, 15, 19, 26, 30, 52, 62}
{7, 12, 15, 19, 26, 30, 52, 62}
{8, 12, 15, 19, 26, 30, 52, 62}
{3, 8, 15, 19, 27, 30, 52, 62}
{8, 12, 15, 19, 27, 30, 52, 62}
{3, 5, 8, 10, 26, 32, 52, 62}
{3, 5, 8, 19, 26, 32, 52, 62}
{5, 8, 12, 19, 26, 32, 52, 62}
{3, 5, 8, 19, 27, 32, 52, 62}
{5, 8, 12, 19, 27, 32, 52, 62}
{3, 8, 10, 26, 30, 32, 52, 62}
{3, 8, 19, 26, 30, 32, 52, 62}
{8, 12, 19, 26, 30, 32, 52, 62}
{3, 8, 19, 27, 30, 32, 52, 62}
{8, 12, 19, 27, 30, 32, 52, 62}
{3, 5, 7, 15, 19, 39, 52, 62}
{5, 7, 12, 15, 19, 39, 52, 62}
{3, 5, 15, 19, 27, 39, 52, 62}
{5, 12, 15, 19, 27, 39, 52, 62}
{3, 7, 15, 19, 30, 39, 52, 62}
{7, 12, 15, 19, 30, 39, 52, 62}
{3, 15, 19, 27, 30, 39, 52, 62}
{12, 15, 19, 27, 30, 39, 52, 62}
{2, 5, 7, 10, 17, 29, 54, 62}
{3, 5, 7, 10, 17, 29, 54, 62}
{2, 7, 10, 17, 22, 29, 54, 62}
{3, 7, 10, 17, 22, 29, 54, 62}
{2, 5, 7, 10, 26, 29, 54, 62}
{3, 5, 7, 10, 26, 29, 54, 62}
{3, 5, 7, 19, 26, 29, 54, 62}
{2, 7, 10, 22, 26, 29, 54, 62}
{3, 7, 10, 22, 26, 29, 54, 62}
{3, 7, 19, 22, 26, 29, 54, 62}
{3, 7, 10, 17, 22, 30, 54, 62}
{3, 7, 10, 22, 26, 30, 54, 62}
{3, 7, 19, 22, 26, 30, 54, 62}
{2, 5, 10, 17, 29, 32, 54, 62}
{3, 5, 10, 17, 29, 32, 54, 62}
{2, 10, 17, 22, 29, 32, 54, 62}
{3, 10, 17, 22, 29, 32, 54, 62}
{2, 5, 10, 26, 29, 32, 54, 62}
{3, 5, 10, 26, 29, 32, 54, 62}
{3, 5, 19, 26, 29, 32, 54, 62}
{2, 10, 22, 26, 29, 32, 54, 62}
{3, 10, 22, 26, 29, 32, 54, 62}
{3, 19, 22, 26, 29, 32, 54, 62}
{3, 10, 17, 22, 30, 32, 54, 62}
{3, 10, 22, 26, 30, 32, 54, 62}
{3, 19, 22, 26, 30, 32, 54, 62}
{2, 7, 10, 17, 22, 34, 54, 62}
{2, 7, 10, 22, 26, 34, 54, 62}
{7, 10, 17, 22, 30, 34, 54, 62}
{7, 10, 22, 26, 30, 34, 54, 62}
{2, 10, 17, 22, 32, 34, 54, 62}
{2, 10, 22, 26, 32, 34, 54, 62}
{10, 17, 22, 30, 32, 34, 54, 62}
{10, 22, 26, 30, 32, 34, 54, 62}
{2, 7, 17, 22, 34, 41, 54, 62}
{7, 17, 22, 30, 34, 41, 54, 62}
{2, 17, 22, 32, 34, 41, 54, 62}
{17, 22, 30, 32, 34, 41, 54, 62}
{3, 5, 7, 10, 17, 52, 54, 62}
{3, 5, 7, 10, 26, 52, 54, 62}
{3, 5, 7, 19, 26, 52, 54, 62}
{5, 7, 12, 19, 26, 52, 54, 62}
{3, 7, 10, 17, 30, 52, 54, 62}
{3, 7, 10, 26, 30, 52, 54, 62}
{3, 7, 19, 26, 30, 52, 54, 62}
{7, 12, 19, 26, 30, 52, 54, 62}
{3, 5, 10, 17, 32, 52, 54, 62}
{3, 5, 10, 26, 32, 52, 54, 62}
{3, 5, 19, 26, 32, 52, 54, 62}
{5, 12, 19, 26, 32, 52, 54, 62}
{3, 10, 17, 30, 32, 52, 54, 62}
{3, 10, 26, 30, 32, 52, 54, 62}
{3, 19, 26, 30, 32, 52, 54, 62}
{12, 19, 26, 30, 32, 52, 54, 62}
{2, 5, 8, 10, 15, 29, 57, 62}
{3, 5, 8, 10, 15, 29, 57, 62}
{2, 8, 10, 15, 22, 29, 57, 62}
{3, 8, 10, 15, 22, 29, 57, 62}
{3, 5, 8, 15, 27, 29, 57, 62}
{3, 8, 15, 22, 27, 29, 57, 62}
{3, 8, 10, 15, 22, 30, 57, 62}
{3, 8, 15, 22, 27, 30, 57, 62}
{2, 5, 8, 10, 29, 32, 57, 62}
{3, 5, 8, 10, 29, 32, 57, 62}
{2, 5, 10, 17, 29, 32, 57, 62}
{3, 5, 10, 17, 29, 32, 57, 62}
{2, 8, 10, 22, 29, 32, 57, 62}
{3, 8, 10, 22, 29, 32, 57, 62}
{2, 10, 17, 22, 29, 32, 57, 62}
{3, 10, 17, 22, 29, 32, 57, 62}
{3, 5, 8, 27, 29, 32, 57, 62}
{3, 5, 17, 27, 29, 32, 57, 62}
{3, 8, 22, 27, 29, 32, 57, 62}
{3, 17, 22, 27, 29, 32, 57, 62}
{3, 8, 10, 22, 30, 32, 57, 62}
{3, 10, 17, 22, 30, 32, 57, 62}
{3, 8, 22, 27, 30, 32, 57, 62}
{3, 17, 22, 27, 30, 32, 57, 62}
{2, 8, 10, 15, 22, 34, 57, 62}
{8, 10, 15, 22, 30, 34, 57, 62}
{2, 8, 10, 22, 32, 34, 57, 62}
{2, 10, 17, 22, 32, 34, 57, 62}
{8, 10, 22, 30, 32, 34, 57, 62}
{10, 17, 22, 30, 32, 34, 57, 62}
{2, 5, 8, 15, 29, 49, 57, 62}
{2, 8, 15, 22, 29, 49, 57, 62}
{5, 8, 15, 27, 29, 49, 57, 62}
{8, 15, 22, 27, 29, 49, 57, 62}
{2, 5, 8, 29, 32, 49, 57, 62}
{2, 5, 17, 29, 32, 49, 57, 62}
{2, 8, 22, 29, 32, 49, 57, 62}
{2, 17, 22, 29, 32, 49, 57, 62}
{5, 8, 27, 29, 32, 49, 57, 62}
{5, 17, 27, 29, 32, 49, 57, 62}
{8, 22, 27, 29, 32, 49, 57, 62}
{17, 22, 27, 29, 32, 49, 57, 62}
{3, 5, 8, 10, 15, 52, 57, 62}
{3, 5, 8, 15, 27, 52, 57, 62}
{3, 8, 10, 15, 30, 52, 57, 62}
{3, 8, 15, 27, 30, 52, 57, 62}
{3, 5, 8, 10, 32, 52, 57, 62}
{3, 5, 10, 17, 32, 52, 57, 62}
{3, 5, 8, 27, 32, 52, 57, 62}
{3, 5, 17, 27, 32, 52, 57, 62}
{3, 8, 10, 30, 32, 52, 57, 62}
{3, 10, 17, 30, 32, 52, 57, 62}
{3, 8, 27, 30, 32, 52, 57, 62}
{3, 17, 27, 30, 32, 52, 57, 62}
{2, 5, 7, 12, 15, 26, 59, 62}
{2, 5, 8, 12, 15, 26, 59, 62}
{5, 7, 12, 15, 19, 26, 59, 62}
{5, 8, 12, 15, 19, 26, 59, 62}
{5, 8, 12, 15, 19, 27, 59, 62}
{2, 5, 7, 15, 26, 29, 59, 62}
{2, 5, 8, 15, 26, 29, 59, 62}
{5, 7, 15, 19, 26, 29, 59, 62}
{5, 8, 15, 19, 26, 29, 59, 62}
{2, 7, 15, 22, 26, 29, 59, 62}
{2, 8, 15, 22, 26, 29, 59, 62}
{7, 15, 19, 22, 26, 29, 59, 62}
{8, 15, 19, 22, 26, 29, 59, 62}
{5, 8, 15, 19, 27, 29, 59, 62}
{8, 15, 19, 22, 27, 29, 59, 62}
{2, 5, 8, 12, 26, 32, 59, 62}
{5, 8, 12, 19, 26, 32, 59, 62}
{5, 8, 12, 19, 27, 32, 59, 62}
{2, 5, 8, 26, 29, 32, 59, 62}
{5, 8, 19, 26, 29, 32, 59, 62}
{2, 8, 22, 26, 29, 32, 59, 62}
{8, 19, 22, 26, 29, 32, 59, 62}
{5, 8, 19, 27, 29, 32, 59, 62}
{8, 19, 22, 27, 29, 32, 59, 62}
{5, 7, 12, 15, 19, 39, 59, 62}
{5, 12, 15, 19, 27, 39, 59, 62}
{5, 7, 15, 19, 29, 39, 59, 62}
{7, 15, 19, 22, 29, 39, 59, 62}
{5, 15, 19, 27, 29, 39, 59, 62}
{15, 19, 22, 27, 29, 39, 59, 62}
{2, 5, 8, 12, 15, 49, 59, 62}
{5, 8, 12, 15, 27, 49, 59, 62}
{2, 5, 8, 15, 29, 49, 59, 62}
{2, 8, 15, 22, 29, 49, 59, 62}
{5, 8, 15, 27, 29, 49, 59, 62}
{8, 15, 22, 27, 29, 49, 59, 62}
{2, 5, 8, 12, 32, 49, 59, 62}
{5, 8, 12, 27, 32, 49, 59, 62}
{2, 5, 8, 29, 32, 49, 59, 62}
{2, 8, 22, 29, 32, 49, 59, 62}
{5, 8, 27, 29, 32, 49, 59, 62}
{8, 22, 27, 29, 32, 49, 59, 62}
{2, 5, 7, 12, 26, 54, 59, 62}
{5, 7, 12, 19, 26, 54, 59, 62}
{2, 5, 7, 26, 29, 54, 59, 62}
{5, 7, 19, 26, 29, 54, 59, 62}
{2, 7, 22, 26, 29, 54, 59, 62}
{7, 19, 22, 26, 29, 54, 59, 62}
{2, 5, 12, 26, 32, 54, 59, 62}
{5, 12, 19, 26, 32, 54, 59, 62}
{2, 5, 26, 29, 32, 54, 59, 62}
{5, 19, 26, 29, 32, 54, 59, 62}
{2, 22, 26, 29, 32, 54, 59, 62}
{19, 22, 26, 29, 32, 54, 59, 62}
{1, 3, 6, 11, 16, 27, 30, 63}
{1, 4, 6, 11, 16, 27, 30, 63}
{3, 6, 8, 11, 16, 27, 30, 63}
{4, 6, 8, 11, 16, 27, 30, 63}
{1, 4, 6, 16, 20, 27, 30, 63}
{4, 6, 8, 16, 20, 27, 30, 63}
{1, 3, 11, 16, 23, 27, 30, 63}
{1, 4, 11, 16, 23, 27, 30, 63}
{3, 8, 11, 16, 23, 27, 30, 63}
{4, 8, 11, 16, 23, 27, 30, 63}
{1, 4, 16, 20, 23, 27, 30, 63}
{4, 8, 16, 20, 23, 27, 30, 63}
{1, 3, 6, 11, 25, 27, 30, 63}
{1, 4, 6, 11, 25, 27, 30, 63}
{1, 4, 6, 20, 25, 27, 30, 63}
{1, 3, 11, 23, 25, 27, 30, 63}
{1, 4, 11, 23, 25, 27, 30, 63}
{1, 4, 20, 23, 25, 27, 30, 63}
{1, 4, 6, 16, 20, 28, 30, 63}
{1, 4, 16, 20, 23, 28, 30, 63}
{1, 4, 6, 20, 25, 28, 30, 63}
{1, 4, 20, 23, 25, 28, 30, 63}
{1, 4, 11, 16, 23, 27, 31, 63}
{4, 8, 11, 16, 23, 27, 31, 63}
{1, 4, 16, 20, 23, 27, 31, 63}
{4, 8, 16, 20, 23, 27, 31, 63}
{1, 4, 11, 23, 25, 27, 31, 63}
{1, 4, 20, 23, 25, 27, 31, 63}
{1, 4, 16, 20, 23, 28, 31, 63}
{1, 4, 20, 23, 25, 28, 31, 63}
{1, 3, 11, 16, 23, 27, 35, 63}
{3, 8, 11, 16, 23, 27, 35, 63}
{1, 3, 11, 23, 25, 27, 35, 63}
{1, 11, 16, 23, 27, 31, 35, 63}
{8, 11, 16, 23, 27, 31, 35, 63}
{1, 11, 23, 25, 27, 31, 35, 63}
{4, 6, 8, 16, 20, 30, 40, 63}
{4, 8, 16, 20, 23, 30, 40, 63}
{4, 6, 16, 20, 28, 30, 40, 63}
{4, 16, 20, 23, 28, 30, 40, 63}
{4, 8, 16, 20, 23, 31, 40, 63}
{4, 16, 20, 23, 28, 31, 40, 63}
{1, 4, 6, 11, 16, 27, 53, 63}
{4, 6, 8, 11, 16, 27, 53, 63}
{1, 4, 6, 16, 20, 27, 53, 63}
{4, 6, 8, 16, 20, 27, 53, 63}
{1, 6, 13, 16, 20, 27, 53, 63}
{6, 8, 13, 16, 20, 27, 53, 63}
{1, 4, 6, 11, 25, 27, 53, 63}
{1, 4, 6, 20, 25, 27, 53, 63}
{1, 6, 13, 20, 25, 27, 53, 63}
{1, 4, 6, 16, 20, 28, 53, 63}
{1, 6, 13, 16, 20, 28, 53, 63}
{1, 4, 6, 20, 25, 28, 53, 63}
{1, 6, 13, 20, 25, 28, 53, 63}
{1, 4, 11, 16, 27, 31, 53, 63}
{4, 8, 11, 16, 27, 31, 53, 63}
{1, 4, 16, 20, 27, 31, 53, 63}
{4, 8, 16, 20, 27, 31, 53, 63}
{1, 13, 16, 20, 27, 31, 53, 63}
{8, 13, 16, 20, 27, 31, 53, 63}
{1, 4, 11, 25, 27, 31, 53, 63}
{1, 4, 20, 25, 27, 31, 53, 63}
{1, 13, 20, 25, 27, 31, 53, 63}
{1, 4, 16, 20, 28, 31, 53, 63}
{1, 13, 16, 20, 28, 31, 53, 63}
{1, 4, 20, 25, 28, 31, 53, 63}
{1, 13, 20, 25, 28, 31, 53, 63}
{4, 6, 8, 16, 20, 40, 53, 63}
{6, 8, 13, 16, 20, 40, 53, 63}
{4, 6, 16, 20, 28, 40, 53, 63}
{6, 13, 16, 20, 28, 40, 53, 63}
{4, 8, 16, 20, 31, 40, 53, 63}
{8, 13, 16, 20, 31, 40, 53, 63}
{4, 16, 20, 28, 31, 40, 53, 63}
{13, 16, 20, 28, 31, 40, 53, 63}
{3, 6, 8, 11, 18, 30, 55, 63}
{4, 6, 8, 11, 18, 30, 55, 63}
{3, 8, 11, 18, 23, 30, 55, 63}
{4, 8, 11, 18, 23, 30, 55, 63}
{3, 6, 11, 18, 25, 30, 55, 63}
{4, 6, 11, 18, 25, 30, 55, 63}
{3, 11, 18, 23, 25, 30, 55, 63}
{4, 11, 18, 23, 25, 30, 55, 63}
{3, 6, 8, 11, 27, 30, 55, 63}
{4, 6, 8, 11, 27, 30, 55, 63}
{4, 6, 8, 20, 27, 30, 55, 63}
{3, 8, 11, 23, 27, 30, 55, 63}
{4, 8, 11, 23, 27, 30, 55, 63}
{4, 8, 20, 23, 27, 30, 55, 63}
{3, 6, 11, 25, 27, 30, 55, 63}
{4, 6, 11, 25, 27, 30, 55, 63}
{4, 6, 20, 25, 27, 30, 55, 63}
{3, 11, 23, 25, 27, 30, 55, 63}
{4, 11, 23, 25, 27, 30, 55, 63}
{4, 20, 23, 25, 27, 30, 55, 63}
{4, 8, 11, 18, 23, 31, 55, 63}
{4, 11, 18, 23, 25, 31, 55, 63}
{4, 8, 11, 23, 27, 31, 55, 63}
{4, 8, 20, 23, 27, 31, 55, 63}
{4, 11, 23, 25, 27, 31, 55, 63}
{4, 20, 23, 25, 27, 31, 55, 63}
{3, 8, 11, 18, 23, 35, 55, 63}
{3, 11, 18, 23, 25, 35, 55, 63}
{3, 8, 11, 23, 27, 35, 55, 63}
{3, 11, 23, 25, 27, 35, 55, 63}
{8, 11, 18, 23, 31, 35, 55, 63}
{11, 18, 23, 25, 31, 35, 55, 63}
{8, 11, 23, 27, 31, 35, 55, 63}
{11, 23, 25, 27, 31, 35, 55, 63}
{3, 8, 18, 23, 35, 42, 55, 63}
{3, 18, 23, 25, 35, 42, 55, 63}
{8, 18, 23, 31, 35, 42, 55, 63}
{18, 23, 25, 31, 35, 42, 55, 63}
{4, 6, 8, 11, 18, 53, 55, 63}
{4, 6, 11, 18, 25, 53, 55, 63}
{4, 6, 8, 11, 27, 53, 55, 63}
{4, 6, 8, 20, 27, 53, 55, 63}
{6, 8, 13, 20, 27, 53, 55, 63}
{4, 6, 11, 25, 27, 53, 55, 63}
{4, 6, 20, 25, 27, 53, 55, 63}
{6, 13, 20, 25, 27, 53, 55, 63}
{4, 8, 11, 18, 31, 53, 55, 63}
{4, 11, 18, 25, 31, 53, 55, 63}
{4, 8, 11, 27, 31, 53, 55, 63}
{4, 8, 20, 27, 31, 53, 55, 63}
{8, 13, 20, 27, 31, 53, 55, 63}
{4, 11, 25, 27, 31, 53, 55, 63}
{4, 20, 25, 27, 31, 53, 55, 63}
{13, 20, 25, 27, 31, 53, 55, 63}
{1, 3, 6, 11, 16, 30, 58, 63}
{1, 4, 6, 11, 16, 30, 58, 63}
{1, 3, 11, 16, 23, 30, 58, 63}
{1, 4, 11, 16, 23, 30, 58, 63}
{1, 3, 6, 11, 25, 30, 58, 63}
{1, 4, 6, 11, 25, 30, 58, 63}
{3, 6, 11, 18, 25, 30, 58, 63}
{4, 6, 11, 18, 25, 30, 58, 63}
{1, 3, 11, 23, 25, 30, 58, 63}
{1, 4, 11, 23, 25, 30, 58, 63}
{3, 11, 18, 23, 25, 30, 58, 63}
{4, 11, 18, 23, 25, 30, 58, 63}
{1, 4, 6, 16, 28, 30, 58, 63}
{1, 4, 16, 23, 28, 30, 58, 63}
{1, 4, 6, 25, 28, 30, 58, 63}
{4, 6, 18, 25, 28, 30, 58, 63}
{1, 4, 23, 25, 28, 30, 58, 63}
{4, 18, 23, 25, 28, 30, 58, 63}
{1, 4, 11, 16, 23, 31, 58, 63}
{1, 4, 11, 23, 25, 31, 58, 63}
{4, 11, 18, 23, 25, 31, 58, 63}
{1, 4, 16, 23, 28, 31, 58, 63}
{1, 4, 23, 25, 28, 31, 58, 63}
{4, 18, 23, 25, 28, 31, 58, 63}
{1, 3, 11, 16, 23, 35, 58, 63}
{1, 3, 11, 23, 25, 35, 58, 63}
{3, 11, 18, 23, 25, 35, 58, 63}
{1, 11, 16, 23, 31, 35, 58, 63}
{1, 11, 23, 25, 31, 35, 58, 63}
{11, 18, 23, 25, 31, 35, 58, 63}
{1, 3, 6, 16, 30, 50, 58, 63}
{1, 3, 16, 23, 30, 50, 58, 63}
{1, 3, 6, 25, 30, 50, 58, 63}
{3, 6, 18, 25, 30, 50, 58, 63}
{1, 3, 23, 25, 30, 50, 58, 63}
{3, 18, 23, 25, 30, 50, 58, 63}
{1, 6, 16, 28, 30, 50, 58, 63}
{1, 16, 23, 28, 30, 50, 58, 63}
{1, 6, 25, 28, 30, 50, 58, 63}
{6, 18, 25, 28, 30, 50, 58, 63}
{1, 23, 25, 28, 30, 50, 58, 63}
{18, 23, 25, 28, 30, 50, 58, 63}
{1, 4, 6, 11, 16, 53, 58, 63}
{1, 4, 6, 11, 25, 53, 58, 63}
{4, 6, 11, 18, 25, 53, 58, 63}
{1, 4, 6, 16, 28, 53, 58, 63}
{1, 4, 6, 25, 28, 53, 58, 63}
{4, 6, 18, 25, 28, 53, 58, 63}
{1, 4, 11, 16, 31, 53, 58, 63}
{1, 4, 11, 25, 31, 53, 58, 63}
{4, 11, 18, 25, 31, 53, 58, 63}
{1, 4, 16, 28, 31, 53, 58, 63}
{1, 4, 25, 28, 31, 53, 58, 63}
{4, 18, 25, 28, 31, 53, 58, 63}
{1, 3, 6, 13, 16, 27, 60, 63}
{3, 6, 8, 13, 16, 27, 60, 63}
{1, 6, 13, 16, 20, 27, 60, 63}
{6, 8, 13, 16, 20, 27, 60, 63}
{1, 3, 6, 13, 25, 27, 60, 63}
{1, 6, 13, 20, 25, 27, 60, 63}
{1, 6, 13, 16, 20, 28, 60, 63}
{1, 6, 13, 20, 25, 28, 60, 63}
{1, 3, 6, 16, 27, 30, 60, 63}
{3, 6, 8, 16, 27, 30, 60, 63}
{1, 6, 16, 20, 27, 30, 60, 63}
{6, 8, 16, 20, 27, 30, 60, 63}
{1, 3, 16, 23, 27, 30, 60, 63}
{3, 8, 16, 23, 27, 30, 60, 63}
{1, 16, 20, 23, 27, 30, 60, 63}
{8, 16, 20, 23, 27, 30, 60, 63}
{1, 3, 6, 25, 27, 30, 60, 63}
{1, 6, 20, 25, 27, 30, 60, 63}
{1, 3, 23, 25, 27, 30, 60, 63}
{1, 20, 23, 25, 27, 30, 60, 63}
{1, 6, 16, 20, 28, 30, 60, 63}
{1, 16, 20, 23, 28, 30, 60, 63}
{1, 6, 20, 25, 28, 30, 60, 63}
{1, 20, 23, 25, 28, 30, 60, 63}
{6, 8, 13, 16, 20, 40, 60, 63}
{6, 13, 16, 20, 28, 40, 60, 63}
{6, 8, 16, 20, 30, 40, 60, 63}
{8, 16, 20, 23, 30, 40, 60, 63}
{6, 16, 20, 28, 30, 40, 60, 63}
{16, 20, 23, 28, 30, 40, 60, 63}
{1, 3, 6, 13, 16, 50, 60, 63}
{1, 3, 6, 13, 25, 50, 60, 63}
{1, 6, 13, 16, 28, 50, 60, 63}
{1, 6, 13, 25, 28, 50, 60, 63}
{1, 3, 6, 16, 30, 50, 60, 63}
{1, 3, 16, 23, 30, 50, 60, 63}
{1, 3, 6, 25, 30, 50, 60, 63}
{1, 3, 23, 25, 30, 50, 60, 63}
{1, 6, 16, 28, 30, 50, 60, 63}
{1, 16, 23, 28, 30, 50, 60, 63}
{1, 6, 25, 28, 30, 50, 60, 63}
{1, 23, 25, 28, 30, 50, 60, 63}
{3, 6, 8, 13, 27, 55, 60, 63}
{6, 8, 13, 20, 27, 55, 60, 63}
{3, 6, 13, 25, 27, 55, 60, 63}
{6, 13, 20, 25, 27, 55, 60, 63}
{3, 6, 8, 27, 30, 55, 60, 63}
{6, 8, 20, 27, 30, 55, 60, 63}
{3, 8, 23, 27, 30, 55, 60, 63}
{8, 20, 23, 27, 30, 55, 60, 63}
{3, 6, 25, 27, 30, 55, 60, 63}
{6, 20, 25, 27, 30, 55, 60, 63}
{3, 23, 25, 27, 30, 55, 60, 63}
{20, 23, 25, 27, 30, 55, 60, 63}
{1, 4, 7, 9, 12, 28, 31, 64}
{2, 4, 7, 9, 12, 28, 31, 64}
{1, 5, 7, 9, 12, 28, 31, 64}
{2, 5, 7, 9, 12, 28, 31, 64}
{1, 5, 7, 9, 21, 28, 31, 64}
{2, 5, 7, 9, 21, 28, 31, 64}
{1, 4, 9, 12, 24, 28, 31, 64}
{2, 4, 9, 12, 24, 28, 31, 64}
{1, 5, 9, 12, 24, 28, 31, 64}
{2, 5, 9, 12, 24, 28, 31, 64}
{1, 5, 9, 21, 24, 28, 31, 64}
{2, 5, 9, 21, 24, 28, 31, 64}
{2, 4, 7, 12, 26, 28, 31, 64}
{2, 5, 7, 12, 26, 28, 31, 64}
{2, 5, 7, 21, 26, 28, 31, 64}
{2, 4, 12, 24, 26, 28, 31, 64}
{2, 5, 12, 24, 26, 28, 31, 64}
{2, 5, 21, 24, 26, 28, 31, 64}
{2, 5, 7, 9, 21, 29, 31, 64}
{2, 5, 9, 21, 24, 29, 31, 64}
{2, 5, 7, 21, 26, 29, 31, 64}
{2, 5, 21, 24, 26, 29, 31, 64}
{1, 5, 9, 12, 24, 28, 32, 64}
{2, 5, 9, 12, 24, 28, 32, 64}
{1, 5, 9, 21, 24, 28, 32, 64}
{2, 5, 9, 21, 24, 28, 32, 64}
{2, 5, 12, 24, 26, 28, 32, 64}
{2, 5, 21, 24, 26, 28, 32, 64}
{2, 5, 9, 21, 24, 29, 32, 64}
{2, 5, 21, 24, 26, 29, 32, 64}
{1, 5, 7, 9, 21, 31, 33, 64}
{1, 5, 9, 21, 24, 31, 33, 64}
{5, 7, 9, 21, 29, 31, 33, 64}
{5, 9, 21, 24, 29, 31, 33, 64}
{1, 5, 9, 21, 24, 32, 33, 64}
{5, 9, 21, 24, 29, 32, 33, 64}
{1, 4, 9, 12, 24, 28, 36, 64}
{2, 4, 9, 12, 24, 28, 36, 64}
{2, 4, 12, 24, 26, 28, 36, 64}
{1, 9, 12, 24, 28, 32, 36, 64}
{2, 9, 12, 24, 28, 32, 36, 64}
{2, 12, 24, 26, 28, 32, 36, 64}
{1, 5, 7, 9, 12, 28, 54, 64}
{2, 5, 7, 9, 12, 28, 54, 64}
{1, 5, 7, 9, 21, 28, 54, 64}
{2, 5, 7, 9, 21, 28, 54, 64}
{1, 7, 9, 14, 21, 28, 54, 64}
{2, 7, 9, 14, 21, 28, 54, 64}
{2, 5, 7, 12, 26, 28, 54, 64}
{2, 5, 7, 21, 26, 28, 54, 64}
{2, 7, 14, 21, 26, 28, 54, 64}
{2, 5, 7, 9, 21, 29, 54, 64}
{2, 7, 9, 14, 21, 29, 54, 64}
{2, 5, 7, 21, 26, 29, 54, 64}
{2, 7, 14, 21, 26, 29, 54, 64}
{1, 5, 9, 12, 28, 32, 54, 64}
{2, 5, 9, 12, 28, 32, 54, 64}
{1, 5, 9, 21, 28, 32, 54, 64}
{2, 5, 9, 21, 28, 32, 54, 64}
{1, 9, 14, 21, 28, 32, 54, 64}
{2, 9, 14, 21, 28, 32, 54, 64}
{2, 5, 12, 26, 28, 32, 54, 64}
{2, 5, 21, 26, 28, 32, 54, 64}
{2, 14, 21, 26, 28, 32, 54, 64}
{2, 5, 9, 21, 29, 32, 54, 64}
{2, 9, 14, 21, 29, 32, 54, 64}
{2, 5, 21, 26, 29, 32, 54, 64}
{2, 14, 21, 26, 29, 32, 54, 64}
{1, 5, 7, 9, 21, 33, 54, 64}
{1, 7, 9, 14, 21, 33, 54, 64}
{5, 7, 9, 21, 29, 33, 54, 64}
{7, 9, 14, 21, 29, 33, 54, 64}
{1, 5, 9, 21, 32, 33, 54, 64}
{1, 9, 14, 21, 32, 33, 54, 64}
{5, 9, 21, 29, 32, 33, 54, 64}
{9, 14, 21, 29, 32, 33, 54, 64}
{1, 4, 7, 12, 19, 31, 56, 64}
{1, 5, 7, 12, 19, 31, 56, 64}
{1, 4, 12, 19, 24, 31, 56, 64}
{1, 5, 12, 19, 24, 31, 56, 64}
{4, 7, 12, 19, 26, 31, 56, 64}
{5, 7, 12, 19, 26, 31, 56, 64}
{4, 12, 19, 24, 26, 31, 56, 64}
{5, 12, 19, 24, 26, 31, 56, 64}
{1, 4, 7, 12, 28, 31, 56, 64}
{1, 5, 7, 12, 28, 31, 56, 64}
{1, 5, 7, 21, 28, 31, 56, 64}
{1, 4, 12, 24, 28, 31, 56, 64}
{1, 5, 12, 24, 28, 31, 56, 64}
{1, 5, 21, 24, 28, 31, 56, 64}
{4, 7, 12, 26, 28, 31, 56, 64}
{5, 7, 12, 26, 28, 31, 56, 64}
{5, 7, 21, 26, 28, 31, 56, 64}
{4, 12, 24, 26, 28, 31, 56, 64}
{5, 12, 24, 26, 28, 31, 56, 64}
{5, 21, 24, 26, 28, 31, 56, 64}
{1, 5, 12, 19, 24, 32, 56, 64}
{5, 12, 19, 24, 26, 32, 56, 64}
{1, 5, 12, 24, 28, 32, 56, 64}
{1, 5, 21, 24, 28, 32, 56, 64}
{5, 12, 24, 26, 28, 32, 56, 64}
{5, 21, 24, 26, 28, 32, 56, 64}
{1, 4, 12, 19, 24, 36, 56, 64}
{4, 12, 19, 24, 26, 36, 56, 64}
{1, 4, 12, 24, 28, 36, 56, 64}
{4, 12, 24, 26, 28, 36, 56, 64}
{1, 12, 19, 24, 32, 36, 56, 64}
{12, 19, 24, 26, 32, 36, 56, 64}
{1, 12, 24, 28, 32, 36, 56, 64}
{12, 24, 26, 28, 32, 36, 56, 64}
{1, 4, 19, 24, 36, 43, 56, 64}
{4, 19, 24, 26, 36, 43, 56, 64}
{1, 19, 24, 32, 36, 43, 56, 64}
{19, 24, 26, 32, 36, 43, 56, 64}
{1, 5, 7, 12, 19, 54, 56, 64}
{5, 7, 12, 19, 26, 54, 56, 64}
{1, 5, 7, 12, 28, 54, 56, 64}
{1, 5, 7, 21, 28, 54, 56, 64}
{1, 7, 14, 21, 28, 54, 56, 64}
{5, 7, 12, 26, 28, 54, 56, 64}
{5, 7, 21, 26, 28, 54, 56, 64}
{7, 14, 21, 26, 28, 54, 56, 64}
{1, 5, 12, 19, 32, 54, 56, 64}
{5, 12, 19, 26, 32, 54, 56, 64}
{1, 5, 12, 28, 32, 54, 56, 64}
{1, 5, 21, 28, 32, 54, 56, 64}
{1, 14, 21, 28, 32, 54, 56, 64}
{5, 12, 26, 28, 32, 54, 56, 64}
{5, 21, 26, 28, 32, 54, 56, 64}
{14, 21, 26, 28, 32, 54, 56, 64}
{2, 4, 7, 9, 12, 31, 59, 64}
{2, 5, 7, 9, 12, 31, 59, 64}
{2, 4, 9, 12, 24, 31, 59, 64}
{2, 5, 9, 12, 24, 31, 59, 64}
{2, 4, 7, 12, 26, 31, 59, 64}
{2, 5, 7, 12, 26, 31, 59, 64}
{4, 7, 12, 19, 26, 31, 59, 64}
{5, 7, 12, 19, 26, 31, 59, 64}
{2, 4, 12, 24, 26, 31, 59, 64}
{2, 5, 12, 24, 26, 31, 59, 64}
{4, 12, 19, 24, 26, 31, 59, 64}
{5, 12, 19, 24, 26, 31, 59, 64}
{2, 5, 7, 9, 29, 31, 59, 64}
{2, 5, 9, 24, 29, 31, 59, 64}
{2, 5, 7, 26, 29, 31, 59, 64}
{5, 7, 19, 26, 29, 31, 59, 64}
{2, 5, 24, 26, 29, 31, 59, 64}
{5, 19, 24, 26, 29, 31, 59, 64}
{2, 5, 9, 12, 24, 32, 59, 64}
{2, 5, 12, 24, 26, 32, 59, 64}
{5, 12, 19, 24, 26, 32, 59, 64}
{2, 5, 9, 24, 29, 32, 59, 64}
{2, 5, 24, 26, 29, 32, 59, 64}
{5, 19, 24, 26, 29, 32, 59, 64}
{2, 4, 9, 12, 24, 36, 59, 64}
{2, 4, 12, 24, 26, 36, 59, 64}
{4, 12, 19, 24, 26, 36, 59, 64}
{2, 9, 12, 24, 32, 36, 59, 64}
{2, 12, 24, 26, 32, 36, 59, 64}
{12, 19, 24, 26, 32, 36, 59, 64}
{2, 4, 7, 9, 31, 51, 59, 64}
{2, 4, 9, 24, 31, 51, 59, 64}
{2, 4, 7, 26, 31, 51, 59, 64}
{4, 7, 19, 26, 31, 51, 59, 64}
{2, 4, 24, 26, 31, 51, 59, 64}
{4, 19, 24, 26, 31, 51, 59, 64}
{2, 7, 9, 29, 31, 51, 59, 64}
{2, 9, 24, 29, 31, 51, 59, 64}
{2, 7, 26, 29, 31, 51, 59, 64}
{7, 19, 26, 29, 31, 51, 59, 64}
{2, 24, 26, 29, 31, 51, 59, 64}
{19, 24, 26, 29, 31, 51, 59, 64}
{2, 5, 7, 9, 12, 54, 59, 64}
{2, 5, 7, 12, 26, 54, 59, 64}
{5, 7, 12, 19, 26, 54, 59, 64}
{2, 5, 7, 9, 29, 54, 59, 64}
{2, 5, 7, 26, 29, 54, 59, 64}
{5, 7, 19, 26, 29, 54, 59, 64}
{2, 5, 9, 12, 32, 54, 59, 64}
{2, 5, 12, 26, 32, 54, 59, 64}
{5, 12, 19, 26, 32, 54, 59, 64}
{2, 5, 9, 29, 32, 54, 59, 64}
{2, 5, 26, 29, 32, 54, 59, 64}
{5, 19, 26, 29, 32, 54, 59, 64}
{1, 4, 7, 9, 14, 28, 61, 64}
{2, 4, 7, 9, 14, 28, 61, 64}
{1, 7, 9, 14, 21, 28, 61, 64}
{2, 7, 9, 14, 21, 28, 61, 64}
{2, 4, 7, 14, 26, 28, 61, 64}
{2, 7, 14, 21, 26, 28, 61, 64}
{2, 7, 9, 14, 21, 29, 61, 64}
{2, 7, 14, 21, 26, 29, 61, 64}
{1, 4, 7, 9, 28, 31, 61, 64}
{2, 4, 7, 9, 28, 31, 61, 64}
{1, 7, 9, 21, 28, 31, 61, 64}
{2, 7, 9, 21, 28, 31, 61, 64}
{1, 4, 9, 24, 28, 31, 61, 64}
{2, 4, 9, 24, 28, 31, 61, 64}
{1, 9, 21, 24, 28, 31, 61, 64}
{2, 9, 21, 24, 28, 31, 61, 64}
{2, 4, 7, 26, 28, 31, 61, 64}
{2, 7, 21, 26, 28, 31, 61, 64}
{2, 4, 24, 26, 28, 31, 61, 64}
{2, 21, 24, 26, 28, 31, 61, 64}
{2, 7, 9, 21, 29, 31, 61, 64}
{2, 9, 21, 24, 29, 31, 61, 64}
{2, 7, 21, 26, 29, 31, 61, 64}
{2, 21, 24, 26, 29, 31, 61, 64}
{1, 7, 9, 14, 21, 33, 61, 64}
{7, 9, 14, 21, 29, 33, 61, 64}
{1, 7, 9, 21, 31, 33, 61, 64}
{1, 9, 21, 24, 31, 33, 61, 64}
{7, 9, 21, 29, 31, 33, 61, 64}
{9, 21, 24, 29, 31, 33, 61, 64}
{2, 4, 7, 9, 14, 51, 61, 64}
{2, 4, 7, 14, 26, 51, 61, 64}
{2, 7, 9, 14, 29, 51, 61, 64}
{2, 7, 14, 26, 29, 51, 61, 64}
{2, 4, 7, 9, 31, 51, 61, 64}
{2, 4, 9, 24, 31, 51, 61, 64}
{2, 4, 7, 26, 31, 51, 61, 64}
{2, 4, 24, 26, 31, 51, 61, 64}
{2, 7, 9, 29, 31, 51, 61, 64}
{2, 9, 24, 29, 31, 51, 61, 64}
{2, 7, 26, 29, 31, 51, 61, 64}
{2, 24, 26, 29, 31, 51, 61, 64}
{1, 4, 7, 14, 28, 56, 61, 64}
{1, 7, 14, 21, 28, 56, 61, 64}
{4, 7, 14, 26, 28, 56, 61, 64}
{7, 14, 21, 26, 28, 56, 61, 64}
{1, 4, 7, 28, 31, 56, 61, 64}
{1, 7, 21, 28, 31, 56, 61, 64}
{1, 4, 24, 28, 31, 56, 61, 64}
{1, 21, 24, 28, 31, 56, 61, 64}
{4, 7, 26, 28, 31, 56, 61, 64}
{7, 21, 26, 28, 31, 56, 61, 64}
{4, 24, 26, 28, 31, 56, 61, 64}
{21, 24, 26, 28, 31, 56, 61, 64}
{4, 6, 8, 20, 27, 30, 36, 65}
{4, 8, 12, 20, 27, 30, 36, 65}
{4, 6, 8, 22, 27, 30, 36, 65}
{6, 8, 20, 27, 30, 32, 36, 65}
{8, 12, 20, 27, 30, 32, 36, 65}
{6, 8, 22, 27, 30, 32, 36, 65}
{2, 4, 6, 8, 20, 34, 36, 65}
{2, 4, 8, 12, 20, 34, 36, 65}
{2, 4, 6, 8, 22, 34, 36, 65}
{4, 6, 8, 20, 30, 34, 36, 65}
{4, 8, 12, 20, 30, 34, 36, 65}
{4, 6, 8, 22, 30, 34, 36, 65}
{2, 6, 8, 20, 32, 34, 36, 65}
{2, 8, 12, 20, 32, 34, 36, 65}
{2, 6, 8, 22, 32, 34, 36, 65}
{6, 8, 20, 30, 32, 34, 36, 65}
{8, 12, 20, 30, 32, 34, 36, 65}
{6, 8, 22, 30, 32, 34, 36, 65}
{4, 6, 20, 25, 27, 30, 41, 65}
{6, 17, 20, 25, 27, 30, 41, 65}
{4, 6, 22, 25, 27, 30, 41, 65}
{6, 17, 22, 25, 27, 30, 41, 65}
{6, 17, 20, 27, 30, 32, 41, 65}
{6, 17, 22, 27, 30, 32, 41, 65}
{2, 4, 6, 20, 25, 34, 41, 65}
{2, 6, 17, 20, 25, 34, 41, 65}
{2, 4, 6, 22, 25, 34, 41, 65}
{2, 6, 17, 22, 25, 34, 41, 65}
{4, 6, 20, 25, 30, 34, 41, 65}
{6, 17, 20, 25, 30, 34, 41, 65}
{4, 6, 22, 25, 30, 34, 41, 65}
{6, 17, 22, 25, 30, 34, 41, 65}
{2, 6, 17, 20, 32, 34, 41, 65}
{2, 6, 17, 22, 32, 34, 41, 65}
{6, 17, 20, 30, 32, 34, 41, 65}
{6, 17, 22, 30, 32, 34, 41, 65}
{4, 6, 20, 27, 30, 36, 41, 65}
{4, 12, 20, 27, 30, 36, 41, 65}
{4, 6, 22, 27, 30, 36, 41, 65}
{6, 20, 27, 30, 32, 36, 41, 65}
{12, 20, 27, 30, 32, 36, 41, 65}
{6, 22, 27, 30, 32, 36, 41, 65}
{2, 4, 6, 20, 34, 36, 41, 65}
{2, 4, 12, 20, 34, 36, 41, 65}
{2, 4, 6, 22, 34, 36, 41, 65}
{4, 6, 20, 30, 34, 36, 41, 65}
{4, 12, 20, 30, 34, 36, 41, 65}
{4, 6, 22, 30, 34, 36, 41, 65}
{2, 6, 20, 32, 34, 36, 41, 65}
{2, 12, 20, 32, 34, 36, 41, 65}
{2, 6, 22, 32, 34, 36, 41, 65}
{6, 20, 30, 32, 34, 36, 41, 65}
{12, 20, 30, 32, 34, 36, 41, 65}
{6, 22, 30, 32, 34, 36, 41, 65}
{4, 12, 20, 27, 30, 41, 44, 65}
{4, 20, 25, 27, 30, 41, 44, 65}
{17, 20, 25, 27, 30, 41, 44, 65}
{2, 4, 12, 20, 34, 41, 44, 65}
{2, 4, 20, 25, 34, 41, 44, 65}
{2, 17, 20, 25, 34, 41, 44, 65}
{4, 12, 20, 30, 34, 41, 44, 65}
{4, 20, 25, 30, 34, 41, 44, 65}
{17, 20, 25, 30, 34, 41, 44, 65}
{2, 4, 6, 8, 20, 36, 49, 65}
{2, 4, 8, 12, 20, 36, 49, 65}
{2, 4, 6, 8, 22, 36, 49, 65}
{4, 6, 8, 20, 27, 36, 49, 65}
{4, 8, 12, 20, 27, 36, 49, 65}
{4, 6, 8, 22, 27, 36, 49, 65}
{2, 6, 8, 20, 32, 36, 49, 65}
{2, 8, 12, 20, 32, 36, 49, 65}
{2, 6, 8, 22, 32, 36, 49, 65}
{6, 8, 20, 27, 32, 36, 49, 65}
{8, 12, 20, 27, 32, 36, 49, 65}
{6, 8, 22, 27, 32, 36, 49, 65}
{2, 4, 6, 20, 25, 41, 49, 65}
{2, 6, 17, 20, 25, 41, 49, 65}
{2, 4, 6, 22, 25, 41, 49, 65}
{2, 6, 17, 22, 25, 41, 49, 65}
{4, 6, 20, 25, 27, 41, 49, 65}
{6, 17, 20, 25, 27, 41, 49, 65}
{4, 6, 22, 25, 27, 41, 49, 65}
{6, 17, 22, 25, 27, 41, 49, 65}
{2, 6, 17, 20, 32, 41, 49, 65}
{2, 6, 17, 22, 32, 41, 49, 65}
{6, 17, 20, 27, 32, 41, 49, 65}
{6, 17, 22, 27, 32, 41, 49, 65}
{2, 4, 6, 20, 36, 41, 49, 65}
{2, 4, 12, 20, 36, 41, 49, 65}
{2, 4, 6, 22, 36, 41, 49, 65}
{4, 6, 20, 27, 36, 41, 49, 65}
{4, 12, 20, 27, 36, 41, 49, 65}
{4, 6, 22, 27, 36, 41, 49, 65}
{2, 6, 20, 32, 36, 41, 49, 65}
{2, 12, 20, 32, 36, 41, 49, 65}
{2, 6, 22, 32, 36, 41, 49, 65}
{6, 20, 27, 32, 36, 41, 49, 65}
{12, 20, 27, 32, 36, 41, 49, 65}
{6, 22, 27, 32, 36, 41, 49, 65}
{2, 4, 12, 20, 41, 44, 49, 65}
{2, 4, 20, 25, 41, 44, 49, 65}
{2, 17, 20, 25, 41, 44, 49, 65}
{4, 12, 20, 27, 41, 44, 49, 65}
{4, 20, 25, 27, 41, 44, 49, 65}
{17, 20, 25, 27, 41, 44, 49, 65}
{4, 6, 8, 20, 27, 30, 55, 65}
{4, 6, 8, 22, 27, 30, 55, 65}
{4, 8, 15, 22, 27, 30, 55, 65}
{4, 6, 20, 25, 27, 30, 55, 65}
{4, 6, 22, 25, 27, 30, 55, 65}
{4, 15, 22, 25, 27, 30, 55, 65}
{2, 4, 6, 8, 20, 34, 55, 65}
{2, 4, 6, 8, 22, 34, 55, 65}
{2, 4, 8, 15, 22, 34, 55, 65}
{2, 4, 6, 20, 25, 34, 55, 65}
{2, 4, 6, 22, 25, 34, 55, 65}
{2, 4, 15, 22, 25, 34, 55, 65}
{4, 6, 8, 20, 30, 34, 55, 65}
{4, 6, 8, 22, 30, 34, 55, 65}
{4, 8, 15, 22, 30, 34, 55, 65}
{4, 6, 20, 25, 30, 34, 55, 65}
{4, 6, 22, 25, 30, 34, 55, 65}
{4, 15, 22, 25, 30, 34, 55, 65}
{2, 4, 6, 8, 20, 49, 55, 65}
{2, 4, 6, 8, 22, 49, 55, 65}
{2, 4, 8, 15, 22, 49, 55, 65}
{2, 4, 6, 20, 25, 49, 55, 65}
{2, 4, 6, 22, 25, 49, 55, 65}
{2, 4, 15, 22, 25, 49, 55, 65}
{4, 6, 8, 20, 27, 49, 55, 65}
{4, 6, 8, 22, 27, 49, 55, 65}
{4, 8, 15, 22, 27, 49, 55, 65}
{4, 6, 20, 25, 27, 49, 55, 65}
{4, 6, 22, 25, 27, 49, 55, 65}
{4, 15, 22, 25, 27, 49, 55, 65}
{6, 17, 20, 25, 27, 30, 57, 65}
{6, 17, 22, 25, 27, 30, 57, 65}
{6, 8, 20, 27, 30, 32, 57, 65}
{6, 17, 20, 27, 30, 32, 57, 65}
{6, 8, 22, 27, 30, 32, 57, 65}
{6, 17, 22, 27, 30, 32, 57, 65}
{2, 6, 17, 20, 25, 34, 57, 65}
{2, 6, 17, 22, 25, 34, 57, 65}
{6, 17, 20, 25, 30, 34, 57, 65}
{6, 17, 22, 25, 30, 34, 57, 65}
{2, 6, 8, 20, 32, 34, 57, 65}
{2, 6, 17, 20, 32, 34, 57, 65}
{2, 6, 8, 22, 32, 34, 57, 65}
{2, 6, 17, 22, 32, 34, 57, 65}
{6, 8, 20, 30, 32, 34, 57, 65}
{6, 17, 20, 30, 32, 34, 57, 65}
{6, 8, 22, 30, 32, 34, 57, 65}
{6, 17, 22, 30, 32, 34, 57, 65}
{17, 20, 25, 27, 30, 44, 57, 65}
{2, 17, 20, 25, 34, 44, 57, 65}
{17, 20, 25, 30, 34, 44, 57, 65}
{2, 6, 17, 20, 25, 49, 57, 65}
{2, 6, 17, 22, 25, 49, 57, 65}
{6, 17, 20, 25, 27, 49, 57, 65}
{6, 17, 22, 25, 27, 49, 57, 65}
{2, 6, 8, 20, 32, 49, 57, 65}
{2, 6, 17, 20, 32, 49, 57, 65}
{2, 6, 8, 22, 32, 49, 57, 65}
{2, 6, 17, 22, 32, 49, 57, 65}
{6, 8, 20, 27, 32, 49, 57, 65}
{6, 17, 20, 27, 32, 49, 57, 65}
{6, 8, 22, 27, 32, 49, 57, 65}
{6, 17, 22, 27, 32, 49, 57, 65}
{2, 17, 20, 25, 44, 49, 57, 65}
{17, 20, 25, 27, 44, 49, 57, 65}
{6, 8, 20, 27, 30, 55, 57, 65}
{6, 8, 22, 27, 30, 55, 57, 65}
{8, 15, 22, 27, 30, 55, 57, 65}
{6, 20, 25, 27, 30, 55, 57, 65}
{6, 22, 25, 27, 30, 55, 57, 65}
{15, 22, 25, 27, 30, 55, 57, 65}
{2, 6, 8, 20, 34, 55, 57, 65}
{2, 6, 8, 22, 34, 55, 57, 65}
{2, 8, 15, 22, 34, 55, 57, 65}
{2, 6, 20, 25, 34, 55, 57, 65}
{2, 6, 22, 25, 34, 55, 57, 65}
{2, 15, 22, 25, 34, 55, 57, 65}
{6, 8, 20, 30, 34, 55, 57, 65}
{6, 8, 22, 30, 34, 55, 57, 65}
{8, 15, 22, 30, 34, 55, 57, 65}
{6, 20, 25, 30, 34, 55, 57, 65}
{6, 22, 25, 30, 34, 55, 57, 65}
{15, 22, 25, 30, 34, 55, 57, 65}
{2, 6, 8, 20, 49, 55, 57, 65}
{2, 6, 8, 22, 49, 55, 57, 65}
{2, 8, 15, 22, 49, 55, 57, 65}
{2, 6, 20, 25, 49, 55, 57, 65}
{2, 6, 22, 25, 49, 55, 57, 65}
{2, 15, 22, 25, 49, 55, 57, 65}
{6, 8, 20, 27, 49, 55, 57, 65}
{6, 8, 22, 27, 49, 55, 57, 65}
{8, 15, 22, 27, 49, 55, 57, 65}
{6, 20, 25, 27, 49, 55, 57, 65}
{6, 22, 25, 27, 49, 55, 57, 65}
{15, 22, 25, 27, 49, 55, 57, 65}
{17, 22, 27, 30, 32, 41, 62, 65}
{2, 17, 22, 32, 34, 41, 62, 65}
{17, 22, 30, 32, 34, 41, 62, 65}
{2, 17, 22, 32, 41, 49, 62, 65}
{17, 22, 27, 32, 41, 49, 62, 65}
{8, 15, 22, 27, 30, 57, 62, 65}
{8, 22, 27, 30, 32, 57, 62, 65}
{17, 22, 27, 30, 32, 57, 62, 65}
{2, 8, 15, 22, 34, 57, 62, 65}
{8, 15, 22, 30, 34, 57, 62, 65}
{2, 8, 22, 32, 34, 57, 62, 65}
{2, 17, 22, 32, 34, 57, 62, 65}
{8, 22, 30, 32, 34, 57, 62, 65}
{17, 22, 30, 32, 34, 57, 62, 65}
{2, 8, 15, 22, 49, 57, 62, 65}
{8, 15, 22, 27, 49, 57, 62, 65}
{2, 8, 22, 32, 49, 57, 62, 65}
{2, 17, 22, 32, 49, 57, 62, 65}
{8, 22, 27, 32, 49, 57, 62, 65}
{17, 22, 27, 32, 49, 57, 62, 65}
{1, 5, 7, 21, 28, 31, 37, 66}
{1, 5, 13, 21, 28, 31, 37, 66}
{1, 5, 7, 23, 28, 31, 37, 66}
{1, 7, 21, 25, 28, 31, 37, 66}
{1, 13, 21, 25, 28, 31, 37, 66}
{1, 7, 23, 25, 28, 31, 37, 66}
{1, 3, 5, 7, 21, 35, 37, 66}
{1, 3, 5, 13, 21, 35, 37, 66}
{1, 3, 5, 7, 23, 35, 37, 66}
{1, 3, 7, 21, 25, 35, 37, 66}
{1, 3, 13, 21, 25, 35, 37, 66}
{1, 3, 7, 23, 25, 35, 37, 66}
{1, 5, 7, 21, 31, 35, 37, 66}
{1, 5, 13, 21, 31, 35, 37, 66}
{1, 5, 7, 23, 31, 35, 37, 66}
{1, 7, 21, 25, 31, 35, 37, 66}
{1, 13, 21, 25, 31, 35, 37, 66}
{1, 7, 23, 25, 31, 35, 37, 66}
{7, 18, 21, 25, 28, 31, 42, 66}
{7, 18, 23, 25, 28, 31, 42, 66}
{5, 7, 21, 26, 28, 31, 42, 66}
{7, 18, 21, 26, 28, 31, 42, 66}
{5, 7, 23, 26, 28, 31, 42, 66}
{7, 18, 23, 26, 28, 31, 42, 66}
{3, 7, 18, 21, 25, 35, 42, 66}
{3, 7, 18, 23, 25, 35, 42, 66}
{3, 5, 7, 21, 26, 35, 42, 66}
{3, 7, 18, 21, 26, 35, 42, 66}
{3, 5, 7, 23, 26, 35, 42, 66}
{3, 7, 18, 23, 26, 35, 42, 66}
{7, 18, 21, 25, 31, 35, 42, 66}
{7, 18, 23, 25, 31, 35, 42, 66}
{5, 7, 21, 26, 31, 35, 42, 66}
{7, 18, 21, 26, 31, 35, 42, 66}
{5, 7, 23, 26, 31, 35, 42, 66}
{7, 18, 23, 26, 31, 35, 42, 66}
{5, 7, 21, 28, 31, 37, 42, 66}
{5, 13, 21, 28, 31, 37, 42, 66}
{5, 7, 23, 28, 31, 37, 42, 66}
{7, 21, 25, 28, 31, 37, 42, 66}
{13, 21, 25, 28, 31, 37, 42, 66}
{7, 23, 25, 28, 31, 37, 42, 66}
{3, 5, 7, 21, 35, 37, 42, 66}
{3, 5, 13, 21, 35, 37, 42, 66}
{3, 5, 7, 23, 35, 37, 42, 66}
{3, 7, 21, 25, 35, 37, 42, 66}
{3, 13, 21, 25, 35, 37, 42, 66}
{3, 7, 23, 25, 35, 37, 42, 66}
{5, 7, 21, 31, 35, 37, 42, 66}
{5, 13, 21, 31, 35, 37, 42, 66}
{5, 7, 23, 31, 35, 37, 42, 66}
{7, 21, 25, 31, 35, 37, 42, 66}
{13, 21, 25, 31, 35, 37, 42, 66}
{7, 23, 25, 31, 35, 37, 42, 66}
{5, 13, 21, 28, 31, 42, 45, 66}
{5, 21, 26, 28, 31, 42, 45, 66}
{18, 21, 26, 28, 31, 42, 45, 66}
{3, 5, 13, 21, 35, 42, 45, 66}
{3, 5, 21, 26, 35, 42, 45, 66}
{3, 18, 21, 26, 35, 42, 45, 66}
{5, 13, 21, 31, 35, 42, 45, 66}
{5, 21, 26, 31, 35, 42, 45, 66}
{18, 21, 26, 31, 35, 42, 45, 66}
{1, 3, 5, 7, 21, 37, 50, 66}
{1, 3, 5, 13, 21, 37, 50, 66}
{1, 3, 5, 7, 23, 37, 50, 66}
{1, 3, 7, 21, 25, 37, 50, 66}
{1, 3, 13, 21, 25, 37, 50, 66}
{1, 3, 7, 23, 25, 37, 50, 66}
{1, 5, 7, 21, 28, 37, 50, 66}
{1, 5, 13, 21, 28, 37, 50, 66}
{1, 5, 7, 23, 28, 37, 50, 66}
{1, 7, 21, 25, 28, 37, 50, 66}
{1, 13, 21, 25, 28, 37, 50, 66}
{1, 7, 23, 25, 28, 37, 50, 66}
{3, 7, 18, 21, 25, 42, 50, 66}
{3, 7, 18, 23, 25, 42, 50, 66}
{3, 5, 7, 21, 26, 42, 50, 66}
{3, 7, 18, 21, 26, 42, 50, 66}
{3, 5, 7, 23, 26, 42, 50, 66}
{3, 7, 18, 23, 26, 42, 50, 66}
{7, 18, 21, 25, 28, 42, 50, 66}
{7, 18, 23, 25, 28, 42, 50, 66}
{5, 7, 21, 26, 28, 42, 50, 66}
{7, 18, 21, 26, 28, 42, 50, 66}
{5, 7, 23, 26, 28, 42, 50, 66}
{7, 18, 23, 26, 28, 42, 50, 66}
{3, 5, 7, 21, 37, 42, 50, 66}
{3, 5, 13, 21, 37, 42, 50, 66}
{3, 5, 7, 23, 37, 42, 50, 66}
{3, 7, 21, 25, 37, 42, 50, 66}
{3, 13, 21, 25, 37, 42, 50, 66}
{3, 7, 23, 25, 37, 42, 50, 66}
{5, 7, 21, 28, 37, 42, 50, 66}
{5, 13, 21, 28, 37, 42, 50, 66}
{5, 7, 23, 28, 37, 42, 50, 66}
{7, 21, 25, 28, 37, 42, 50, 66}
{13, 21, 25, 28, 37, 42, 50, 66}
{7, 23, 25, 28, 37, 42, 50, 66}
{3, 5, 13, 21, 42, 45, 50, 66}
{3, 5, 21, 26, 42, 45, 50, 66}
{3, 18, 21, 26, 42, 45, 50, 66}
{5, 13, 21, 28, 42, 45, 50, 66}
{5, 21, 26, 28, 42, 45, 50, 66}
{18, 21, 26, 28, 42, 45, 50, 66}
{1, 5, 7, 21, 28, 31, 56, 66}
{1, 5, 7, 23, 28, 31, 56, 66}
{1, 5, 16, 23, 28, 31, 56, 66}
{5, 7, 21, 26, 28, 31, 56, 66}
{5, 7, 23, 26, 28, 31, 56, 66}
{5, 16, 23, 26, 28, 31, 56, 66}
{1, 3, 5, 7, 21, 35, 56, 66}
{1, 3, 5, 7, 23, 35, 56, 66}
{1, 3, 5, 16, 23, 35, 56, 66}
{3, 5, 7, 21, 26, 35, 56, 66}
{3, 5, 7, 23, 26, 35, 56, 66}
{3, 5, 16, 23, 26, 35, 56, 66}
{1, 5, 7, 21, 31, 35, 56, 66}
{1, 5, 7, 23, 31, 35, 56, 66}
{1, 5, 16, 23, 31, 35, 56, 66}
{5, 7, 21, 26, 31, 35, 56, 66}
{5, 7, 23, 26, 31, 35, 56, 66}
{5, 16, 23, 26, 31, 35, 56, 66}
{1, 3, 5, 7, 21, 50, 56, 66}
{1, 3, 5, 7, 23, 50, 56, 66}
{1, 3, 5, 16, 23, 50, 56, 66}
{3, 5, 7, 21, 26, 50, 56, 66}
{3, 5, 7, 23, 26, 50, 56, 66}
{3, 5, 16, 23, 26, 50, 56, 66}
{1, 5, 7, 21, 28, 50, 56, 66}
{1, 5, 7, 23, 28, 50, 56, 66}
{1, 5, 16, 23, 28, 50, 56, 66}
{5, 7, 21, 26, 28, 50, 56, 66}
{5, 7, 23, 26, 28, 50, 56, 66}
{5, 16, 23, 26, 28, 50, 56, 66}
{1, 7, 21, 25, 28, 31, 58, 66}
{7, 18, 21, 25, 28, 31, 58, 66}
{1, 7, 23, 25, 28, 31, 58, 66}
{7, 18, 23, 25, 28, 31, 58, 66}
{7, 18, 21, 26, 28, 31, 58, 66}
{7, 18, 23, 26, 28, 31, 58, 66}
{1, 3, 7, 21, 25, 35, 58, 66}
{3, 7, 18, 21, 25, 35, 58, 66}
{1, 3, 7, 23, 25, 35, 58, 66}
{3, 7, 18, 23, 25, 35, 58, 66}
{3, 7, 18, 21, 26, 35, 58, 66}
{3, 7, 18, 23, 26, 35, 58, 66}
{1, 7, 21, 25, 31, 35, 58, 66}
{7, 18, 21, 25, 31, 35, 58, 66}
{1, 7, 23, 25, 31, 35, 58, 66}
{7, 18, 23, 25, 31, 35, 58, 66}
{7, 18, 21, 26, 31, 35, 58, 66}
{7, 18, 23, 26, 31, 35, 58, 66}
{18, 21, 26, 28, 31, 45, 58, 66}
{3, 18, 21, 26, 35, 45, 58, 66}
{18, 21, 26, 31, 35, 45, 58, 66}
{1, 3, 7, 21, 25, 50, 58, 66}
{3, 7, 18, 21, 25, 50, 58, 66}
{1, 3, 7, 23, 25, 50, 58, 66}
{3, 7, 18, 23, 25, 50, 58, 66}
{3, 7, 18, 21, 26, 50, 58, 66}
{3, 7, 18, 23, 26, 50, 58, 66}
{1, 7, 21, 25, 28, 50, 58, 66}
{7, 18, 21, 25, 28, 50, 58, 66}
{1, 7, 23, 25, 28, 50, 58, 66}
{7, 18, 23, 25, 28, 50, 58, 66}
{7, 18, 21, 26, 28, 50, 58, 66}
{7, 18, 23, 26, 28, 50, 58, 66}
{3, 18, 21, 26, 45, 50, 58, 66}
{18, 21, 26, 28, 45, 50, 58, 66}
{1, 7, 21, 28, 31, 56, 58, 66}
{1, 7, 23, 28, 31, 56, 58, 66}
{1, 16, 23, 28, 31, 56, 58, 66}
{7, 21, 26, 28, 31, 56, 58, 66}
{7, 23, 26, 28, 31, 56, 58, 66}
{16, 23, 26, 28, 31, 56, 58, 66}
{1, 3, 7, 21, 35, 56, 58, 66}
{1, 3, 7, 23, 35, 56, 58, 66}
{1, 3, 16, 23, 35, 56, 58, 66}
{3, 7, 21, 26, 35, 56, 58, 66}
{3, 7, 23, 26, 35, 56, 58, 66}
{3, 16, 23, 26, 35, 56, 58, 66}
{1, 7, 21, 31, 35, 56, 58, 66}
{1, 7, 23, 31, 35, 56, 58, 66}
{1, 16, 23, 31, 35, 56, 58, 66}
{7, 21, 26, 31, 35, 56, 58, 66}
{7, 23, 26, 31, 35, 56, 58, 66}
{16, 23, 26, 31, 35, 56, 58, 66}
{1, 3, 7, 21, 50, 56, 58, 66}
{1, 3, 7, 23, 50, 56, 58, 66}
{1, 3, 16, 23, 50, 56, 58, 66}
{3, 7, 21, 26, 50, 56, 58, 66}
{3, 7, 23, 26, 50, 56, 58, 66}
{3, 16, 23, 26, 50, 56, 58, 66}
{1, 7, 21, 28, 50, 56, 58, 66}
{1, 7, 23, 28, 50, 56, 58, 66}
{1, 16, 23, 28, 50, 56, 58, 66}
{7, 21, 26, 28, 50, 56, 58, 66}
{7, 23, 26, 28, 50, 56, 58, 66}
{16, 23, 26, 28, 50, 56, 58, 66}
{18, 23, 25, 28, 31, 42, 63, 66}
{3, 18, 23, 25, 35, 42, 63, 66}
{18, 23, 25, 31, 35, 42, 63, 66}
{3, 18, 23, 25, 42, 50, 63, 66}
{18, 23, 25, 28, 42, 50, 63, 66}
{1, 16, 23, 28, 31, 58, 63, 66}
{1, 23, 25, 28, 31, 58, 63, 66}
{18, 23, 25, 28, 31, 58, 63, 66}
{1, 3, 16, 23, 35, 58, 63, 66}
{1, 3, 23, 25, 35, 58, 63, 66}
{3, 18, 23, 25, 35, 58, 63, 66}
{1, 16, 23, 31, 35, 58, 63, 66}
{1, 23, 25, 31, 35, 58, 63, 66}
{18, 23, 25, 31, 35, 58, 63, 66}
{1, 3, 16, 23, 50, 58, 63, 66}
{1, 3, 23, 25, 50, 58, 63, 66}
{3, 18, 23, 25, 50, 58, 63, 66}
{1, 16, 23, 28, 50, 58, 63, 66}
{1, 23, 25, 28, 50, 58, 63, 66}
{18, 23, 25, 28, 50, 58, 63, 66}
{2, 6, 8, 22, 29, 32, 38, 67}
{2, 6, 14, 22, 29, 32, 38, 67}
{2, 6, 8, 24, 29, 32, 38, 67}
{2, 8, 22, 26, 29, 32, 38, 67}
{2, 14, 22, 26, 29, 32, 38, 67}
{2, 8, 24, 26, 29, 32, 38, 67}
{2, 4, 6, 8, 22, 36, 38, 67}
{2, 4, 6, 14, 22, 36, 38, 67}
{2, 4, 6, 8, 24, 36, 38, 67}
{2, 4, 8, 22, 26, 36, 38, 67}
{2, 4, 14, 22, 26, 36, 38, 67}
{2, 4, 8, 24, 26, 36, 38, 67}
{2, 6, 8, 22, 32, 36, 38, 67}
{2, 6, 14, 22, 32, 36, 38, 67}
{2, 6, 8, 24, 32, 36, 38, 67}
{2, 8, 22, 26, 32, 36, 38, 67}
{2, 14, 22, 26, 32, 36, 38, 67}
{2, 8, 24, 26, 32, 36, 38, 67}
{8, 19, 22, 26, 29, 32, 43, 67}
{8, 19, 24, 26, 29, 32, 43, 67}
{6, 8, 22, 27, 29, 32, 43, 67}
{8, 19, 22, 27, 29, 32, 43, 67}
{6, 8, 24, 27, 29, 32, 43, 67}
{8, 19, 24, 27, 29, 32, 43, 67}
{4, 8, 19, 22, 26, 36, 43, 67}
{4, 8, 19, 24, 26, 36, 43, 67}
{4, 6, 8, 22, 27, 36, 43, 67}
{4, 8, 19, 22, 27, 36, 43, 67}
{4, 6, 8, 24, 27, 36, 43, 67}
{4, 8, 19, 24, 27, 36, 43, 67}
{8, 19, 22, 26, 32, 36, 43, 67}
{8, 19, 24, 26, 32, 36, 43, 67}
{6, 8, 22, 27, 32, 36, 43, 67}
{8, 19, 22, 27, 32, 36, 43, 67}
{6, 8, 24, 27, 32, 36, 43, 67}
{8, 19, 24, 27, 32, 36, 43, 67}
{6, 8, 22, 29, 32, 38, 43, 67}
{6, 14, 22, 29, 32, 38, 43, 67}
{6, 8, 24, 29, 32, 38, 43, 67}
{8, 22, 26, 29, 32, 38, 43, 67}
{14, 22, 26, 29, 32, 38, 43, 67}
{8, 24, 26, 29, 32, 38, 43, 67}
{4, 6, 8, 22, 36, 38, 43, 67}
{4, 6, 14, 22, 36, 38, 43, 67}
{4, 6, 8, 24, 36, 38, 43, 67}
{4, 8, 22, 26, 36, 38, 43, 67}
{4, 14, 22, 26, 36, 38, 43, 67}
{4, 8, 24, 26, 36, 38, 43, 67}
{6, 8, 22, 32, 36, 38, 43, 67}
{6, 14, 22, 32, 36, 38, 43, 67}
{6, 8, 24, 32, 36, 38, 43, 67}
{8, 22, 26, 32, 36, 38, 43, 67}
{14, 22, 26, 32, 36, 38, 43, 67}
{8, 24, 26, 32, 36, 38, 43, 67}
{6, 14, 22, 29, 32, 43, 46, 67}
{6, 22, 27, 29, 32, 43, 46, 67}
{19, 22, 27, 29, 32, 43, 46, 67}
{4, 6, 14, 22, 36, 43, 46, 67}
{4, 6, 22, 27, 36, 43, 46, 67}
{4, 19, 22, 27, 36, 43, 46, 67}
{6, 14, 22, 32, 36, 43, 46, 67}
{6, 22, 27, 32, 36, 43, 46, 67}
{19, 22, 27, 32, 36, 43, 46, 67}
{2, 6, 8, 22, 29, 32, 49, 67}
{2, 6, 8, 24, 29, 32, 49, 67}
{2, 6, 9, 24, 29, 32, 49, 67}
{6, 8, 22, 27, 29, 32, 49, 67}
{6, 8, 24, 27, 29, 32, 49, 67}
{6, 9, 24, 27, 29, 32, 49, 67}
{2, 4, 6, 8, 22, 36, 49, 67}
{2, 4, 6, 8, 24, 36, 49, 67}
{2, 4, 6, 9, 24, 36, 49, 67}
{4, 6, 8, 22, 27, 36, 49, 67}
{4, 6, 8, 24, 27, 36, 49, 67}
{4, 6, 9, 24, 27, 36, 49, 67}
{2, 6, 8, 22, 32, 36, 49, 67}
{2, 6, 8, 24, 32, 36, 49, 67}
{2, 6, 9, 24, 32, 36, 49, 67}
{6, 8, 22, 27, 32, 36, 49, 67}
{6, 8, 24, 27, 32, 36, 49, 67}
{6, 9, 24, 27, 32, 36, 49, 67}
{2, 4, 6, 8, 22, 38, 51, 67}
{2, 4, 6, 14, 22, 38, 51, 67}
{2, 4, 6, 8, 24, 38, 51, 67}
{2, 4, 8, 22, 26, 38, 51, 67}
{2, 4, 14, 22, 26, 38, 51, 67}
{2, 4, 8, 24, 26, 38, 51, 67}
{2, 6, 8, 22, 29, 38, 51, 67}
{2, 6, 14, 22, 29, 38, 51, 67}
{2, 6, 8, 24, 29, 38, 51, 67}
{2, 8, 22, 26, 29, 38, 51, 67}
{2, 14, 22, 26, 29, 38, 51, 67}
{2, 8, 24, 26, 29, 38, 51, 67}
{4, 8, 19, 22, 26, 43, 51, 67}
{4, 8, 19, 24, 26, 43, 51, 67}
{4, 6, 8, 22, 27, 43, 51, 67}
{4, 8, 19, 22, 27, 43, 51, 67}
{4, 6, 8, 24, 27, 43, 51, 67}
{4, 8, 19, 24, 27, 43, 51, 67}
{8, 19, 22, 26, 29, 43, 51, 67}
{8, 19, 24, 26, 29, 43, 51, 67}
{6, 8, 22, 27, 29, 43, 51, 67}
{8, 19, 22, 27, 29, 43, 51, 67}
{6, 8, 24, 27, 29, 43, 51, 67}
{8, 19, 24, 27, 29, 43, 51, 67}
{4, 6, 8, 22, 38, 43, 51, 67}
{4, 6, 14, 22, 38, 43, 51, 67}
{4, 6, 8, 24, 38, 43, 51, 67}
{4, 8, 22, 26, 38, 43, 51, 67}
{4, 14, 22, 26, 38, 43, 51, 67}
{4, 8, 24, 26, 38, 43, 51, 67}
{6, 8, 22, 29, 38, 43, 51, 67}
{6, 14, 22, 29, 38, 43, 51, 67}
{6, 8, 24, 29, 38, 43, 51, 67}
{8, 22, 26, 29, 38, 43, 51, 67}
{14, 22, 26, 29, 38, 43, 51, 67}
{8, 24, 26, 29, 38, 43, 51, 67}
{4, 6, 14, 22, 43, 46, 51, 67}
{4, 6, 22, 27, 43, 46, 51, 67}
{4, 19, 22, 27, 43, 46, 51, 67}
{6, 14, 22, 29, 43, 46, 51, 67}
{6, 22, 27, 29, 43, 46, 51, 67}
{19, 22, 27, 29, 43, 46, 51, 67}
{2, 4, 6, 8, 22, 49, 51, 67}
{2, 4, 6, 8, 24, 49, 51, 67}
{2, 4, 6, 9, 24, 49, 51, 67}
{4, 6, 8, 22, 27, 49, 51, 67}
{4, 6, 8, 24, 27, 49, 51, 67}
{4, 6, 9, 24, 27, 49, 51, 67}
{2, 6, 8, 22, 29, 49, 51, 67}
{2, 6, 8, 24, 29, 49, 51, 67}
{2, 6, 9, 24, 29, 49, 51, 67}
{6, 8, 22, 27, 29, 49, 51, 67}
{6, 8, 24, 27, 29, 49, 51, 67}
{6, 9, 24, 27, 29, 49, 51, 67}
{2, 8, 22, 26, 29, 32, 59, 67}
{8, 19, 22, 26, 29, 32, 59, 67}
{2, 8, 24, 26, 29, 32, 59, 67}
{8, 19, 24, 26, 29, 32, 59, 67}
{8, 19, 22, 27, 29, 32, 59, 67}
{8, 19, 24, 27, 29, 32, 59, 67}
{2, 4, 8, 22, 26, 36, 59, 67}
{4, 8, 19, 22, 26, 36, 59, 67}
{2, 4, 8, 24, 26, 36, 59, 67}
{4, 8, 19, 24, 26, 36, 59, 67}
{4, 8, 19, 22, 27, 36, 59, 67}
{4, 8, 19, 24, 27, 36, 59, 67}
{2, 8, 22, 26, 32, 36, 59, 67}
{8, 19, 22, 26, 32, 36, 59, 67}
{2, 8, 24, 26, 32, 36, 59, 67}
{8, 19, 24, 26, 32, 36, 59, 67}
{8, 19, 22, 27, 32, 36, 59, 67}
{8, 19, 24, 27, 32, 36, 59, 67}
{19, 22, 27, 29, 32, 46, 59, 67}
{4, 19, 22, 27, 36, 46, 59, 67}
{19, 22, 27, 32, 36, 46, 59, 67}
{2, 8, 22, 29, 32, 49, 59, 67}
{2, 8, 24, 29, 32, 49, 59, 67}
{2, 9, 24, 29, 32, 49, 59, 67}
{8, 22, 27, 29, 32, 49, 59, 67}
{8, 24, 27, 29, 32, 49, 59, 67}
{9, 24, 27, 29, 32, 49, 59, 67}
{2, 4, 8, 22, 36, 49, 59, 67}
{2, 4, 8, 24, 36, 49, 59, 67}
{2, 4, 9, 24, 36, 49, 59, 67}
{4, 8, 22, 27, 36, 49, 59, 67}
{4, 8, 24, 27, 36, 49, 59, 67}
{4, 9, 24, 27, 36, 49, 59, 67}
{2, 8, 22, 32, 36, 49, 59, 67}
{2, 8, 24, 32, 36, 49, 59, 67}
{2, 9, 24, 32, 36, 49, 59, 67}
{8, 22, 27, 32, 36, 49, 59, 67}
{8, 24, 27, 32, 36, 49, 59, 67}
{9, 24, 27, 32, 36, 49, 59, 67}
{2, 4, 8, 22, 26, 51, 59, 67}
{4, 8, 19, 22, 26, 51, 59, 67}
{2, 4, 8, 24, 26, 51, 59, 67}
{4, 8, 19, 24, 26, 51, 59, 67}
{4, 8, 19, 22, 27, 51, 59, 67}
{4, 8, 19, 24, 27, 51, 59, 67}
{2, 8, 22, 26, 29, 51, 59, 67}
{8, 19, 22, 26, 29, 51, 59, 67}
{2, 8, 24, 26, 29, 51, 59, 67}
{8, 19, 24, 26, 29, 51, 59, 67}
{8, 19, 22, 27, 29, 51, 59, 67}
{8, 19, 24, 27, 29, 51, 59, 67}
{4, 19, 22, 27, 46, 51, 59, 67}
{19, 22, 27, 29, 46, 51, 59, 67}
{2, 4, 8, 22, 49, 51, 59, 67}
{2, 4, 8, 24, 49, 51, 59, 67}
{2, 4, 9, 24, 49, 51, 59, 67}
{4, 8, 22, 27, 49, 51, 59, 67}
{4, 8, 24, 27, 49, 51, 59, 67}
{4, 9, 24, 27, 49, 51, 59, 67}
{2, 8, 22, 29, 49, 51, 59, 67}
{2, 8, 24, 29, 49, 51, 59, 67}
{2, 9, 24, 29, 49, 51, 59, 67}
{8, 22, 27, 29, 49, 51, 59, 67}
{8, 24, 27, 29, 49, 51, 59, 67}
{9, 24, 27, 29, 49, 51, 59, 67}
{19, 24, 26, 29, 32, 43, 64, 67}
{4, 19, 24, 26, 36, 43, 64, 67}
{19, 24, 26, 32, 36, 43, 64, 67}
{4, 19, 24, 26, 43, 51, 64, 67}
{19, 24, 26, 29, 43, 51, 64, 67}
{2, 9, 24, 29, 32, 59, 64, 67}
{2, 24, 26, 29, 32, 59, 64, 67}
{19, 24, 26, 29, 32, 59, 64, 67}
{2, 4, 9, 24, 36, 59, 64, 67}
{2, 4, 24, 26, 36, 59, 64, 67}
{4, 19, 24, 26, 36, 59, 64, 67}
{2, 9, 24, 32, 36, 59, 64, 67}
{2, 24, 26, 32, 36, 59, 64, 67}
{19, 24, 26, 32, 36, 59, 64, 67}
{2, 4, 9, 24, 51, 59, 64, 67}
{2, 4, 24, 26, 51, 59, 64, 67}
{4, 19, 24, 26, 51, 59, 64, 67}
{2, 9, 24, 29, 51, 59, 64, 67}
{2, 24, 26, 29, 51, 59, 64, 67}
{19, 24, 26, 29, 51, 59, 64, 67}
{1, 3, 7, 17, 25, 30, 39, 68}
{1, 3, 7, 23, 25, 30, 39, 68}
{3, 7, 15, 23, 25, 30, 39, 68}
{1, 3, 17, 25, 27, 30, 39, 68}
{1, 3, 23, 25, 27, 30, 39, 68}
{3, 15, 23, 25, 27, 30, 39, 68}
{1, 3, 5, 7, 17, 37, 39, 68}
{1, 3, 5, 7, 23, 37, 39, 68}
{3, 5, 7, 15, 23, 37, 39, 68}
{1, 3, 7, 17, 25, 37, 39, 68}
{1, 3, 7, 23, 25, 37, 39, 68}
{3, 7, 15, 23, 25, 37, 39, 68}
{1, 3, 5, 17, 27, 37, 39, 68}
{1, 3, 5, 23, 27, 37, 39, 68}
{3, 5, 15, 23, 27, 37, 39, 68}
{1, 3, 17, 25, 27, 37, 39, 68}
{1, 3, 23, 25, 27, 37, 39, 68}
{3, 15, 23, 25, 27, 37, 39, 68}
{1, 17, 20, 25, 27, 30, 44, 68}
{1, 20, 23, 25, 27, 30, 44, 68}
{1, 7, 17, 25, 28, 30, 44, 68}
{1, 17, 20, 25, 28, 30, 44, 68}
{1, 7, 23, 25, 28, 30, 44, 68}
{1, 20, 23, 25, 28, 30, 44, 68}
{1, 5, 17, 20, 27, 37, 44, 68}
{1, 5, 20, 23, 27, 37, 44, 68}
{1, 17, 20, 25, 27, 37, 44, 68}
{1, 20, 23, 25, 27, 37, 44, 68}
{1, 5, 7, 17, 28, 37, 44, 68}
{1, 5, 17, 20, 28, 37, 44, 68}
{1, 5, 7, 23, 28, 37, 44, 68}
{1, 5, 20, 23, 28, 37, 44, 68}
{1, 7, 17, 25, 28, 37, 44, 68}
{1, 17, 20, 25, 28, 37, 44, 68}
{1, 7, 23, 25, 28, 37, 44, 68}
{1, 20, 23, 25, 28, 37, 44, 68}
{1, 7, 17, 25, 30, 39, 44, 68}
{1, 7, 23, 25, 30, 39, 44, 68}
{7, 15, 23, 25, 30, 39, 44, 68}
{1, 17, 25, 27, 30, 39, 44, 68}
{1, 23, 25, 27, 30, 39, 44, 68}
{15, 23, 25, 27, 30, 39, 44, 68}
{1, 5, 7, 17, 37, 39, 44, 68}
{1, 5, 7, 23, 37, 39, 44, 68}
{5, 7, 15, 23, 37, 39, 44, 68}
{1, 7, 17, 25, 37, 39, 44, 68}
{1, 7, 23, 25, 37, 39, 44, 68}
{7, 15, 23, 25, 37, 39, 44, 68}
{1, 5, 17, 27, 37, 39, 44, 68}
{1, 5, 23, 27, 37, 39, 44, 68}
{5, 15, 23, 27, 37, 39, 44, 68}
{1, 17, 25, 27, 37, 39, 44, 68}
{1, 23, 25, 27, 37, 39, 44, 68}
{15, 23, 25, 27, 37, 39, 44, 68}
{7, 15, 23, 25, 30, 44, 47, 68}
{7, 23, 25, 28, 30, 44, 47, 68}
{20, 23, 25, 28, 30, 44, 47, 68}
{5, 7, 15, 23, 37, 44, 47, 68}
{7, 15, 23, 25, 37, 44, 47, 68}
{5, 7, 23, 28, 37, 44, 47, 68}
{5, 20, 23, 28, 37, 44, 47, 68}
{7, 23, 25, 28, 37, 44, 47, 68}
{20, 23, 25, 28, 37, 44, 47, 68}
{1, 3, 7, 17, 25, 30, 50, 68}
{3, 7, 10, 17, 25, 30, 50, 68}
{1, 3, 7, 23, 25, 30, 50, 68}
{1, 7, 17, 25, 28, 30, 50, 68}
{7, 10, 17, 25, 28, 30, 50, 68}
{1, 7, 23, 25, 28, 30, 50, 68}
{1, 3, 5, 7, 17, 37, 50, 68}
{3, 5, 7, 10, 17, 37, 50, 68}
{1, 3, 5, 7, 23, 37, 50, 68}
{1, 3, 7, 17, 25, 37, 50, 68}
{3, 7, 10, 17, 25, 37, 50, 68}
{1, 3, 7, 23, 25, 37, 50, 68}
{1, 5, 7, 17, 28, 37, 50, 68}
{5, 7, 10, 17, 28, 37, 50, 68}
{1, 5, 7, 23, 28, 37, 50, 68}
{1, 7, 17, 25, 28, 37, 50, 68}
{7, 10, 17, 25, 28, 37, 50, 68}
{1, 7, 23, 25, 28, 37, 50, 68}
{1, 3, 5, 7, 17, 39, 52, 68}
{1, 3, 5, 7, 23, 39, 52, 68}
{3, 5, 7, 15, 23, 39, 52, 68}
{1, 3, 5, 17, 27, 39, 52, 68}
{1, 3, 5, 23, 27, 39, 52, 68}
{3, 5, 15, 23, 27, 39, 52, 68}
{1, 3, 7, 17, 30, 39, 52, 68}
{1, 3, 7, 23, 30, 39, 52, 68}
{3, 7, 15, 23, 30, 39, 52, 68}
{1, 3, 17, 27, 30, 39, 52, 68}
{1, 3, 23, 27, 30, 39, 52, 68}
{3, 15, 23, 27, 30, 39, 52, 68}
{1, 5, 17, 20, 27, 44, 52, 68}
{1, 5, 20, 23, 27, 44, 52, 68}
{1, 5, 7, 17, 28, 44, 52, 68}
{1, 5, 17, 20, 28, 44, 52, 68}
{1, 5, 7, 23, 28, 44, 52, 68}
{1, 5, 20, 23, 28, 44, 52, 68}
{1, 17, 20, 27, 30, 44, 52, 68}
{1, 20, 23, 27, 30, 44, 52, 68}
{1, 7, 17, 28, 30, 44, 52, 68}
{1, 17, 20, 28, 30, 44, 52, 68}
{1, 7, 23, 28, 30, 44, 52, 68}
{1, 20, 23, 28, 30, 44, 52, 68}
{1, 5, 7, 17, 39, 44, 52, 68}
{1, 5, 7, 23, 39, 44, 52, 68}
{5, 7, 15, 23, 39, 44, 52, 68}
{1, 5, 17, 27, 39, 44, 52, 68}
{1, 5, 23, 27, 39, 44, 52, 68}
{5, 15, 23, 27, 39, 44, 52, 68}
{1, 7, 17, 30, 39, 44, 52, 68}
{1, 7, 23, 30, 39, 44, 52, 68}
{7, 15, 23, 30, 39, 44, 52, 68}
{1, 17, 27, 30, 39, 44, 52, 68}
{1, 23, 27, 30, 39, 44, 52, 68}
{15, 23, 27, 30, 39, 44, 52, 68}
{5, 7, 15, 23, 44, 47, 52, 68}
{5, 7, 23, 28, 44, 47, 52, 68}
{5, 20, 23, 28, 44, 47, 52, 68}
{7, 15, 23, 30, 44, 47, 52, 68}
{7, 23, 28, 30, 44, 47, 52, 68}
{20, 23, 28, 30, 44, 47, 52, 68}
{1, 3, 5, 7, 17, 50, 52, 68}
{3, 5, 7, 10, 17, 50, 52, 68}
{1, 3, 5, 7, 23, 50, 52, 68}
{1, 5, 7, 17, 28, 50, 52, 68}
{5, 7, 10, 17, 28, 50, 52, 68}
{1, 5, 7, 23, 28, 50, 52, 68}
{1, 3, 7, 17, 30, 50, 52, 68}
{3, 7, 10, 17, 30, 50, 52, 68}
{1, 3, 7, 23, 30, 50, 52, 68}
{1, 7, 17, 28, 30, 50, 52, 68}
{7, 10, 17, 28, 30, 50, 52, 68}
{1, 7, 23, 28, 30, 50, 52, 68}
{17, 20, 25, 27, 30, 44, 57, 68}
{5, 17, 20, 27, 37, 44, 57, 68}
{17, 20, 25, 27, 37, 44, 57, 68}
{5, 17, 20, 27, 44, 52, 57, 68}
{17, 20, 27, 30, 44, 52, 57, 68}
{1, 3, 17, 25, 27, 30, 60, 68}
{1, 17, 20, 25, 27, 30, 60, 68}
{1, 3, 23, 25, 27, 30, 60, 68}
{1, 20, 23, 25, 27, 30, 60, 68}
{1, 17, 20, 25, 28, 30, 60, 68}
{1, 20, 23, 25, 28, 30, 60, 68}
{1, 3, 5, 17, 27, 37, 60, 68}
{1, 5, 17, 20, 27, 37, 60, 68}
{1, 3, 5, 23, 27, 37, 60, 68}
{1, 5, 20, 23, 27, 37, 60, 68}
{1, 3, 17, 25, 27, 37, 60, 68}
{1, 17, 20, 25, 27, 37, 60, 68}
{1, 3, 23, 25, 27, 37, 60, 68}
{1, 20, 23, 25, 27, 37, 60, 68}
{1, 5, 17, 20, 28, 37, 60, 68}
{1, 5, 20, 23, 28, 37, 60, 68}
{1, 17, 20, 25, 28, 37, 60, 68}
{1, 20, 23, 25, 28, 37, 60, 68}
{20, 23, 25, 28, 30, 47, 60, 68}
{5, 20, 23, 28, 37, 47, 60, 68}
{20, 23, 25, 28, 37, 47, 60, 68}
{1, 3, 17, 25, 30, 50, 60, 68}
{3, 10, 17, 25, 30, 50, 60, 68}
{1, 3, 23, 25, 30, 50, 60, 68}
{1, 17, 25, 28, 30, 50, 60, 68}
{10, 17, 25, 28, 30, 50, 60, 68}
{1, 23, 25, 28, 30, 50, 60, 68}
{1, 3, 5, 17, 37, 50, 60, 68}
{3, 5, 10, 17, 37, 50, 60, 68}
{1, 3, 5, 23, 37, 50, 60, 68}
{1, 3, 17, 25, 37, 50, 60, 68}
{3, 10, 17, 25, 37, 50, 60, 68}
{1, 3, 23, 25, 37, 50, 60, 68}
{1, 5, 17, 28, 37, 50, 60, 68}
{5, 10, 17, 28, 37, 50, 60, 68}
{1, 5, 23, 28, 37, 50, 60, 68}
{1, 17, 25, 28, 37, 50, 60, 68}
{10, 17, 25, 28, 37, 50, 60, 68}
{1, 23, 25, 28, 37, 50, 60, 68}
{1, 3, 5, 17, 27, 52, 60, 68}
{1, 5, 17, 20, 27, 52, 60, 68}
{1, 3, 5, 23, 27, 52, 60, 68}
{1, 5, 20, 23, 27, 52, 60, 68}
{1, 5, 17, 20, 28, 52, 60, 68}
{1, 5, 20, 23, 28, 52, 60, 68}
{1, 3, 17, 27, 30, 52, 60, 68}
{1, 17, 20, 27, 30, 52, 60, 68}
{1, 3, 23, 27, 30, 52, 60, 68}
{1, 20, 23, 27, 30, 52, 60, 68}
{1, 17, 20, 28, 30, 52, 60, 68}
{1, 20, 23, 28, 30, 52, 60, 68}
{5, 20, 23, 28, 47, 52, 60, 68}
{20, 23, 28, 30, 47, 52, 60, 68}
{1, 3, 5, 17, 50, 52, 60, 68}
{3, 5, 10, 17, 50, 52, 60, 68}
{1, 3, 5, 23, 50, 52, 60, 68}
{1, 5, 17, 28, 50, 52, 60, 68}
{5, 10, 17, 28, 50, 52, 60, 68}
{1, 5, 23, 28, 50, 52, 60, 68}
{1, 3, 17, 30, 50, 52, 60, 68}
{3, 10, 17, 30, 50, 52, 60, 68}
{1, 3, 23, 30, 50, 52, 60, 68}
{1, 17, 28, 30, 50, 52, 60, 68}
{10, 17, 28, 30, 50, 52, 60, 68}
{1, 23, 28, 30, 50, 52, 60, 68}
{3, 10, 17, 25, 30, 57, 60, 68}
{3, 17, 25, 27, 30, 57, 60, 68}
{17, 20, 25, 27, 30, 57, 60, 68}
{3, 5, 10, 17, 37, 57, 60, 68}
{3, 10, 17, 25, 37, 57, 60, 68}
{3, 5, 17, 27, 37, 57, 60, 68}
{5, 17, 20, 27, 37, 57, 60, 68}
{3, 17, 25, 27, 37, 57, 60, 68}
{17, 20, 25, 27, 37, 57, 60, 68}
{3, 5, 10, 17, 52, 57, 60, 68}
{3, 5, 17, 27, 52, 57, 60, 68}
{5, 17, 20, 27, 52, 57, 60, 68}
{3, 10, 17, 30, 52, 57, 60, 68}
{3, 17, 27, 30, 52, 57, 60, 68}
{17, 20, 27, 30, 52, 57, 60, 68}
{2, 4, 8, 18, 26, 31, 40, 69}
{2, 4, 8, 24, 26, 31, 40, 69}
{4, 8, 16, 24, 26, 31, 40, 69}
{2, 4, 18, 26, 28, 31, 40, 69}
{2, 4, 24, 26, 28, 31, 40, 69}
{4, 16, 24, 26, 28, 31, 40, 69}
{2, 4, 6, 8, 18, 38, 40, 69}
{2, 4, 6, 8, 24, 38, 40, 69}
{4, 6, 8, 16, 24, 38, 40, 69}
{2, 4, 8, 18, 26, 38, 40, 69}
{2, 4, 8, 24, 26, 38, 40, 69}
{4, 8, 16, 24, 26, 38, 40, 69}
{2, 4, 6, 18, 28, 38, 40, 69}
{2, 4, 6, 24, 28, 38, 40, 69}
{4, 6, 16, 24, 28, 38, 40, 69}
{2, 4, 18, 26, 28, 38, 40, 69}
{2, 4, 24, 26, 28, 38, 40, 69}
{4, 16, 24, 26, 28, 38, 40, 69}
{2, 18, 21, 26, 28, 31, 45, 69}
{2, 21, 24, 26, 28, 31, 45, 69}
{2, 8, 18, 26, 29, 31, 45, 69}
{2, 18, 21, 26, 29, 31, 45, 69}
{2, 8, 24, 26, 29, 31, 45, 69}
{2, 21, 24, 26, 29, 31, 45, 69}
{2, 6, 18, 21, 28, 38, 45, 69}
{2, 6, 21, 24, 28, 38, 45, 69}
{2, 18, 21, 26, 28, 38, 45, 69}
{2, 21, 24, 26, 28, 38, 45, 69}
{2, 6, 8, 18, 29, 38, 45, 69}
{2, 6, 18, 21, 29, 38, 45, 69}
{2, 6, 8, 24, 29, 38, 45, 69}
{2, 6, 21, 24, 29, 38, 45, 69}
{2, 8, 18, 26, 29, 38, 45, 69}
{2, 18, 21, 26, 29, 38, 45, 69}
{2, 8, 24, 26, 29, 38, 45, 69}
{2, 21, 24, 26, 29, 38, 45, 69}
{2, 8, 18, 26, 31, 40, 45, 69}
{2, 8, 24, 26, 31, 40, 45, 69}
{8, 16, 24, 26, 31, 40, 45, 69}
{2, 18, 26, 28, 31, 40, 45, 69}
{2, 24, 26, 28, 31, 40, 45, 69}
{16, 24, 26, 28, 31, 40, 45, 69}
{2, 6, 8, 18, 38, 40, 45, 69}
{2, 6, 8, 24, 38, 40, 45, 69}
{6, 8, 16, 24, 38, 40, 45, 69}
{2, 8, 18, 26, 38, 40, 45, 69}
{2, 8, 24, 26, 38, 40, 45, 69}
{8, 16, 24, 26, 38, 40, 45, 69}
{2, 6, 18, 28, 38, 40, 45, 69}
{2, 6, 24, 28, 38, 40, 45, 69}
{6, 16, 24, 28, 38, 40, 45, 69}
{2, 18, 26, 28, 38, 40, 45, 69}
{2, 24, 26, 28, 38, 40, 45, 69}
{16, 24, 26, 28, 38, 40, 45, 69}
{8, 16, 24, 26, 31, 45, 48, 69}
{8, 24, 26, 29, 31, 45, 48, 69}
{21, 24, 26, 29, 31, 45, 48, 69}
{6, 8, 16, 24, 38, 45, 48, 69}
{8, 16, 24, 26, 38, 45, 48, 69}
{6, 8, 24, 29, 38, 45, 48, 69}
{6, 21, 24, 29, 38, 45, 48, 69}
{8, 24, 26, 29, 38, 45, 48, 69}
{21, 24, 26, 29, 38, 45, 48, 69}
{2, 4, 8, 18, 26, 31, 51, 69}
{4, 8, 11, 18, 26, 31, 51, 69}
{2, 4, 8, 24, 26, 31, 51, 69}
{2, 8, 18, 26, 29, 31, 51, 69}
{8, 11, 18, 26, 29, 31, 51, 69}
{2, 8, 24, 26, 29, 31, 51, 69}
{2, 4, 6, 8, 18, 38, 51, 69}
{4, 6, 8, 11, 18, 38, 51, 69}
{2, 4, 6, 8, 24, 38, 51, 69}
{2, 4, 8, 18, 26, 38, 51, 69}
{4, 8, 11, 18, 26, 38, 51, 69}
{2, 4, 8, 24, 26, 38, 51, 69}
{2, 6, 8, 18, 29, 38, 51, 69}
{6, 8, 11, 18, 29, 38, 51, 69}
{2, 6, 8, 24, 29, 38, 51, 69}
{2, 8, 18, 26, 29, 38, 51, 69}
{8, 11, 18, 26, 29, 38, 51, 69}
{2, 8, 24, 26, 29, 38, 51, 69}
{2, 4, 6, 8, 18, 40, 53, 69}
{2, 4, 6, 8, 24, 40, 53, 69}
{4, 6, 8, 16, 24, 40, 53, 69}
{2, 4, 6, 18, 28, 40, 53, 69}
{2, 4, 6, 24, 28, 40, 53, 69}
{4, 6, 16, 24, 28, 40, 53, 69}
{2, 4, 8, 18, 31, 40, 53, 69}
{2, 4, 8, 24, 31, 40, 53, 69}
{4, 8, 16, 24, 31, 40, 53, 69}
{2, 4, 18, 28, 31, 40, 53, 69}
{2, 4, 24, 28, 31, 40, 53, 69}
{4, 16, 24, 28, 31, 40, 53, 69}
{2, 6, 18, 21, 28, 45, 53, 69}
{2, 6, 21, 24, 28, 45, 53, 69}
{2, 6, 8, 18, 29, 45, 53, 69}
{2, 6, 18, 21, 29, 45, 53, 69}
{2, 6, 8, 24, 29, 45, 53, 69}
{2, 6, 21, 24, 29, 45, 53, 69}
{2, 18, 21, 28, 31, 45, 53, 69}
{2, 21, 24, 28, 31, 45, 53, 69}
{2, 8, 18, 29, 31, 45, 53, 69}
{2, 18, 21, 29, 31, 45, 53, 69}
{2, 8, 24, 29, 31, 45, 53, 69}
{2, 21, 24, 29, 31, 45, 53, 69}
{2, 6, 8, 18, 40, 45, 53, 69}
{2, 6, 8, 24, 40, 45, 53, 69}
{6, 8, 16, 24, 40, 45, 53, 69}
{2, 6, 18, 28, 40, 45, 53, 69}
{2, 6, 24, 28, 40, 45, 53, 69}
{6, 16, 24, 28, 40, 45, 53, 69}
{2, 8, 18, 31, 40, 45, 53, 69}
{2, 8, 24, 31, 40, 45, 53, 69}
{8, 16, 24, 31, 40, 45, 53, 69}
{2, 18, 28, 31, 40, 45, 53, 69}
{2, 24, 28, 31, 40, 45, 53, 69}
{16, 24, 28, 31, 40, 45, 53, 69}
{6, 8, 16, 24, 45, 48, 53, 69}
{6, 8, 24, 29, 45, 48, 53, 69}
{6, 21, 24, 29, 45, 48, 53, 69}
{8, 16, 24, 31, 45, 48, 53, 69}
{8, 24, 29, 31, 45, 48, 53, 69}
{21, 24, 29, 31, 45, 48, 53, 69}
{2, 4, 6, 8, 18, 51, 53, 69}
{4, 6, 8, 11, 18, 51, 53, 69}
{2, 4, 6, 8, 24, 51, 53, 69}
{2, 6, 8, 18, 29, 51, 53, 69}
{6, 8, 11, 18, 29, 51, 53, 69}
{2, 6, 8, 24, 29, 51, 53, 69}
{2, 4, 8, 18, 31, 51, 53, 69}
{4, 8, 11, 18, 31, 51, 53, 69}
{2, 4, 8, 24, 31, 51, 53, 69}
{2, 8, 18, 29, 31, 51, 53, 69}
{8, 11, 18, 29, 31, 51, 53, 69}
{2, 8, 24, 29, 31, 51, 53, 69}
{18, 21, 26, 28, 31, 45, 58, 69}
{6, 18, 21, 28, 38, 45, 58, 69}
{18, 21, 26, 28, 38, 45, 58, 69}
{6, 18, 21, 28, 45, 53, 58, 69}
{18, 21, 28, 31, 45, 53, 58, 69}
{2, 4, 18, 26, 28, 31, 61, 69}
{2, 18, 21, 26, 28, 31, 61, 69}
{2, 4, 24, 26, 28, 31, 61, 69}
{2, 21, 24, 26, 28, 31, 61, 69}
{2, 18, 21, 26, 29, 31, 61, 69}
{2, 21, 24, 26, 29, 31, 61, 69}
{2, 4, 6, 18, 28, 38, 61, 69}
{2, 6, 18, 21, 28, 38, 61, 69}
{2, 4, 6, 24, 28, 38, 61, 69}
{2, 6, 21, 24, 28, 38, 61, 69}
{2, 4, 18, 26, 28, 38, 61, 69}
{2, 18, 21, 26, 28, 38, 61, 69}
{2, 4, 24, 26, 28, 38, 61, 69}
{2, 21, 24, 26, 28, 38, 61, 69}
{2, 6, 18, 21, 29, 38, 61, 69}
{2, 6, 21, 24, 29, 38, 61, 69}
{2, 18, 21, 26, 29, 38, 61, 69}
{2, 21, 24, 26, 29, 38, 61, 69}
{21, 24, 26, 29, 31, 48, 61, 69}
{6, 21, 24, 29, 38, 48, 61, 69}
{21, 24, 26, 29, 38, 48, 61, 69}
{2, 4, 18, 26, 31, 51, 61, 69}
{4, 11, 18, 26, 31, 51, 61, 69}
{2, 4, 24, 26, 31, 51, 61, 69}
{2, 18, 26, 29, 31, 51, 61, 69}
{11, 18, 26, 29, 31, 51, 61, 69}
{2, 24, 26, 29, 31, 51, 61, 69}
{2, 4, 6, 18, 38, 51, 61, 69}
{4, 6, 11, 18, 38, 51, 61, 69}
{2, 4, 6, 24, 38, 51, 61, 69}
{2, 4, 18, 26, 38, 51, 61, 69}
{4, 11, 18, 26, 38, 51, 61, 69}
{2, 4, 24, 26, 38, 51, 61, 69}
{2, 6, 18, 29, 38, 51, 61, 69}
{6, 11, 18, 29, 38, 51, 61, 69}
{2, 6, 24, 29, 38, 51, 61, 69}
{2, 18, 26, 29, 38, 51, 61, 69}
{11, 18, 26, 29, 38, 51, 61, 69}
{2, 24, 26, 29, 38, 51, 61, 69}
{2, 4, 6, 18, 28, 53, 61, 69}
{2, 6, 18, 21, 28, 53, 61, 69}
{2, 4, 6, 24, 28, 53, 61, 69}
{2, 6, 21, 24, 28, 53, 61, 69}
{2, 6, 18, 21, 29, 53, 61, 69}
{2, 6, 21, 24, 29, 53, 61, 69}
{2, 4, 18, 28, 31, 53, 61, 69}
{2, 18, 21, 28, 31, 53, 61, 69}
{2, 4, 24, 28, 31, 53, 61, 69}
{2, 21, 24, 28, 31, 53, 61, 69}
{2, 18, 21, 29, 31, 53, 61, 69}
{2, 21, 24, 29, 31, 53, 61, 69}
{6, 21, 24, 29, 48, 53, 61, 69}
{21, 24, 29, 31, 48, 53, 61, 69}
{2, 4, 6, 18, 51, 53, 61, 69}
{4, 6, 11, 18, 51, 53, 61, 69}
{2, 4, 6, 24, 51, 53, 61, 69}
{2, 6, 18, 29, 51, 53, 61, 69}
{6, 11, 18, 29, 51, 53, 61, 69}
{2, 6, 24, 29, 51, 53, 61, 69}
{2, 4, 18, 31, 51, 53, 61, 69}
{4, 11, 18, 31, 51, 53, 61, 69}
{2, 4, 24, 31, 51, 53, 61, 69}
{2, 18, 29, 31, 51, 53, 61, 69}
{11, 18, 29, 31, 51, 53, 61, 69}
{2, 24, 29, 31, 51, 53, 61, 69}
{4, 11, 18, 26, 31, 58, 61, 69}
{4, 18, 26, 28, 31, 58, 61, 69}
{18, 21, 26, 28, 31, 58, 61, 69}
{4, 6, 11, 18, 38, 58, 61, 69}
{4, 11, 18, 26, 38, 58, 61, 69}
{4, 6, 18, 28, 38, 58, 61, 69}
{6, 18, 21, 28, 38, 58, 61, 69}
{4, 18, 26, 28, 38, 58, 61, 69}
{18, 21, 26, 28, 38, 58, 61, 69}
{4, 6, 11, 18, 53, 58, 61, 69}
{4, 6, 18, 28, 53, 58, 61, 69}
{6, 18, 21, 28, 53, 58, 61, 69}
{4, 11, 18, 31, 53, 58, 61, 69}
{4, 18, 28, 31, 53, 58, 61, 69}
{18, 21, 28, 31, 53, 58, 61, 69}
{1, 3, 5, 17, 27, 32, 33, 70}
{1, 5, 9, 17, 27, 32, 33, 70}
{1, 3, 5, 19, 27, 32, 33, 70}
{3, 5, 17, 27, 29, 32, 33, 70}
{5, 9, 17, 27, 29, 32, 33, 70}
{3, 5, 19, 27, 29, 32, 33, 70}
{1, 3, 5, 7, 17, 33, 39, 70}
{1, 5, 7, 9, 17, 33, 39, 70}
{1, 3, 5, 7, 19, 33, 39, 70}
{1, 3, 5, 17, 27, 33, 39, 70}
{1, 5, 9, 17, 27, 33, 39, 70}
{1, 3, 5, 19, 27, 33, 39, 70}
{3, 5, 7, 17, 29, 33, 39, 70}
{5, 7, 9, 17, 29, 33, 39, 70}
{3, 5, 7, 19, 29, 33, 39, 70}
{3, 5, 17, 27, 29, 33, 39, 70}
{5, 9, 17, 27, 29, 33, 39, 70}
{3, 5, 19, 27, 29, 33, 39, 70}
{3, 17, 22, 27, 29, 32, 46, 70}
{3, 19, 22, 27, 29, 32, 46, 70}
{1, 3, 17, 27, 30, 32, 46, 70}
{1, 3, 19, 27, 30, 32, 46, 70}
{3, 17, 22, 27, 30, 32, 46, 70}
{3, 19, 22, 27, 30, 32, 46, 70}
{1, 3, 17, 27, 32, 33, 46, 70}
{1, 9, 17, 27, 32, 33, 46, 70}
{1, 3, 19, 27, 32, 33, 46, 70}
{3, 17, 27, 29, 32, 33, 46, 70}
{9, 17, 27, 29, 32, 33, 46, 70}
{3, 19, 27, 29, 32, 33, 46, 70}
{3, 7, 17, 22, 29, 39, 46, 70}
{3, 7, 19, 22, 29, 39, 46, 70}
{3, 17, 22, 27, 29, 39, 46, 70}
{3, 19, 22, 27, 29, 39, 46, 70}
{1, 3, 7, 17, 30, 39, 46, 70}
{1, 3, 7, 19, 30, 39, 46, 70}
{3, 7, 17, 22, 30, 39, 46, 70}
{3, 7, 19, 22, 30, 39, 46, 70}
{1, 3, 17, 27, 30, 39, 46, 70}
{1, 3, 19, 27, 30, 39, 46, 70}
{3, 17, 22, 27, 30, 39, 46, 70}
{3, 19, 22, 27, 30, 39, 46, 70}
{1, 3, 7, 17, 33, 39, 46, 70}
{1, 7, 9, 17, 33, 39, 46, 70}
{1, 3, 7, 19, 33, 39, 46, 70}
{1, 3, 17, 27, 33, 39, 46, 70}
{1, 9, 17, 27, 33, 39, 46, 70}
{1, 3, 19, 27, 33, 39, 46, 70}
{3, 7, 17, 29, 33, 39, 46, 70}
{7, 9, 17, 29, 33, 39, 46, 70}
{3, 7, 19, 29, 33, 39, 46, 70}
{3, 17, 27, 29, 33, 39, 46, 70}
{9, 17, 27, 29, 33, 39, 46, 70}
{3, 19, 27, 29, 33, 39, 46, 70}
{1, 9, 17, 27, 32, 41, 46, 70}
{1, 17, 27, 30, 32, 41, 46, 70}
{17, 22, 27, 30, 32, 41, 46, 70}
{1, 7, 9, 17, 39, 41, 46, 70}
{1, 9, 17, 27, 39, 41, 46, 70}
{1, 7, 17, 30, 39, 41, 46, 70}
{7, 17, 22, 30, 39, 41, 46, 70}
{1, 17, 27, 30, 39, 41, 46, 70}
{17, 22, 27, 30, 39, 41, 46, 70}
{1, 3, 5, 17, 27, 32, 52, 70}
{1, 3, 5, 19, 27, 32, 52, 70}
{1, 5, 12, 19, 27, 32, 52, 70}
{1, 3, 17, 27, 30, 32, 52, 70}
{1, 3, 19, 27, 30, 32, 52, 70}
{1, 12, 19, 27, 30, 32, 52, 70}
{1, 3, 5, 7, 17, 39, 52, 70}
{1, 3, 5, 7, 19, 39, 52, 70}
{1, 5, 7, 12, 19, 39, 52, 70}
{1, 3, 5, 17, 27, 39, 52, 70}
{1, 3, 5, 19, 27, 39, 52, 70}
{1, 5, 12, 19, 27, 39, 52, 70}
{1, 3, 7, 17, 30, 39, 52, 70}
{1, 3, 7, 19, 30, 39, 52, 70}
{1, 7, 12, 19, 30, 39, 52, 70}
{1, 3, 17, 27, 30, 39, 52, 70}
{1, 3, 19, 27, 30, 39, 52, 70}
{1, 12, 19, 27, 30, 39, 52, 70}
{1, 3, 5, 7, 17, 33, 54, 70}
{1, 5, 7, 9, 17, 33, 54, 70}
{1, 3, 5, 7, 19, 33, 54, 70}
{3, 5, 7, 17, 29, 33, 54, 70}
{5, 7, 9, 17, 29, 33, 54, 70}
{3, 5, 7, 19, 29, 33, 54, 70}
{1, 3, 5, 17, 32, 33, 54, 70}
{1, 5, 9, 17, 32, 33, 54, 70}
{1, 3, 5, 19, 32, 33, 54, 70}
{3, 5, 17, 29, 32, 33, 54, 70}
{5, 9, 17, 29, 32, 33, 54, 70}
{3, 5, 19, 29, 32, 33, 54, 70}
{3, 7, 17, 22, 29, 46, 54, 70}
{3, 7, 19, 22, 29, 46, 54, 70}
{1, 3, 7, 17, 30, 46, 54, 70}
{1, 3, 7, 19, 30, 46, 54, 70}
{3, 7, 17, 22, 30, 46, 54, 70}
{3, 7, 19, 22, 30, 46, 54, 70}
{3, 17, 22, 29, 32, 46, 54, 70}
{3, 19, 22, 29, 32, 46, 54, 70}
{1, 3, 17, 30, 32, 46, 54, 70}
{1, 3, 19, 30, 32, 46, 54, 70}
{3, 17, 22, 30, 32, 46, 54, 70}
{3, 19, 22, 30, 32, 46, 54, 70}
{1, 3, 7, 17, 33, 46, 54, 70}
{1, 7, 9, 17, 33, 46, 54, 70}
{1, 3, 7, 19, 33, 46, 54, 70}
{3, 7, 17, 29, 33, 46, 54, 70}
{7, 9, 17, 29, 33, 46, 54, 70}
{3, 7, 19, 29, 33, 46, 54, 70}
{1, 3, 17, 32, 33, 46, 54, 70}
{1, 9, 17, 32, 33, 46, 54, 70}
{1, 3, 19, 32, 33, 46, 54, 70}
{3, 17, 29, 32, 33, 46, 54, 70}
{9, 17, 29, 32, 33, 46, 54, 70}
{3, 19, 29, 32, 33, 46, 54, 70}
{1, 7, 9, 17, 41, 46, 54, 70}
{1, 7, 17, 30, 41, 46, 54, 70}
{7, 17, 22, 30, 41, 46, 54, 70}
{1, 9, 17, 32, 41, 46, 54, 70}
{1, 17, 30, 32, 41, 46, 54, 70}
{17, 22, 30, 32, 41, 46, 54, 70}
{1, 3, 5, 7, 17, 52, 54, 70}
{1, 3, 5, 7, 19, 52, 54, 70}
{1, 5, 7, 12, 19, 52, 54, 70}
{1, 3, 7, 17, 30, 52, 54, 70}
{1, 3, 7, 19, 30, 52, 54, 70}
{1, 7, 12, 19, 30, 52, 54, 70}
{1, 3, 5, 17, 32, 52, 54, 70}
{1, 3, 5, 19, 32, 52, 54, 70}
{1, 5, 12, 19, 32, 52, 54, 70}
{1, 3, 17, 30, 32, 52, 54, 70}
{1, 3, 19, 30, 32, 52, 54, 70}
{1, 12, 19, 30, 32, 52, 54, 70}
{19, 22, 27, 29, 32, 46, 59, 70}
{7, 19, 22, 29, 39, 46, 59, 70}
{19, 22, 27, 29, 39, 46, 59, 70}
{7, 19, 22, 29, 46, 54, 59, 70}
{19, 22, 29, 32, 46, 54, 59, 70}
{3, 5, 17, 27, 29, 32, 62, 70}
{3, 5, 19, 27, 29, 32, 62, 70}
{3, 17, 22, 27, 29, 32, 62, 70}
{3, 19, 22, 27, 29, 32, 62, 70}
{3, 17, 22, 27, 30, 32, 62, 70}
{3, 19, 22, 27, 30, 32, 62, 70}
{3, 5, 7, 17, 29, 39, 62, 70}
{3, 5, 7, 19, 29, 39, 62, 70}
{3, 7, 17, 22, 29, 39, 62, 70}
{3, 7, 19, 22, 29, 39, 62, 70}
{3, 5, 17, 27, 29, 39, 62, 70}
{3, 5, 19, 27, 29, 39, 62, 70}
{3, 17, 22, 27, 29, 39, 62, 70}
{3, 19, 22, 27, 29, 39, 62, 70}
{3, 7, 17, 22, 30, 39, 62, 70}
{3, 7, 19, 22, 30, 39, 62, 70}
{3, 17, 22, 27, 30, 39, 62, 70}
{3, 19, 22, 27, 30, 39, 62, 70}
{17, 22, 27, 30, 32, 41, 62, 70}
{7, 17, 22, 30, 39, 41, 62, 70}
{17, 22, 27, 30, 39, 41, 62, 70}
{3, 5, 17, 27, 32, 52, 62, 70}
{3, 5, 19, 27, 32, 52, 62, 70}
{5, 12, 19, 27, 32, 52, 62, 70}
{3, 17, 27, 30, 32, 52, 62, 70}
{3, 19, 27, 30, 32, 52, 62, 70}
{12, 19, 27, 30, 32, 52, 62, 70}
{3, 5, 7, 17, 39, 52, 62, 70}
{3, 5, 7, 19, 39, 52, 62, 70}
{5, 7, 12, 19, 39, 52, 62, 70}
{3, 5, 17, 27, 39, 52, 62, 70}
{3, 5, 19, 27, 39, 52, 62, 70}
{5, 12, 19, 27, 39, 52, 62, 70}
{3, 7, 17, 30, 39, 52, 62, 70}
{3, 7, 19, 30, 39, 52, 62, 70}
{7, 12, 19, 30, 39, 52, 62, 70}
{3, 17, 27, 30, 39, 52, 62, 70}
{3, 19, 27, 30, 39, 52, 62, 70}
{12, 19, 27, 30, 39, 52, 62, 70}
{3, 5, 7, 17, 29, 54, 62, 70}
{3, 5, 7, 19, 29, 54, 62, 70}
{3, 7, 17, 22, 29, 54, 62, 70}
{3, 7, 19, 22, 29, 54, 62, 70}
{3, 7, 17, 22, 30, 54, 62, 70}
{3, 7, 19, 22, 30, 54, 62, 70}
{3, 5, 17, 29, 32, 54, 62, 70}
{3, 5, 19, 29, 32, 54, 62, 70}
{3, 17, 22, 29, 32, 54, 62, 70}
{3, 19, 22, 29, 32, 54, 62, 70}
{3, 17, 22, 30, 32, 54, 62, 70}
{3, 19, 22, 30, 32, 54, 62, 70}
{7, 17, 22, 30, 41, 54, 62, 70}
{17, 22, 30, 32, 41, 54, 62, 70}
{3, 5, 7, 17, 52, 54, 62, 70}
{3, 5, 7, 19, 52, 54, 62, 70}
{5, 7, 12, 19, 52, 54, 62, 70}
{3, 7, 17, 30, 52, 54, 62, 70}
{3, 7, 19, 30, 52, 54, 62, 70}
{7, 12, 19, 30, 52, 54, 62, 70}
{3, 5, 17, 32, 52, 54, 62, 70}
{3, 5, 19, 32, 52, 54, 62, 70}
{5, 12, 19, 32, 52, 54, 62, 70}
{3, 17, 30, 32, 52, 54, 62, 70}
{3, 19, 30, 32, 52, 54, 62, 70}
{12, 19, 30, 32, 52, 54, 62, 70}
{5, 12, 19, 27, 32, 59, 62, 70}
{5, 19, 27, 29, 32, 59, 62, 70}
{19, 22, 27, 29, 32, 59, 62, 70}
{5, 7, 12, 19, 39, 59, 62, 70}
{5, 12, 19, 27, 39, 59, 62, 70}
{5, 7, 19, 29, 39, 59, 62, 70}
{7, 19, 22, 29, 39, 59, 62, 70}
{5, 19, 27, 29, 39, 59, 62, 70}
{19, 22, 27, 29, 39, 59, 62, 70}
{5, 7, 12, 19, 54, 59, 62, 70}
{5, 7, 19, 29, 54, 59, 62, 70}
{7, 19, 22, 29, 54, 59, 62, 70}
{5, 12, 19, 32, 54, 59, 62, 70}
{5, 19, 29, 32, 54, 59, 62, 70}
{19, 22, 29, 32, 54, 59, 62, 70}
{2, 4, 6, 18, 25, 28, 34, 71}
{2, 6, 10, 18, 25, 28, 34, 71}
{2, 4, 6, 20, 25, 28, 34, 71}
{4, 6, 18, 25, 28, 30, 34, 71}
{6, 10, 18, 25, 28, 30, 34, 71}
{4, 6, 20, 25, 28, 30, 34, 71}
{2, 4, 6, 8, 18, 34, 40, 71}
{2, 6, 8, 10, 18, 34, 40, 71}
{2, 4, 6, 8, 20, 34, 40, 71}
{2, 4, 6, 18, 28, 34, 40, 71}
{2, 6, 10, 18, 28, 34, 40, 71}
{2, 4, 6, 20, 28, 34, 40, 71}
{4, 6, 8, 18, 30, 34, 40, 71}
{6, 8, 10, 18, 30, 34, 40, 71}
{4, 6, 8, 20, 30, 34, 40, 71}
{4, 6, 18, 28, 30, 34, 40, 71}
{6, 10, 18, 28, 30, 34, 40, 71}
{4, 6, 20, 28, 30, 34, 40, 71}
{4, 18, 23, 25, 28, 30, 47, 71}
{4, 20, 23, 25, 28, 30, 47, 71}
{2, 4, 18, 25, 28, 31, 47, 71}
{2, 4, 20, 25, 28, 31, 47, 71}
{4, 18, 23, 25, 28, 31, 47, 71}
{4, 20, 23, 25, 28, 31, 47, 71}
{2, 4, 18, 25, 28, 34, 47, 71}
{2, 10, 18, 25, 28, 34, 47, 71}
{2, 4, 20, 25, 28, 34, 47, 71}
{4, 18, 25, 28, 30, 34, 47, 71}
{10, 18, 25, 28, 30, 34, 47, 71}
{4, 20, 25, 28, 30, 34, 47, 71}
{4, 8, 18, 23, 30, 40, 47, 71}
{4, 8, 20, 23, 30, 40, 47, 71}
{4, 18, 23, 28, 30, 40, 47, 71}
{4, 20, 23, 28, 30, 40, 47, 71}
{2, 4, 8, 18, 31, 40, 47, 71}
{2, 4, 8, 20, 31, 40, 47, 71}
{4, 8, 18, 23, 31, 40, 47, 71}
{4, 8, 20, 23, 31, 40, 47, 71}
{2, 4, 18, 28, 31, 40, 47, 71}
{2, 4, 20, 28, 31, 40, 47, 71}
{4, 18, 23, 28, 31, 40, 47, 71}
{4, 20, 23, 28, 31, 40, 47, 71}
{2, 4, 8, 18, 34, 40, 47, 71}
{2, 8, 10, 18, 34, 40, 47, 71}
{2, 4, 8, 20, 34, 40, 47, 71}
{2, 4, 18, 28, 34, 40, 47, 71}
{2, 10, 18, 28, 34, 40, 47, 71}
{2, 4, 20, 28, 34, 40, 47, 71}
{4, 8, 18, 30, 34, 40, 47, 71}
{8, 10, 18, 30, 34, 40, 47, 71}
{4, 8, 20, 30, 34, 40, 47, 71}
{4, 18, 28, 30, 34, 40, 47, 71}
{10, 18, 28, 30, 34, 40, 47, 71}
{4, 20, 28, 30, 34, 40, 47, 71}
{2, 10, 18, 25, 28, 42, 47, 71}
{2, 18, 25, 28, 31, 42, 47, 71}
{18, 23, 25, 28, 31, 42, 47, 71}
{2, 8, 10, 18, 40, 42, 47, 71}
{2, 10, 18, 28, 40, 42, 47, 71}
{2, 8, 18, 31, 40, 42, 47, 71}
{8, 18, 23, 31, 40, 42, 47, 71}
{2, 18, 28, 31, 40, 42, 47, 71}
{18, 23, 28, 31, 40, 42, 47, 71}
{2, 4, 6, 18, 25, 28, 53, 71}
{2, 4, 6, 20, 25, 28, 53, 71}
{2, 6, 13, 20, 25, 28, 53, 71}
{2, 4, 18, 25, 28, 31, 53, 71}
{2, 4, 20, 25, 28, 31, 53, 71}
{2, 13, 20, 25, 28, 31, 53, 71}
{2, 4, 6, 8, 18, 40, 53, 71}
{2, 4, 6, 8, 20, 40, 53, 71}
{2, 6, 8, 13, 20, 40, 53, 71}
{2, 4, 6, 18, 28, 40, 53, 71}
{2, 4, 6, 20, 28, 40, 53, 71}
{2, 6, 13, 20, 28, 40, 53, 71}
{2, 4, 8, 18, 31, 40, 53, 71}
{2, 4, 8, 20, 31, 40, 53, 71}
{2, 8, 13, 20, 31, 40, 53, 71}
{2, 4, 18, 28, 31, 40, 53, 71}
{2, 4, 20, 28, 31, 40, 53, 71}
{2, 13, 20, 28, 31, 40, 53, 71}
{2, 4, 6, 8, 18, 34, 55, 71}
{2, 6, 8, 10, 18, 34, 55, 71}
{2, 4, 6, 8, 20, 34, 55, 71}
{2, 4, 6, 18, 25, 34, 55, 71}
{2, 6, 10, 18, 25, 34, 55, 71}
{2, 4, 6, 20, 25, 34, 55, 71}
{4, 6, 8, 18, 30, 34, 55, 71}
{6, 8, 10, 18, 30, 34, 55, 71}
{4, 6, 8, 20, 30, 34, 55, 71}
{4, 6, 18, 25, 30, 34, 55, 71}
{6, 10, 18, 25, 30, 34, 55, 71}
{4, 6, 20, 25, 30, 34, 55, 71}
{4, 8, 18, 23, 30, 47, 55, 71}
{4, 8, 20, 23, 30, 47, 55, 71}
{4, 18, 23, 25, 30, 47, 55, 71}
{4, 20, 23, 25, 30, 47, 55, 71}
{2, 4, 8, 18, 31, 47, 55, 71}
{2, 4, 8, 20, 31, 47, 55, 71}
{4, 8, 18, 23, 31, 47, 55, 71}
{4, 8, 20, 23, 31, 47, 55, 71}
{2, 4, 18, 25, 31, 47, 55, 71}
{2, 4, 20, 25, 31, 47, 55, 71}
{4, 18, 23, 25, 31, 47, 55, 71}
{4, 20, 23, 25, 31, 47, 55, 71}
{2, 4, 8, 18, 34, 47, 55, 71}
{2, 8, 10, 18, 34, 47, 55, 71}
{2, 4, 8, 20, 34, 47, 55, 71}
{2, 4, 18, 25, 34, 47, 55, 71}
{2, 10, 18, 25, 34, 47, 55, 71}
{2, 4, 20, 25, 34, 47, 55, 71}
{4, 8, 18, 30, 34, 47, 55, 71}
{8, 10, 18, 30, 34, 47, 55, 71}
{4, 8, 20, 30, 34, 47, 55, 71}
{4, 18, 25, 30, 34, 47, 55, 71}
{10, 18, 25, 30, 34, 47, 55, 71}
{4, 20, 25, 30, 34, 47, 55, 71}
{2, 8, 10, 18, 42, 47, 55, 71}
{2, 10, 18, 25, 42, 47, 55, 71}
{2, 8, 18, 31, 42, 47, 55, 71}
{8, 18, 23, 31, 42, 47, 55, 71}
{2, 18, 25, 31, 42, 47, 55, 71}
{18, 23, 25, 31, 42, 47, 55, 71}
{2, 4, 6, 8, 18, 53, 55, 71}
{2, 4, 6, 8, 20, 53, 55, 71}
{2, 6, 8, 13, 20, 53, 55, 71}
{2, 4, 6, 18, 25, 53, 55, 71}
{2, 4, 6, 20, 25, 53, 55, 71}
{2, 6, 13, 20, 25, 53, 55, 71}
{2, 4, 8, 18, 31, 53, 55, 71}
{2, 4, 8, 20, 31, 53, 55, 71}
{2, 8, 13, 20, 31, 53, 55, 71}
{2, 4, 18, 25, 31, 53, 55, 71}
{2, 4, 20, 25, 31, 53, 55, 71}
{2, 13, 20, 25, 31, 53, 55, 71}
{20, 23, 25, 28, 30, 47, 60, 71}
{8, 20, 23, 30, 40, 47, 60, 71}
{20, 23, 28, 30, 40, 47, 60, 71}
{8, 20, 23, 30, 47, 55, 60, 71}
{20, 23, 25, 30, 47, 55, 60, 71}
{4, 6, 18, 25, 28, 30, 63, 71}
{4, 6, 20, 25, 28, 30, 63, 71}
{4, 18, 23, 25, 28, 30, 63, 71}
{4, 20, 23, 25, 28, 30, 63, 71}
{4, 18, 23, 25, 28, 31, 63, 71}
{4, 20, 23, 25, 28, 31, 63, 71}
{4, 6, 8, 18, 30, 40, 63, 71}
{4, 6, 8, 20, 30, 40, 63, 71}
{4, 8, 18, 23, 30, 40, 63, 71}
{4, 8, 20, 23, 30, 40, 63, 71}
{4, 6, 18, 28, 30, 40, 63, 71}
{4, 6, 20, 28, 30, 40, 63, 71}
{4, 18, 23, 28, 30, 40, 63, 71}
{4, 20, 23, 28, 30, 40, 63, 71}
{4, 8, 18, 23, 31, 40, 63, 71}
{4, 8, 20, 23, 31, 40, 63, 71}
{4, 18, 23, 28, 31, 40, 63, 71}
{4, 20, 23, 28, 31, 40, 63, 71}
{18, 23, 25, 28, 31, 42, 63, 71}
{8, 18, 23, 31, 40, 42, 63, 71}
{18, 23, 28, 31, 40, 42, 63, 71}
{4, 6, 18, 25, 28, 53, 63, 71}
{4, 6, 20, 25, 28, 53, 63, 71}
{6, 13, 20, 25, 28, 53, 63, 71}
{4, 18, 25, 28, 31, 53, 63, 71}
{4, 20, 25, 28, 31, 53, 63, 71}
{13, 20, 25, 28, 31, 53, 63, 71}
{4, 6, 8, 18, 40, 53, 63, 71}
{4, 6, 8, 20, 40, 53, 63, 71}
{6, 8, 13, 20, 40, 53, 63, 71}
{4, 6, 18, 28, 40, 53, 63, 71}
{4, 6, 20, 28, 40, 53, 63, 71}
{6, 13, 20, 28, 40, 53, 63, 71}
{4, 8, 18, 31, 40, 53, 63, 71}
{4, 8, 20, 31, 40, 53, 63, 71}
{8, 13, 20, 31, 40, 53, 63, 71}
{4, 18, 28, 31, 40, 53, 63, 71}
{4, 20, 28, 31, 40, 53, 63, 71}
{13, 20, 28, 31, 40, 53, 63, 71}
{4, 6, 8, 18, 30, 55, 63, 71}
{4, 6, 8, 20, 30, 55, 63, 71}
{4, 8, 18, 23, 30, 55, 63, 71}
{4, 8, 20, 23, 30, 55, 63, 71}
{4, 6, 18, 25, 30, 55, 63, 71}
{4, 6, 20, 25, 30, 55, 63, 71}
{4, 18, 23, 25, 30, 55, 63, 71}
{4, 20, 23, 25, 30, 55, 63, 71}
{4, 8, 18, 23, 31, 55, 63, 71}
{4, 8, 20, 23, 31, 55, 63, 71}
{4, 18, 23, 25, 31, 55, 63, 71}
{4, 20, 23, 25, 31, 55, 63, 71}
{8, 18, 23, 31, 42, 55, 63, 71}
{18, 23, 25, 31, 42, 55, 63, 71}
{4, 6, 8, 18, 53, 55, 63, 71}
{4, 6, 8, 20, 53, 55, 63, 71}
{6, 8, 13, 20, 53, 55, 63, 71}
{4, 6, 18, 25, 53, 55, 63, 71}
{4, 6, 20, 25, 53, 55, 63, 71}
{6, 13, 20, 25, 53, 55, 63, 71}
{4, 8, 18, 31, 53, 55, 63, 71}
{4, 8, 20, 31, 53, 55, 63, 71}
{8, 13, 20, 31, 53, 55, 63, 71}
{4, 18, 25, 31, 53, 55, 63, 71}
{4, 20, 25, 31, 53, 55, 63, 71}
{13, 20, 25, 31, 53, 55, 63, 71}
{6, 13, 20, 25, 28, 60, 63, 71}
{6, 20, 25, 28, 30, 60, 63, 71}
{20, 23, 25, 28, 30, 60, 63, 71}
{6, 8, 13, 20, 40, 60, 63, 71}
{6, 13, 20, 28, 40, 60, 63, 71}
{6, 8, 20, 30, 40, 60, 63, 71}
{8, 20, 23, 30, 40, 60, 63, 71}
{6, 20, 28, 30, 40, 60, 63, 71}
{20, 23, 28, 30, 40, 60, 63, 71}
{6, 8, 13, 20, 55, 60, 63, 71}
{6, 13, 20, 25, 55, 60, 63, 71}
{6, 8, 20, 30, 55, 60, 63, 71}
{8, 20, 23, 30, 55, 60, 63, 71}
{6, 20, 25, 30, 55, 60, 63, 71}
{20, 23, 25, 30, 55, 60, 63, 71}
{3, 5, 7, 19, 26, 29, 35, 72}
{3, 7, 11, 19, 26, 29, 35, 72}
{3, 5, 7, 21, 26, 29, 35, 72}
{5, 7, 19, 26, 29, 31, 35, 72}
{7, 11, 19, 26, 29, 31, 35, 72}
{5, 7, 21, 26, 29, 31, 35, 72}
{1, 3, 5, 7, 19, 33, 35, 72}
{1, 3, 7, 11, 19, 33, 35, 72}
{1, 3, 5, 7, 21, 33, 35, 72}
{3, 5, 7, 19, 29, 33, 35, 72}
{3, 7, 11, 19, 29, 33, 35, 72}
{3, 5, 7, 21, 29, 33, 35, 72}
{1, 5, 7, 19, 31, 33, 35, 72}
{1, 7, 11, 19, 31, 33, 35, 72}
{1, 5, 7, 21, 31, 33, 35, 72}
{5, 7, 19, 29, 31, 33, 35, 72}
{7, 11, 19, 29, 31, 33, 35, 72}
{5, 7, 21, 29, 31, 33, 35, 72}
{5, 19, 24, 26, 29, 31, 48, 72}
{5, 21, 24, 26, 29, 31, 48, 72}
{3, 5, 19, 26, 29, 32, 48, 72}
{3, 5, 21, 26, 29, 32, 48, 72}
{5, 19, 24, 26, 29, 32, 48, 72}
{5, 21, 24, 26, 29, 32, 48, 72}
{1, 5, 19, 24, 31, 33, 48, 72}
{1, 5, 21, 24, 31, 33, 48, 72}
{5, 19, 24, 29, 31, 33, 48, 72}
{5, 21, 24, 29, 31, 33, 48, 72}
{1, 3, 5, 19, 32, 33, 48, 72}
{1, 3, 5, 21, 32, 33, 48, 72}
{1, 5, 19, 24, 32, 33, 48, 72}
{1, 5, 21, 24, 32, 33, 48, 72}
{3, 5, 19, 29, 32, 33, 48, 72}
{3, 5, 21, 29, 32, 33, 48, 72}
{5, 19, 24, 29, 32, 33, 48, 72}
{5, 21, 24, 29, 32, 33, 48, 72}
{3, 5, 19, 26, 29, 35, 48, 72}
{3, 11, 19, 26, 29, 35, 48, 72}
{3, 5, 21, 26, 29, 35, 48, 72}
{5, 19, 26, 29, 31, 35, 48, 72}
{11, 19, 26, 29, 31, 35, 48, 72}
{5, 21, 26, 29, 31, 35, 48, 72}
{1, 3, 5, 19, 33, 35, 48, 72}
{1, 3, 11, 19, 33, 35, 48, 72}
{1, 3, 5, 21, 33, 35, 48, 72}
{3, 5, 19, 29, 33, 35, 48, 72}
{3, 11, 19, 29, 33, 35, 48, 72}
{3, 5, 21, 29, 33, 35, 48, 72}
{1, 5, 19, 31, 33, 35, 48, 72}
{1, 11, 19, 31, 33, 35, 48, 72}
{1, 5, 21, 31, 33, 35, 48, 72}
{5, 19, 29, 31, 33, 35, 48, 72}
{11, 19, 29, 31, 33, 35, 48, 72}
{5, 21, 29, 31, 33, 35, 48, 72}
{3, 11, 19, 26, 29, 43, 48, 72}
{3, 19, 26, 29, 32, 43, 48, 72}
{19, 24, 26, 29, 32, 43, 48, 72}
{1, 3, 11, 19, 33, 43, 48, 72}
{3, 11, 19, 29, 33, 43, 48, 72}
{1, 3, 19, 32, 33, 43, 48, 72}
{1, 19, 24, 32, 33, 43, 48, 72}
{3, 19, 29, 32, 33, 43, 48, 72}
{19, 24, 29, 32, 33, 43, 48, 72}
{3, 5, 7, 19, 26, 29, 54, 72}
{3, 5, 7, 21, 26, 29, 54, 72}
{3, 7, 14, 21, 26, 29, 54, 72}
{3, 5, 19, 26, 29, 32, 54, 72}
{3, 5, 21, 26, 29, 32, 54, 72}
{3, 14, 21, 26, 29, 32, 54, 72}
{1, 3, 5, 7, 19, 33, 54, 72}
{1, 3, 5, 7, 21, 33, 54, 72}
{1, 3, 7, 14, 21, 33, 54, 72}
{3, 5, 7, 19, 29, 33, 54, 72}
{3, 5, 7, 21, 29, 33, 54, 72}
{3, 7, 14, 21, 29, 33, 54, 72}
{1, 3, 5, 19, 32, 33, 54, 72}
{1, 3, 5, 21, 32, 33, 54, 72}
{1, 3, 14, 21, 32, 33, 54, 72}
{3, 5, 19, 29, 32, 33, 54, 72}
{3, 5, 21, 29, 32, 33, 54, 72}
{3, 14, 21, 29, 32, 33, 54, 72}
{1, 3, 5, 7, 19, 35, 56, 72}
{1, 3, 7, 11, 19, 35, 56, 72}
{1, 3, 5, 7, 21, 35, 56, 72}
{3, 5, 7, 19, 26, 35, 56, 72}
{3, 7, 11, 19, 26, 35, 56, 72}
{3, 5, 7, 21, 26, 35, 56, 72}
{1, 5, 7, 19, 31, 35, 56, 72}
{1, 7, 11, 19, 31, 35, 56, 72}
{1, 5, 7, 21, 31, 35, 56, 72}
{5, 7, 19, 26, 31, 35, 56, 72}
{7, 11, 19, 26, 31, 35, 56, 72}
{5, 7, 21, 26, 31, 35, 56, 72}
{1, 5, 19, 24, 31, 48, 56, 72}
{1, 5, 21, 24, 31, 48, 56, 72}
{5, 19, 24, 26, 31, 48, 56, 72}
{5, 21, 24, 26, 31, 48, 56, 72}
{1, 3, 5, 19, 32, 48, 56, 72}
{1, 3, 5, 21, 32, 48, 56, 72}
{1, 5, 19, 24, 32, 48, 56, 72}
{1, 5, 21, 24, 32, 48, 56, 72}
{3, 5, 19, 26, 32, 48, 56, 72}
{3, 5, 21, 26, 32, 48, 56, 72}
{5, 19, 24, 26, 32, 48, 56, 72}
{5, 21, 24, 26, 32, 48, 56, 72}
{1, 3, 5, 19, 35, 48, 56, 72}
{1, 3, 11, 19, 35, 48, 56, 72}
{1, 3, 5, 21, 35, 48, 56, 72}
{3, 5, 19, 26, 35, 48, 56, 72}
{3, 11, 19, 26, 35, 48, 56, 72}
{3, 5, 21, 26, 35, 48, 56, 72}
{1, 5, 19, 31, 35, 48, 56, 72}
{1, 11, 19, 31, 35, 48, 56, 72}
{1, 5, 21, 31, 35, 48, 56, 72}
{5, 19, 26, 31, 35, 48, 56, 72}
{11, 19, 26, 31, 35, 48, 56, 72}
{5, 21, 26, 31, 35, 48, 56, 72}
{1, 3, 11, 19, 43, 48, 56, 72}
{3, 11, 19, 26, 43, 48, 56, 72}
{1, 3, 19, 32, 43, 48, 56, 72}
{1, 19, 24, 32, 43, 48, 56, 72}
{3, 19, 26, 32, 43, 48, 56, 72}
{19, 24, 26, 32, 43, 48, 56, 72}
{1, 3, 5, 7, 19, 54, 56, 72}
{1, 3, 5, 7, 21, 54, 56, 72}
{1, 3, 7, 14, 21, 54, 56, 72}
{3, 5, 7, 19, 26, 54, 56, 72}
{3, 5, 7, 21, 26, 54, 56, 72}
{3, 7, 14, 21, 26, 54, 56, 72}
{1, 3, 5, 19, 32, 54, 56, 72}
{1, 3, 5, 21, 32, 54, 56, 72}
{1, 3, 14, 21, 32, 54, 56, 72}
{3, 5, 19, 26, 32, 54, 56, 72}
{3, 5, 21, 26, 32, 54, 56, 72}
{3, 14, 21, 26, 32, 54, 56, 72}
{21, 24, 26, 29, 31, 48, 61, 72}
{1, 21, 24, 31, 33, 48, 61, 72}
{21, 24, 29, 31, 33, 48, 61, 72}
{1, 21, 24, 31, 48, 56, 61, 72}
{21, 24, 26, 31, 48, 56, 61, 72}
{5, 7, 19, 26, 29, 31, 64, 72}
{5, 7, 21, 26, 29, 31, 64, 72}
{5, 19, 24, 26, 29, 31, 64, 72}
{5, 21, 24, 26, 29, 31, 64, 72}
{5, 19, 24, 26, 29, 32, 64, 72}
{5, 21, 24, 26, 29, 32, 64, 72}
{1, 5, 7, 19, 31, 33, 64, 72}
{1, 5, 7, 21, 31, 33, 64, 72}
{1, 5, 19, 24, 31, 33, 64, 72}
{1, 5, 21, 24, 31, 33, 64, 72}
{5, 7, 19, 29, 31, 33, 64, 72}
{5, 7, 21, 29, 31, 33, 64, 72}
{5, 19, 24, 29, 31, 33, 64, 72}
{5, 21, 24, 29, 31, 33, 64, 72}
{1, 5, 19, 24, 32, 33, 64, 72}
{1, 5, 21, 24, 32, 33, 64, 72}
{5, 19, 24, 29, 32, 33, 64, 72}
{5, 21, 24, 29, 32, 33, 64, 72}
{19, 24, 26, 29, 32, 43, 64, 72}
{1, 19, 24, 32, 33, 43, 64, 72}
{19, 24, 29, 32, 33, 43, 64, 72}
{5, 7, 19, 26, 29, 54, 64, 72}
{5, 7, 21, 26, 29, 54, 64, 72}
{7, 14, 21, 26, 29, 54, 64, 72}
{5, 19, 26, 29, 32, 54, 64, 72}
{5, 21, 26, 29, 32, 54, 64, 72}
{14, 21, 26, 29, 32, 54, 64, 72}
{1, 5, 7, 19, 33, 54, 64, 72}
{1, 5, 7, 21, 33, 54, 64, 72}
{1, 7, 14, 21, 33, 54, 64, 72}
{5, 7, 19, 29, 33, 54, 64, 72}
{5, 7, 21, 29, 33, 54, 64, 72}
{7, 14, 21, 29, 33, 54, 64, 72}
{1, 5, 19, 32, 33, 54, 64, 72}
{1, 5, 21, 32, 33, 54, 64, 72}
{1, 14, 21, 32, 33, 54, 64, 72}
{5, 19, 29, 32, 33, 54, 64, 72}
{5, 21, 29, 32, 33, 54, 64, 72}
{14, 21, 29, 32, 33, 54, 64, 72}
{1, 5, 7, 19, 31, 56, 64, 72}
{1, 5, 7, 21, 31, 56, 64, 72}
{1, 5, 19, 24, 31, 56, 64, 72}
{1, 5, 21, 24, 31, 56, 64, 72}
{5, 7, 19, 26, 31, 56, 64, 72}
{5, 7, 21, 26, 31, 56, 64, 72}
{5, 19, 24, 26, 31, 56, 64, 72}
{5, 21, 24, 26, 31, 56, 64, 72}
{1, 5, 19, 24, 32, 56, 64, 72}
{1, 5, 21, 24, 32, 56, 64, 72}
{5, 19, 24, 26, 32, 56, 64, 72}
{5, 21, 24, 26, 32, 56, 64, 72}
{1, 19, 24, 32, 43, 56, 64, 72}
{19, 24, 26, 32, 43, 56, 64, 72}
{1, 5, 7, 19, 54, 56, 64, 72}
{1, 5, 7, 21, 54, 56, 64, 72}
{1, 7, 14, 21, 54, 56, 64, 72}
{5, 7, 19, 26, 54, 56, 64, 72}
{5, 7, 21, 26, 54, 56, 64, 72}
{7, 14, 21, 26, 54, 56, 64, 72}
{1, 5, 19, 32, 54, 56, 64, 72}
{1, 5, 21, 32, 54, 56, 64, 72}
{1, 14, 21, 32, 54, 56, 64, 72}
{5, 19, 26, 32, 54, 56, 64, 72}
{5, 21, 26, 32, 54, 56, 64, 72}
{14, 21, 26, 32, 54, 56, 64, 72}
{7, 14, 21, 26, 29, 61, 64, 72}
{7, 21, 26, 29, 31, 61, 64, 72}
{21, 24, 26, 29, 31, 61, 64, 72}
{1, 7, 14, 21, 33, 61, 64, 72}
{7, 14, 21, 29, 33, 61, 64, 72}
{1, 7, 21, 31, 33, 61, 64, 72}
{1, 21, 24, 31, 33, 61, 64, 72}
{7, 21, 29, 31, 33, 61, 64, 72}
{21, 24, 29, 31, 33, 61, 64, 72}
{1, 7, 14, 21, 56, 61, 64, 72}
{7, 14, 21, 26, 56, 61, 64, 72}
{1, 7, 21, 31, 56, 61, 64, 72}
{1, 21, 24, 31, 56, 61, 64, 72}
{7, 21, 26, 31, 56, 61, 64, 72}
{21, 24, 26, 31, 56, 61, 64, 72}
{1, 5, 13, 16, 20, 27, 31, 73}
{5, 8, 13, 16, 20, 27, 31, 73}
{1, 5, 16, 20, 23, 27, 31, 73}
{5, 8, 16, 20, 23, 27, 31, 73}
{1, 5, 13, 16, 20, 28, 31, 73}
{1, 5, 16, 20, 23, 28, 31, 73}
{1, 3, 5, 13, 16, 27, 35, 73}
{3, 5, 8, 13, 16, 27, 35, 73}
{1, 3, 5, 16, 23, 27, 35, 73}
{3, 5, 8, 16, 23, 27, 35, 73}
{1, 5, 13, 16, 27, 31, 35, 73}
{5, 8, 13, 16, 27, 31, 35, 73}
{1, 5, 16, 23, 27, 31, 35, 73}
{5, 8, 16, 23, 27, 31, 35, 73}
{1, 5, 13, 20, 27, 31, 37, 73}
{1, 5, 20, 23, 27, 31, 37, 73}
{1, 13, 20, 25, 27, 31, 37, 73}
{1, 20, 23, 25, 27, 31, 37, 73}
{1, 5, 13, 20, 28, 31, 37, 73}
{1, 5, 20, 23, 28, 31, 37, 73}
{1, 13, 20, 25, 28, 31, 37, 73}
{1, 20, 23, 25, 28, 31, 37, 73}
{1, 3, 5, 13, 27, 35, 37, 73}
{1, 3, 5, 23, 27, 35, 37, 73}
{1, 3, 13, 25, 27, 35, 37, 73}
{1, 3, 23, 25, 27, 35, 37, 73}
{1, 5, 13, 27, 31, 35, 37, 73}
{1, 5, 23, 27, 31, 35, 37, 73}
{1, 13, 25, 27, 31, 35, 37, 73}
{1, 23, 25, 27, 31, 35, 37, 73}
{5, 8, 13, 16, 20, 31, 40, 73}
{5, 8, 16, 20, 23, 31, 40, 73}
{5, 13, 16, 20, 28, 31, 40, 73}
{5, 16, 20, 23, 28, 31, 40, 73}
{1, 3, 5, 13, 16, 27, 60, 73}
{3, 5, 8, 13, 16, 27, 60, 73}
{1, 5, 13, 16, 20, 27, 60, 73}
{5, 8, 13, 16, 20, 27, 60, 73}
{1, 3, 5, 16, 23, 27, 60, 73}
{3, 5, 8, 16, 23, 27, 60, 73}
{1, 5, 16, 20, 23, 27, 60, 73}
{5, 8, 16, 20, 23, 27, 60, 73}
{1, 5, 13, 16, 20, 28, 60, 73}
{1, 5, 16, 20, 23, 28, 60, 73}
{1, 3, 5, 13, 27, 37, 60, 73}
{1, 5, 13, 20, 27, 37, 60, 73}
{1, 3, 5, 23, 27, 37, 60, 73}
{1, 5, 20, 23, 27, 37, 60, 73}
{1, 3, 13, 25, 27, 37, 60, 73}
{1, 13, 20, 25, 27, 37, 60, 73}
{1, 3, 23, 25, 27, 37, 60, 73}
{1, 20, 23, 25, 27, 37, 60, 73}
{1, 5, 13, 20, 28, 37, 60, 73}
{1, 5, 20, 23, 28, 37, 60, 73}
{1, 13, 20, 25, 28, 37, 60, 73}
{1, 20, 23, 25, 28, 37, 60, 73}
{5, 8, 13, 16, 20, 40, 60, 73}
{5, 8, 16, 20, 23, 40, 60, 73}
{5, 13, 16, 20, 28, 40, 60, 73}
{5, 16, 20, 23, 28, 40, 60, 73}
{1, 3, 5, 13, 16, 50, 60, 73}
{1, 3, 5, 16, 23, 50, 60, 73}
{1, 5, 13, 16, 28, 50, 60, 73}
{1, 5, 16, 23, 28, 50, 60, 73}
{1, 3, 5, 13, 37, 50, 60, 73}
{1, 3, 5, 23, 37, 50, 60, 73}
{1, 3, 13, 25, 37, 50, 60, 73}
{1, 3, 23, 25, 37, 50, 60, 73}
{1, 5, 13, 28, 37, 50, 60, 73}
{1, 5, 23, 28, 37, 50, 60, 73}
{1, 13, 25, 28, 37, 50, 60, 73}
{1, 23, 25, 28, 37, 50, 60, 73}
{1, 13, 16, 20, 27, 31, 63, 73}
{8, 13, 16, 20, 27, 31, 63, 73}
{1, 16, 20, 23, 27, 31, 63, 73}
{8, 16, 20, 23, 27, 31, 63, 73}
{1, 13, 20, 25, 27, 31, 63, 73}
{1, 20, 23, 25, 27, 31, 63, 73}
{1, 13, 16, 20, 28, 31, 63, 73}
{1, 16, 20, 23, 28, 31, 63, 73}
{1, 13, 20, 25, 28, 31, 63, 73}
{1, 20, 23, 25, 28, 31, 63, 73}
{1, 3, 13, 16, 27, 35, 63, 73}
{3, 8, 13, 16, 27, 35, 63, 73}
{1, 3, 16, 23, 27, 35, 63, 73}
{3, 8, 16, 23, 27, 35, 63, 73}
{1, 3, 13, 25, 27, 35, 63, 73}
{1, 3, 23, 25, 27, 35, 63, 73}
{1, 13, 16, 27, 31, 35, 63, 73}
{8, 13, 16, 27, 31, 35, 63, 73}
{1, 16, 23, 27, 31, 35, 63, 73}
{8, 16, 23, 27, 31, 35, 63, 73}
{1, 13, 25, 27, 31, 35, 63, 73}
{1, 23, 25, 27, 31, 35, 63, 73}
{8, 13, 16, 20, 31, 40, 63, 73}
{8, 16, 20, 23, 31, 40, 63, 73}
{13, 16, 20, 28, 31, 40, 63, 73}
{16, 20, 23, 28, 31, 40, 63, 73}
{8, 13, 20, 27, 31, 55, 63, 73}
{8, 20, 23, 27, 31, 55, 63, 73}
{13, 20, 25, 27, 31, 55, 63, 73}
{20, 23, 25, 27, 31, 55, 63, 73}
{3, 8, 13, 27, 35, 55, 63, 73}
{3, 8, 23, 27, 35, 55, 63, 73}
{3, 13, 25, 27, 35, 55, 63, 73}
{3, 23, 25, 27, 35, 55, 63, 73}
{8, 13, 27, 31, 35, 55, 63, 73}
{8, 23, 27, 31, 35, 55, 63, 73}
{13, 25, 27, 31, 35, 55, 63, 73}
{23, 25, 27, 31, 35, 55, 63, 73}
{3, 8, 13, 35, 42, 55, 63, 73}
{3, 8, 23, 35, 42, 55, 63, 73}
{3, 13, 25, 35, 42, 55, 63, 73}
{3, 23, 25, 35, 42, 55, 63, 73}
{8, 13, 31, 35, 42, 55, 63, 73}
{8, 23, 31, 35, 42, 55, 63, 73}
{13, 25, 31, 35, 42, 55, 63, 73}
{23, 25, 31, 35, 42, 55, 63, 73}
{1, 3, 13, 16, 27, 60, 63, 73}
{3, 8, 13, 16, 27, 60, 63, 73}
{1, 13, 16, 20, 27, 60, 63, 73}
{8, 13, 16, 20, 27, 60, 63, 73}
{1, 3, 16, 23, 27, 60, 63, 73}
{3, 8, 16, 23, 27, 60, 63, 73}
{1, 16, 20, 23, 27, 60, 63, 73}
{8, 16, 20, 23, 27, 60, 63, 73}
{1, 3, 13, 25, 27, 60, 63, 73}
{1, 13, 20, 25, 27, 60, 63, 73}
{1, 3, 23, 25, 27, 60, 63, 73}
{1, 20, 23, 25, 27, 60, 63, 73}
{1, 13, 16, 20, 28, 60, 63, 73}
{1, 16, 20, 23, 28, 60, 63, 73}
{1, 13, 20, 25, 28, 60, 63, 73}
{1, 20, 23, 25, 28, 60, 63, 73}
{8, 13, 16, 20, 40, 60, 63, 73}
{8, 16, 20, 23, 40, 60, 63, 73}
{13, 16, 20, 28, 40, 60, 63, 73}
{16, 20, 23, 28, 40, 60, 63, 73}
{1, 3, 13, 16, 50, 60, 63, 73}
{1, 3, 16, 23, 50, 60, 63, 73}
{1, 3, 13, 25, 50, 60, 63, 73}
{1, 3, 23, 25, 50, 60, 63, 73}
{1, 13, 16, 28, 50, 60, 63, 73}
{1, 16, 23, 28, 50, 60, 63, 73}
{1, 13, 25, 28, 50, 60, 63, 73}
{1, 23, 25, 28, 50, 60, 63, 73}
{3, 8, 13, 27, 55, 60, 63, 73}
{8, 13, 20, 27, 55, 60, 63, 73}
{3, 8, 23, 27, 55, 60, 63, 73}
{8, 20, 23, 27, 55, 60, 63, 73}
{3, 13, 25, 27, 55, 60, 63, 73}
{13, 20, 25, 27, 55, 60, 63, 73}
{3, 23, 25, 27, 55, 60, 63, 73}
{20, 23, 25, 27, 55, 60, 63, 73}
{1, 5, 13, 16, 28, 31, 66, 73}
{1, 5, 16, 23, 28, 31, 66, 73}
{1, 3, 5, 13, 16, 35, 66, 73}
{1, 3, 5, 16, 23, 35, 66, 73}
{1, 5, 13, 16, 31, 35, 66, 73}
{1, 5, 16, 23, 31, 35, 66, 73}
{1, 5, 13, 28, 31, 37, 66, 73}
{1, 5, 23, 28, 31, 37, 66, 73}
{1, 13, 25, 28, 31, 37, 66, 73}
{1, 23, 25, 28, 31, 37, 66, 73}
{1, 3, 5, 13, 35, 37, 66, 73}
{1, 3, 5, 23, 35, 37, 66, 73}
{1, 3, 13, 25, 35, 37, 66, 73}
{1, 3, 23, 25, 35, 37, 66, 73}
{1, 5, 13, 31, 35, 37, 66, 73}
{1, 5, 23, 31, 35, 37, 66, 73}
{1, 13, 25, 31, 35, 37, 66, 73}
{1, 23, 25, 31, 35, 37, 66, 73}
{5, 13, 28, 31, 37, 42, 66, 73}
{5, 23, 28, 31, 37, 42, 66, 73}
{13, 25, 28, 31, 37, 42, 66, 73}
{23, 25, 28, 31, 37, 42, 66, 73}
{3, 5, 13, 35, 37, 42, 66, 73}
{3, 5, 23, 35, 37, 42, 66, 73}
{3, 13, 25, 35, 37, 42, 66, 73}
{3, 23, 25, 35, 37, 42, 66, 73}
{5, 13, 31, 35, 37, 42, 66, 73}
{5, 23, 31, 35, 37, 42, 66, 73}
{13, 25, 31, 35, 37, 42, 66, 73}
{23, 25, 31, 35, 37, 42, 66, 73}
{1, 3, 5, 13, 16, 50, 66, 73}
{1, 3, 5, 16, 23, 50, 66, 73}
{1, 5, 13, 16, 28, 50, 66, 73}
{1, 5, 16, 23, 28, 50, 66, 73}
{1, 3, 5, 13, 37, 50, 66, 73}
{1, 3, 5, 23, 37, 50, 66, 73}
{1, 3, 13, 25, 37, 50, 66, 73}
{1, 3, 23, 25, 37, 50, 66, 73}
{1, 5, 13, 28, 37, 50, 66, 73}
{1, 5, 23, 28, 37, 50, 66, 73}
{1, 13, 25, 28, 37, 50, 66, 73}
{1, 23, 25, 28, 37, 50, 66, 73}
{3, 5, 13, 37, 42, 50, 66, 73}
{3, 5, 23, 37, 42, 50, 66, 73}
{3, 13, 25, 37, 42, 50, 66, 73}
{3, 23, 25, 37, 42, 50, 66, 73}
{5, 13, 28, 37, 42, 50, 66, 73}
{5, 23, 28, 37, 42, 50, 66, 73}
{13, 25, 28, 37, 42, 50, 66, 73}
{23, 25, 28, 37, 42, 50, 66, 73}
{1, 13, 16, 28, 31, 63, 66, 73}
{1, 16, 23, 28, 31, 63, 66, 73}
{1, 13, 25, 28, 31, 63, 66, 73}
{1, 23, 25, 28, 31, 63, 66, 73}
{1, 3, 13, 16, 35, 63, 66, 73}
{1, 3, 16, 23, 35, 63, 66, 73}
{1, 3, 13, 25, 35, 63, 66, 73}
{1, 3, 23, 25, 35, 63, 66, 73}
{1, 13, 16, 31, 35, 63, 66, 73}
{1, 16, 23, 31, 35, 63, 66, 73}
{1, 13, 25, 31, 35, 63, 66, 73}
{1, 23, 25, 31, 35, 63, 66, 73}
{13, 25, 28, 31, 42, 63, 66, 73}
{23, 25, 28, 31, 42, 63, 66, 73}
{3, 13, 25, 35, 42, 63, 66, 73}
{3, 23, 25, 35, 42, 63, 66, 73}
{13, 25, 31, 35, 42, 63, 66, 73}
{23, 25, 31, 35, 42, 63, 66, 73}
{1, 3, 13, 16, 50, 63, 66, 73}
{1, 3, 16, 23, 50, 63, 66, 73}
{1, 3, 13, 25, 50, 63, 66, 73}
{1, 3, 23, 25, 50, 63, 66, 73}
{1, 13, 16, 28, 50, 63, 66, 73}
{1, 16, 23, 28, 50, 63, 66, 73}
{1, 13, 25, 28, 50, 63, 66, 73}
{1, 23, 25, 28, 50, 63, 66, 73}
{3, 13, 25, 42, 50, 63, 66, 73}
{3, 23, 25, 42, 50, 63, 66, 73}
{13, 25, 28, 42, 50, 63, 66, 73}
{23, 25, 28, 42, 50, 63, 66, 73}
{13, 20, 25, 28, 31, 63, 71, 73}
{20, 23, 25, 28, 31, 63, 71, 73}
{8, 13, 20, 31, 40, 63, 71, 73}
{8, 20, 23, 31, 40, 63, 71, 73}
{13, 20, 28, 31, 40, 63, 71, 73}
{20, 23, 28, 31, 40, 63, 71, 73}
{13, 25, 28, 31, 42, 63, 71, 73}
{23, 25, 28, 31, 42, 63, 71, 73}
{8, 13, 31, 40, 42, 63, 71, 73}
{8, 23, 31, 40, 42, 63, 71, 73}
{13, 28, 31, 40, 42, 63, 71, 73}
{23, 28, 31, 40, 42, 63, 71, 73}
{8, 13, 20, 31, 55, 63, 71, 73}
{8, 20, 23, 31, 55, 63, 71, 73}
{13, 20, 25, 31, 55, 63, 71, 73}
{20, 23, 25, 31, 55, 63, 71, 73}
{8, 13, 31, 42, 55, 63, 71, 73}
{8, 23, 31, 42, 55, 63, 71, 73}
{13, 25, 31, 42, 55, 63, 71, 73}
{23, 25, 31, 42, 55, 63, 71, 73}
{13, 20, 25, 28, 60, 63, 71, 73}
{20, 23, 25, 28, 60, 63, 71, 73}
{8, 13, 20, 40, 60, 63, 71, 73}
{8, 20, 23, 40, 60, 63, 71, 73}
{13, 20, 28, 40, 60, 63, 71, 73}
{20, 23, 28, 40, 60, 63, 71, 73}
{8, 13, 20, 55, 60, 63, 71, 73}
{8, 20, 23, 55, 60, 63, 71, 73}
{13, 20, 25, 55, 60, 63, 71, 73}
{20, 23, 25, 55, 60, 63, 71, 73}
{1, 6, 9, 14, 21, 28, 32, 74}
{2, 6, 9, 14, 21, 28, 32, 74}
{1, 6, 9, 21, 24, 28, 32, 74}
{2, 6, 9, 21, 24, 28, 32, 74}
{2, 6, 9, 14, 21, 29, 32, 74}
{2, 6, 9, 21, 24, 29, 32, 74}
{1, 6, 9, 14, 21, 32, 33, 74}
{1, 6, 9, 21, 24, 32, 33, 74}
{6, 9, 14, 21, 29, 32, 33, 74}
{6, 9, 21, 24, 29, 32, 33, 74}
{1, 4, 6, 9, 14, 28, 36, 74}
{2, 4, 6, 9, 14, 28, 36, 74}
{1, 4, 6, 9, 24, 28, 36, 74}
{2, 4, 6, 9, 24, 28, 36, 74}
{1, 6, 9, 14, 28, 32, 36, 74}
{2, 6, 9, 14, 28, 32, 36, 74}
{1, 6, 9, 24, 28, 32, 36, 74}
{2, 6, 9, 24, 28, 32, 36, 74}
{2, 6, 14, 21, 28, 32, 38, 74}
{2, 6, 21, 24, 28, 32, 38, 74}
{2, 14, 21, 26, 28, 32, 38, 74}
{2, 21, 24, 26, 28, 32, 38, 74}
{2, 6, 14, 21, 29, 32, 38, 74}
{2, 6, 21, 24, 29, 32, 38, 74}
{2, 14, 21, 26, 29, 32, 38, 74}
{2, 21, 24, 26, 29, 32, 38, 74}
{2, 4, 6, 14, 28, 36, 38, 74}
{2, 4, 6, 24, 28, 36, 38, 74}
{2, 4, 14, 26, 28, 36, 38, 74}
{2, 4, 24, 26, 28, 36, 38, 74}
{2, 6, 14, 28, 32, 36, 38, 74}
{2, 6, 24, 28, 32, 36, 38, 74}
{2, 14, 26, 28, 32, 36, 38, 74}
{2, 24, 26, 28, 32, 36, 38, 74}
{1, 4, 6, 9, 14, 28, 61, 74}
{2, 4, 6, 9, 14, 28, 61, 74}
{1, 6, 9, 14, 21, 28, 61, 74}
{2, 6, 9, 14, 21, 28, 61, 74}
{1, 4, 6, 9, 24, 28, 61, 74}
{2, 4, 6, 9, 24, 28, 61, 74}
{1, 6, 9, 21, 24, 28, 61, 74}
{2, 6, 9, 21, 24, 28, 61, 74}
{2, 6, 9, 14, 21, 29, 61, 74}
{2, 6, 9, 21, 24, 29, 61, 74}
{1, 6, 9, 14, 21, 33, 61, 74}
{1, 6, 9, 21, 24, 33, 61, 74}
{6, 9, 14, 21, 29, 33, 61, 74}
{6, 9, 21, 24, 29, 33, 61, 74}
{2, 4, 6, 14, 28, 38, 61, 74}
{2, 6, 14, 21, 28, 38, 61, 74}
{2, 4, 6, 24, 28, 38, 61, 74}
{2, 6, 21, 24, 28, 38, 61, 74}
{2, 4, 14, 26, 28, 38, 61, 74}
{2, 14, 21, 26, 28, 38, 61, 74}
{2, 4, 24, 26, 28, 38, 61, 74}
{2, 21, 24, 26, 28, 38, 61, 74}
{2, 6, 14, 21, 29, 38, 61, 74}
{2, 6, 21, 24, 29, 38, 61, 74}
{2, 14, 21, 26, 29, 38, 61, 74}
{2, 21, 24, 26, 29, 38, 61, 74}
{2, 4, 6, 9, 14, 51, 61, 74}
{2, 4, 6, 9, 24, 51, 61, 74}
{2, 6, 9, 14, 29, 51, 61, 74}
{2, 6, 9, 24, 29, 51, 61, 74}
{2, 4, 6, 14, 38, 51, 61, 74}
{2, 4, 6, 24, 38, 51, 61, 74}
{2, 4, 14, 26, 38, 51, 61, 74}
{2, 4, 24, 26, 38, 51, 61, 74}
{2, 6, 14, 29, 38, 51, 61, 74}
{2, 6, 24, 29, 38, 51, 61, 74}
{2, 14, 26, 29, 38, 51, 61, 74}
{2, 24, 26, 29, 38, 51, 61, 74}
{1, 9, 14, 21, 28, 32, 64, 74}
{2, 9, 14, 21, 28, 32, 64, 74}
{1, 9, 21, 24, 28, 32, 64, 74}
{2, 9, 21, 24, 28, 32, 64, 74}
{2, 14, 21, 26, 28, 32, 64, 74}
{2, 21, 24, 26, 28, 32, 64, 74}
{2, 9, 14, 21, 29, 32, 64, 74}
{2, 9, 21, 24, 29, 32, 64, 74}
{2, 14, 21, 26, 29, 32, 64, 74}
{2, 21, 24, 26, 29, 32, 64, 74}
{1, 9, 14, 21, 32, 33, 64, 74}
{1, 9, 21, 24, 32, 33, 64, 74}
{9, 14, 21, 29, 32, 33, 64, 74}
{9, 21, 24, 29, 32, 33, 64, 74}
{1, 4, 9, 14, 28, 36, 64, 74}
{2, 4, 9, 14, 28, 36, 64, 74}
{1, 4, 9, 24, 28, 36, 64, 74}
{2, 4, 9, 24, 28, 36, 64, 74}
{2, 4, 14, 26, 28, 36, 64, 74}
{2, 4, 24, 26, 28, 36, 64, 74}
{1, 9, 14, 28, 32, 36, 64, 74}
{2, 9, 14, 28, 32, 36, 64, 74}
{1, 9, 24, 28, 32, 36, 64, 74}
{2, 9, 24, 28, 32, 36, 64, 74}
{2, 14, 26, 28, 32, 36, 64, 74}
{2, 24, 26, 28, 32, 36, 64, 74}
{1, 14, 21, 28, 32, 56, 64, 74}
{1, 21, 24, 28, 32, 56, 64, 74}
{14, 21, 26, 28, 32, 56, 64, 74}
{21, 24, 26, 28, 32, 56, 64, 74}
{1, 4, 14, 28, 36, 56, 64, 74}
{1, 4, 24, 28, 36, 56, 64, 74}
{4, 14, 26, 28, 36, 56, 64, 74}
{4, 24, 26, 28, 36, 56, 64, 74}
{1, 14, 28, 32, 36, 56, 64, 74}
{1, 24, 28, 32, 36, 56, 64, 74}
{14, 26, 28, 32, 36, 56, 64, 74}
{24, 26, 28, 32, 36, 56, 64, 74}
{1, 4, 14, 36, 43, 56, 64, 74}
{1, 4, 24, 36, 43, 56, 64, 74}
{4, 14, 26, 36, 43, 56, 64, 74}
{4, 24, 26, 36, 43, 56, 64, 74}
{1, 14, 32, 36, 43, 56, 64, 74}
{1, 24, 32, 36, 43, 56, 64, 74}
{14, 26, 32, 36, 43, 56, 64, 74}
{24, 26, 32, 36, 43, 56, 64, 74}
{1, 4, 9, 14, 28, 61, 64, 74}
{2, 4, 9, 14, 28, 61, 64, 74}
{1, 9, 14, 21, 28, 61, 64, 74}
{2, 9, 14, 21, 28, 61, 64, 74}
{1, 4, 9, 24, 28, 61, 64, 74}
{2, 4, 9, 24, 28, 61, 64, 74}
{1, 9, 21, 24, 28, 61, 64, 74}
{2, 9, 21, 24, 28, 61, 64, 74}
{2, 4, 14, 26, 28, 61, 64, 74}
{2, 14, 21, 26, 28, 61, 64, 74}
{2, 4, 24, 26, 28, 61, 64, 74}
{2, 21, 24, 26, 28, 61, 64, 74}
{2, 9, 14, 21, 29, 61, 64, 74}
{2, 9, 21, 24, 29, 61, 64, 74}
{2, 14, 21, 26, 29, 61, 64, 74}
{2, 21, 24, 26, 29, 61, 64, 74}
{1, 9, 14, 21, 33, 61, 64, 74}
{1, 9, 21, 24, 33, 61, 64, 74}
{9, 14, 21, 29, 33, 61, 64, 74}
{9, 21, 24, 29, 33, 61, 64, 74}
{2, 4, 9, 14, 51, 61, 64, 74}
{2, 4, 9, 24, 51, 61, 64, 74}
{2, 4, 14, 26, 51, 61, 64, 74}
{2, 4, 24, 26, 51, 61, 64, 74}
{2, 9, 14, 29, 51, 61, 64, 74}
{2, 9, 24, 29, 51, 61, 64, 74}
{2, 14, 26, 29, 51, 61, 64, 74}
{2, 24, 26, 29, 51, 61, 64, 74}
{1, 4, 14, 28, 56, 61, 64, 74}
{1, 14, 21, 28, 56, 61, 64, 74}
{1, 4, 24, 28, 56, 61, 64, 74}
{1, 21, 24, 28, 56, 61, 64, 74}
{4, 14, 26, 28, 56, 61, 64, 74}
{14, 21, 26, 28, 56, 61, 64, 74}
{4, 24, 26, 28, 56, 61, 64, 74}
{21, 24, 26, 28, 56, 61, 64, 74}
{2, 6, 9, 14, 29, 32, 67, 74}
{2, 6, 9, 24, 29, 32, 67, 74}
{2, 4, 6, 9, 14, 36, 67, 74}
{2, 4, 6, 9, 24, 36, 67, 74}
{2, 6, 9, 14, 32, 36, 67, 74}
{2, 6, 9, 24, 32, 36, 67, 74}
{2, 6, 14, 29, 32, 38, 67, 74}
{2, 6, 24, 29, 32, 38, 67, 74}
{2, 14, 26, 29, 32, 38, 67, 74}
{2, 24, 26, 29, 32, 38, 67, 74}
{2, 4, 6, 14, 36, 38, 67, 74}
{2, 4, 6, 24, 36, 38, 67, 74}
{2, 4, 14, 26, 36, 38, 67, 74}
{2, 4, 24, 26, 36, 38, 67, 74}
{2, 6, 14, 32, 36, 38, 67, 74}
{2, 6, 24, 32, 36, 38, 67, 74}
{2, 14, 26, 32, 36, 38, 67, 74}
{2, 24, 26, 32, 36, 38, 67, 74}
{6, 14, 29, 32, 38, 43, 67, 74}
{6, 24, 29, 32, 38, 43, 67, 74}
{14, 26, 29, 32, 38, 43, 67, 74}
{24, 26, 29, 32, 38, 43, 67, 74}
{4, 6, 14, 36, 38, 43, 67, 74}
{4, 6, 24, 36, 38, 43, 67, 74}
{4, 14, 26, 36, 38, 43, 67, 74}
{4, 24, 26, 36, 38, 43, 67, 74}
{6, 14, 32, 36, 38, 43, 67, 74}
{6, 24, 32, 36, 38, 43, 67, 74}
{14, 26, 32, 36, 38, 43, 67, 74}
{24, 26, 32, 36, 38, 43, 67, 74}
{2, 4, 6, 9, 14, 51, 67, 74}
{2, 4, 6, 9, 24, 51, 67, 74}
{2, 6, 9, 14, 29, 51, 67, 74}
{2, 6, 9, 24, 29, 51, 67, 74}
{2, 4, 6, 14, 38, 51, 67, 74}
{2, 4, 6, 24, 38, 51, 67, 74}
{2, 4, 14, 26, 38, 51, 67, 74}
{2, 4, 24, 26, 38, 51, 67, 74}
{2, 6, 14, 29, 38, 51, 67, 74}
{2, 6, 24, 29, 38, 51, 67, 74}
{2, 14, 26, 29, 38, 51, 67, 74}
{2, 24, 26, 29, 38, 51, 67, 74}
{4, 6, 14, 38, 43, 51, 67, 74}
{4, 6, 24, 38, 43, 51, 67, 74}
{4, 14, 26, 38, 43, 51, 67, 74}
{4, 24, 26, 38, 43, 51, 67, 74}
{6, 14, 29, 38, 43, 51, 67, 74}
{6, 24, 29, 38, 43, 51, 67, 74}
{14, 26, 29, 38, 43, 51, 67, 74}
{24, 26, 29, 38, 43, 51, 67, 74}
{2, 9, 14, 29, 32, 64, 67, 74}
{2, 9, 24, 29, 32, 64, 67, 74}
{2, 14, 26, 29, 32, 64, 67, 74}
{2, 24, 26, 29, 32, 64, 67, 74}
{2, 4, 9, 14, 36, 64, 67, 74}
{2, 4, 9, 24, 36, 64, 67, 74}
{2, 4, 14, 26, 36, 64, 67, 74}
{2, 4, 24, 26, 36, 64, 67, 74}
{2, 9, 14, 32, 36, 64, 67, 74}
{2, 9, 24, 32, 36, 64, 67, 74}
{2, 14, 26, 32, 36, 64, 67, 74}
{2, 24, 26, 32, 36, 64, 67, 74}
{14, 26, 29, 32, 43, 64, 67, 74}
{24, 26, 29, 32, 43, 64, 67, 74}
{4, 14, 26, 36, 43, 64, 67, 74}
{4, 24, 26, 36, 43, 64, 67, 74}
{14, 26, 32, 36, 43, 64, 67, 74}
{24, 26, 32, 36, 43, 64, 67, 74}
{2, 4, 9, 14, 51, 64, 67, 74}
{2, 4, 9, 24, 51, 64, 67, 74}
{2, 4, 14, 26, 51, 64, 67, 74}
{2, 4, 24, 26, 51, 64, 67, 74}
{2, 9, 14, 29, 51, 64, 67, 74}
{2, 9, 24, 29, 51, 64, 67, 74}
{2, 14, 26, 29, 51, 64, 67, 74}
{2, 24, 26, 29, 51, 64, 67, 74}
{4, 14, 26, 43, 51, 64, 67, 74}
{4, 24, 26, 43, 51, 64, 67, 74}
{14, 26, 29, 43, 51, 64, 67, 74}
{24, 26, 29, 43, 51, 64, 67, 74}
{14, 21, 26, 29, 32, 64, 72, 74}
{21, 24, 26, 29, 32, 64, 72, 74}
{1, 14, 21, 32, 33, 64, 72, 74}
{1, 21, 24, 32, 33, 64, 72, 74}
{14, 21, 29, 32, 33, 64, 72, 74}
{21, 24, 29, 32, 33, 64, 72, 74}
{14, 26, 29, 32, 43, 64, 72, 74}
{24, 26, 29, 32, 43, 64, 72, 74}
{1, 14, 32, 33, 43, 64, 72, 74}
{1, 24, 32, 33, 43, 64, 72, 74}
{14, 29, 32, 33, 43, 64, 72, 74}
{24, 29, 32, 33, 43, 64, 72, 74}
{1, 14, 21, 32, 56, 64, 72, 74}
{1, 21, 24, 32, 56, 64, 72, 74}
{14, 21, 26, 32, 56, 64, 72, 74}
{21, 24, 26, 32, 56, 64, 72, 74}
{1, 14, 32, 43, 56, 64, 72, 74}
{1, 24, 32, 43, 56, 64, 72, 74}
{14, 26, 32, 43, 56, 64, 72, 74}
{24, 26, 32, 43, 56, 64, 72, 74}
{14, 21, 26, 29, 61, 64, 72, 74}
{21, 24, 26, 29, 61, 64, 72, 74}
{1, 14, 21, 33, 61, 64, 72, 74}
{1, 21, 24, 33, 61, 64, 72, 74}
{14, 21, 29, 33, 61, 64, 72, 74}
{21, 24, 29, 33, 61, 64, 72, 74}
{1, 14, 21, 56, 61, 64, 72, 74}
{1, 21, 24, 56, 61, 64, 72, 74}
{14, 21, 26, 56, 61, 64, 72, 74}
{21, 24, 26, 56, 61, 64, 72, 74}
{2, 7, 10, 15, 22, 25, 29, 75}
{3, 7, 10, 15, 22, 25, 29, 75}
{2, 7, 10, 17, 22, 25, 29, 75}
{3, 7, 10, 17, 22, 25, 29, 75}
{3, 7, 10, 15, 22, 25, 30, 75}
{3, 7, 10, 17, 22, 25, 30, 75}
{2, 7, 10, 15, 22, 25, 34, 75}
{2, 7, 10, 17, 22, 25, 34, 75}
{7, 10, 15, 22, 25, 30, 34, 75}
{7, 10, 17, 22, 25, 30, 34, 75}
{2, 5, 7, 10, 15, 29, 37, 75}
{3, 5, 7, 10, 15, 29, 37, 75}
{2, 5, 7, 10, 17, 29, 37, 75}
{3, 5, 7, 10, 17, 29, 37, 75}
{2, 7, 10, 15, 25, 29, 37, 75}
{3, 7, 10, 15, 25, 29, 37, 75}
{2, 7, 10, 17, 25, 29, 37, 75}
{3, 7, 10, 17, 25, 29, 37, 75}
{3, 7, 15, 22, 25, 29, 39, 75}
{3, 7, 17, 22, 25, 29, 39, 75}
{3, 15, 22, 25, 27, 29, 39, 75}
{3, 17, 22, 25, 27, 29, 39, 75}
{3, 7, 15, 22, 25, 30, 39, 75}
{3, 7, 17, 22, 25, 30, 39, 75}
{3, 15, 22, 25, 27, 30, 39, 75}
{3, 17, 22, 25, 27, 30, 39, 75}
{3, 5, 7, 15, 29, 37, 39, 75}
{3, 5, 7, 17, 29, 37, 39, 75}
{3, 7, 15, 25, 29, 37, 39, 75}
{3, 7, 17, 25, 29, 37, 39, 75}
{3, 5, 15, 27, 29, 37, 39, 75}
{3, 5, 17, 27, 29, 37, 39, 75}
{3, 15, 25, 27, 29, 37, 39, 75}
{3, 17, 25, 27, 29, 37, 39, 75}
{2, 10, 15, 22, 25, 29, 57, 75}
{3, 10, 15, 22, 25, 29, 57, 75}
{2, 10, 17, 22, 25, 29, 57, 75}
{3, 10, 17, 22, 25, 29, 57, 75}
{3, 15, 22, 25, 27, 29, 57, 75}
{3, 17, 22, 25, 27, 29, 57, 75}
{3, 10, 15, 22, 25, 30, 57, 75}
{3, 10, 17, 22, 25, 30, 57, 75}
{3, 15, 22, 25, 27, 30, 57, 75}
{3, 17, 22, 25, 27, 30, 57, 75}
{2, 10, 15, 22, 25, 34, 57, 75}
{2, 10, 17, 22, 25, 34, 57, 75}
{10, 15, 22, 25, 30, 34, 57, 75}
{10, 17, 22, 25, 30, 34, 57, 75}
{2, 5, 10, 15, 29, 37, 57, 75}
{3, 5, 10, 15, 29, 37, 57, 75}
{2, 5, 10, 17, 29, 37, 57, 75}
{3, 5, 10, 17, 29, 37, 57, 75}
{2, 10, 15, 25, 29, 37, 57, 75}
{3, 10, 15, 25, 29, 37, 57, 75}
{2, 10, 17, 25, 29, 37, 57, 75}
{3, 10, 17, 25, 29, 37, 57, 75}
{3, 5, 15, 27, 29, 37, 57, 75}
{3, 5, 17, 27, 29, 37, 57, 75}
{3, 15, 25, 27, 29, 37, 57, 75}
{3, 17, 25, 27, 29, 37, 57, 75}
{2, 15, 22, 25, 29, 49, 57, 75}
{2, 17, 22, 25, 29, 49, 57, 75}
{15, 22, 25, 27, 29, 49, 57, 75}
{17, 22, 25, 27, 29, 49, 57, 75}
{2, 5, 15, 29, 37, 49, 57, 75}
{2, 5, 17, 29, 37, 49, 57, 75}
{2, 15, 25, 29, 37, 49, 57, 75}
{2, 17, 25, 29, 37, 49, 57, 75}
{5, 15, 27, 29, 37, 49, 57, 75}
{5, 17, 27, 29, 37, 49, 57, 75}
{15, 25, 27, 29, 37, 49, 57, 75}
{17, 25, 27, 29, 37, 49, 57, 75}
{2, 5, 15, 37, 44, 49, 57, 75}
{2, 5, 17, 37, 44, 49, 57, 75}
{2, 15, 25, 37, 44, 49, 57, 75}
{2, 17, 25, 37, 44, 49, 57, 75}
{5, 15, 27, 37, 44, 49, 57, 75}
{5, 17, 27, 37, 44, 49, 57, 75}
{15, 25, 27, 37, 44, 49, 57, 75}
{17, 25, 27, 37, 44, 49, 57, 75}
{2, 5, 7, 10, 15, 29, 62, 75}
{3, 5, 7, 10, 15, 29, 62, 75}
{2, 5, 7, 10, 17, 29, 62, 75}
{3, 5, 7, 10, 17, 29, 62, 75}
{2, 7, 10, 15, 22, 29, 62, 75}
{3, 7, 10, 15, 22, 29, 62, 75}
{2, 7, 10, 17, 22, 29, 62, 75}
{3, 7, 10, 17, 22, 29, 62, 75}
{3, 7, 10, 15, 22, 30, 62, 75}
{3, 7, 10, 17, 22, 30, 62, 75}
{2, 7, 10, 15, 22, 34, 62, 75}
{2, 7, 10, 17, 22, 34, 62, 75}
{7, 10, 15, 22, 30, 34, 62, 75}
{7, 10, 17, 22, 30, 34, 62, 75}
{3, 5, 7, 15, 29, 39, 62, 75}
{3, 5, 7, 17, 29, 39, 62, 75}
{3, 7, 15, 22, 29, 39, 62, 75}
{3, 7, 17, 22, 29, 39, 62, 75}
{3, 5, 15, 27, 29, 39, 62, 75}
{3, 5, 17, 27, 29, 39, 62, 75}
{3, 15, 22, 27, 29, 39, 62, 75}
{3, 17, 22, 27, 29, 39, 62, 75}
{3, 7, 15, 22, 30, 39, 62, 75}
{3, 7, 17, 22, 30, 39, 62, 75}
{3, 15, 22, 27, 30, 39, 62, 75}
{3, 17, 22, 27, 30, 39, 62, 75}
{3, 5, 7, 10, 15, 52, 62, 75}
{3, 5, 7, 10, 17, 52, 62, 75}
{3, 7, 10, 15, 30, 52, 62, 75}
{3, 7, 10, 17, 30, 52, 62, 75}
{3, 5, 7, 15, 39, 52, 62, 75}
{3, 5, 7, 17, 39, 52, 62, 75}
{3, 5, 15, 27, 39, 52, 62, 75}
{3, 5, 17, 27, 39, 52, 62, 75}
{3, 7, 15, 30, 39, 52, 62, 75}
{3, 7, 17, 30, 39, 52, 62, 75}
{3, 15, 27, 30, 39, 52, 62, 75}
{3, 17, 27, 30, 39, 52, 62, 75}
{2, 5, 10, 15, 29, 57, 62, 75}
{3, 5, 10, 15, 29, 57, 62, 75}
{2, 5, 10, 17, 29, 57, 62, 75}
{3, 5, 10, 17, 29, 57, 62, 75}
{2, 10, 15, 22, 29, 57, 62, 75}
{3, 10, 15, 22, 29, 57, 62, 75}
{2, 10, 17, 22, 29, 57, 62, 75}
{3, 10, 17, 22, 29, 57, 62, 75}
{3, 5, 15, 27, 29, 57, 62, 75}
{3, 5, 17, 27, 29, 57, 62, 75}
{3, 15, 22, 27, 29, 57, 62, 75}
{3, 17, 22, 27, 29, 57, 62, 75}
{3, 10, 15, 22, 30, 57, 62, 75}
{3, 10, 17, 22, 30, 57, 62, 75}
{3, 15, 22, 27, 30, 57, 62, 75}
{3, 17, 22, 27, 30, 57, 62, 75}
{2, 10, 15, 22, 34, 57, 62, 75}
{2, 10, 17, 22, 34, 57, 62, 75}
{10, 15, 22, 30, 34, 57, 62, 75}
{10, 17, 22, 30, 34, 57, 62, 75}
{2, 5, 15, 29, 49, 57, 62, 75}
{2, 5, 17, 29, 49, 57, 62, 75}
{2, 15, 22, 29, 49, 57, 62, 75}
{2, 17, 22, 29, 49, 57, 62, 75}
{5, 15, 27, 29, 49, 57, 62, 75}
{5, 17, 27, 29, 49, 57, 62, 75}
{15, 22, 27, 29, 49, 57, 62, 75}
{17, 22, 27, 29, 49, 57, 62, 75}
{3, 5, 10, 15, 52, 57, 62, 75}
{3, 5, 10, 17, 52, 57, 62, 75}
{3, 5, 15, 27, 52, 57, 62, 75}
{3, 5, 17, 27, 52, 57, 62, 75}
{3, 10, 15, 30, 52, 57, 62, 75}
{3, 10, 17, 30, 52, 57, 62, 75}
{3, 15, 27, 30, 52, 57, 62, 75}
{3, 17, 27, 30, 52, 57, 62, 75}
{15, 22, 25, 27, 30, 57, 65, 75}
{17, 22, 25, 27, 30, 57, 65, 75}
{2, 15, 22, 25, 34, 57, 65, 75}
{2, 17, 22, 25, 34, 57, 65, 75}
{15, 22, 25, 30, 34, 57, 65, 75}
{17, 22, 25, 30, 34, 57, 65, 75}
{15, 25, 27, 30, 44, 57, 65, 75}
{17, 25, 27, 30, 44, 57, 65, 75}
{2, 15, 25, 34, 44, 57, 65, 75}
{2, 17, 25, 34, 44, 57, 65, 75}
{15, 25, 30, 34, 44, 57, 65, 75}
{17, 25, 30, 34, 44, 57, 65, 75}
{2, 15, 22, 25, 49, 57, 65, 75}
{2, 17, 22, 25, 49, 57, 65, 75}
{15, 22, 25, 27, 49, 57, 65, 75}
{17, 22, 25, 27, 49, 57, 65, 75}
{2, 15, 25, 44, 49, 57, 65, 75}
{2, 17, 25, 44, 49, 57, 65, 75}
{15, 25, 27, 44, 49, 57, 65, 75}
{17, 25, 27, 44, 49, 57, 65, 75}
{15, 22, 27, 30, 57, 62, 65, 75}
{17, 22, 27, 30, 57, 62, 65, 75}
{2, 15, 22, 34, 57, 62, 65, 75}
{2, 17, 22, 34, 57, 62, 65, 75}
{15, 22, 30, 34, 57, 62, 65, 75}
{17, 22, 30, 34, 57, 62, 65, 75}
{2, 15, 22, 49, 57, 62, 65, 75}
{2, 17, 22, 49, 57, 62, 65, 75}
{15, 22, 27, 49, 57, 62, 65, 75}
{17, 22, 27, 49, 57, 62, 65, 75}
{3, 7, 10, 15, 25, 30, 68, 75}
{3, 7, 10, 17, 25, 30, 68, 75}
{3, 5, 7, 10, 15, 37, 68, 75}
{3, 5, 7, 10, 17, 37, 68, 75}
{3, 7, 10, 15, 25, 37, 68, 75}
{3, 7, 10, 17, 25, 37, 68, 75}
{3, 7, 15, 25, 30, 39, 68, 75}
{3, 7, 17, 25, 30, 39, 68, 75}
{3, 15, 25, 27, 30, 39, 68, 75}
{3, 17, 25, 27, 30, 39, 68, 75}
{3, 5, 7, 15, 37, 39, 68, 75}
{3, 5, 7, 17, 37, 39, 68, 75}
{3, 7, 15, 25, 37, 39, 68, 75}
{3, 7, 17, 25, 37, 39, 68, 75}
{3, 5, 15, 27, 37, 39, 68, 75}
{3, 5, 17, 27, 37, 39, 68, 75}
{3, 15, 25, 27, 37, 39, 68, 75}
{3, 17, 25, 27, 37, 39, 68, 75}
{7, 15, 25, 30, 39, 44, 68, 75}
{7, 17, 25, 30, 39, 44, 68, 75}
{15, 25, 27, 30, 39, 44, 68, 75}
{17, 25, 27, 30, 39, 44, 68, 75}
{5, 7, 15, 37, 39, 44, 68, 75}
{5, 7, 17, 37, 39, 44, 68, 75}
{7, 15, 25, 37, 39, 44, 68, 75}
{7, 17, 25, 37, 39, 44, 68, 75}
{5, 15, 27, 37, 39, 44, 68, 75}
{5, 17, 27, 37, 39, 44, 68, 75}
{15, 25, 27, 37, 39, 44, 68, 75}
{17, 25, 27, 37, 39, 44, 68, 75}
{3, 5, 7, 10, 15, 52, 68, 75}
{3, 5, 7, 10, 17, 52, 68, 75}
{3, 7, 10, 15, 30, 52, 68, 75}
{3, 7, 10, 17, 30, 52, 68, 75}
{3, 5, 7, 15, 39, 52, 68, 75}
{3, 5, 7, 17, 39, 52, 68, 75}
{3, 5, 15, 27, 39, 52, 68, 75}
{3, 5, 17, 27, 39, 52, 68, 75}
{3, 7, 15, 30, 39, 52, 68, 75}
{3, 7, 17, 30, 39, 52, 68, 75}
{3, 15, 27, 30, 39, 52, 68, 75}
{3, 17, 27, 30, 39, 52, 68, 75}
{5, 7, 15, 39, 44, 52, 68, 75}
{5, 7, 17, 39, 44, 52, 68, 75}
{5, 15, 27, 39, 44, 52, 68, 75}
{5, 17, 27, 39, 44, 52, 68, 75}
{7, 15, 30, 39, 44, 52, 68, 75}
{7, 17, 30, 39, 44, 52, 68, 75}
{15, 27, 30, 39, 44, 52, 68, 75}
{17, 27, 30, 39, 44, 52, 68, 75}
{3, 10, 15, 25, 30, 57, 68, 75}
{3, 10, 17, 25, 30, 57, 68, 75}
{3, 15, 25, 27, 30, 57, 68, 75}
{3, 17, 25, 27, 30, 57, 68, 75}
{3, 5, 10, 15, 37, 57, 68, 75}
{3, 5, 10, 17, 37, 57, 68, 75}
{3, 10, 15, 25, 37, 57, 68, 75}
{3, 10, 17, 25, 37, 57, 68, 75}
{3, 5, 15, 27, 37, 57, 68, 75}
{3, 5, 17, 27, 37, 57, 68, 75}
{3, 15, 25, 27, 37, 57, 68, 75}
{3, 17, 25, 27, 37, 57, 68, 75}
{15, 25, 27, 30, 44, 57, 68, 75}
{17, 25, 27, 30, 44, 57, 68, 75}
{5, 15, 27, 37, 44, 57, 68, 75}
{5, 17, 27, 37, 44, 57, 68, 75}
{15, 25, 27, 37, 44, 57, 68, 75}
{17, 25, 27, 37, 44, 57, 68, 75}
{3, 5, 10, 15, 52, 57, 68, 75}
{3, 5, 10, 17, 52, 57, 68, 75}
{3, 5, 15, 27, 52, 57, 68, 75}
{3, 5, 17, 27, 52, 57, 68, 75}
{3, 10, 15, 30, 52, 57, 68, 75}
{3, 10, 17, 30, 52, 57, 68, 75}
{3, 15, 27, 30, 52, 57, 68, 75}
{3, 17, 27, 30, 52, 57, 68, 75}
{5, 15, 27, 44, 52, 57, 68, 75}
{5, 17, 27, 44, 52, 57, 68, 75}
{15, 27, 30, 44, 52, 57, 68, 75}
{17, 27, 30, 44, 52, 57, 68, 75}
{3, 8, 11, 16, 23, 26, 30, 76}
{4, 8, 11, 16, 23, 26, 30, 76}
{3, 8, 11, 18, 23, 26, 30, 76}
{4, 8, 11, 18, 23, 26, 30, 76}
{4, 8, 11, 16, 23, 26, 31, 76}
{4, 8, 11, 18, 23, 26, 31, 76}
{3, 8, 11, 16, 23, 26, 35, 76}
{3, 8, 11, 18, 23, 26, 35, 76}
{8, 11, 16, 23, 26, 31, 35, 76}
{8, 11, 18, 23, 26, 31, 35, 76}
{3, 6, 8, 11, 16, 30, 38, 76}
{4, 6, 8, 11, 16, 30, 38, 76}
{3, 6, 8, 11, 18, 30, 38, 76}
{4, 6, 8, 11, 18, 30, 38, 76}
{3, 8, 11, 16, 26, 30, 38, 76}
{4, 8, 11, 16, 26, 30, 38, 76}
{3, 8, 11, 18, 26, 30, 38, 76}
{4, 8, 11, 18, 26, 30, 38, 76}
{4, 8, 16, 23, 26, 30, 40, 76}
{4, 8, 18, 23, 26, 30, 40, 76}
{4, 16, 23, 26, 28, 30, 40, 76}
{4, 18, 23, 26, 28, 30, 40, 76}
{4, 8, 16, 23, 26, 31, 40, 76}
{4, 8, 18, 23, 26, 31, 40, 76}
{4, 16, 23, 26, 28, 31, 40, 76}
{4, 18, 23, 26, 28, 31, 40, 76}
{4, 6, 8, 16, 30, 38, 40, 76}
{4, 6, 8, 18, 30, 38, 40, 76}
{4, 8, 16, 26, 30, 38, 40, 76}
{4, 8, 18, 26, 30, 38, 40, 76}
{4, 6, 16, 28, 30, 38, 40, 76}
{4, 6, 18, 28, 30, 38, 40, 76}
{4, 16, 26, 28, 30, 38, 40, 76}
{4, 18, 26, 28, 30, 38, 40, 76}
{3, 11, 16, 23, 26, 30, 58, 76}
{4, 11, 16, 23, 26, 30, 58, 76}
{3, 11, 18, 23, 26, 30, 58, 76}
{4, 11, 18, 23, 26, 30, 58, 76}
{4, 16, 23, 26, 28, 30, 58, 76}
{4, 18, 23, 26, 28, 30, 58, 76}
{4, 11, 16, 23, 26, 31, 58, 76}
{4, 11, 18, 23, 26, 31, 58, 76}
{4, 16, 23, 26, 28, 31, 58, 76}
{4, 18, 23, 26, 28, 31, 58, 76}
{3, 11, 16, 23, 26, 35, 58, 76}
{3, 11, 18, 23, 26, 35, 58, 76}
{11, 16, 23, 26, 31, 35, 58, 76}
{11, 18, 23, 26, 31, 35, 58, 76}
{3, 6, 11, 16, 30, 38, 58, 76}
{4, 6, 11, 16, 30, 38, 58, 76}
{3, 6, 11, 18, 30, 38, 58, 76}
{4, 6, 11, 18, 30, 38, 58, 76}
{3, 11, 16, 26, 30, 38, 58, 76}
{4, 11, 16, 26, 30, 38, 58, 76}
{3, 11, 18, 26, 30, 38, 58, 76}
{4, 11, 18, 26, 30, 38, 58, 76}
{4, 6, 16, 28, 30, 38, 58, 76}
{4, 6, 18, 28, 30, 38, 58, 76}
{4, 16, 26, 28, 30, 38, 58, 76}
{4, 18, 26, 28, 30, 38, 58, 76}
{3, 16, 23, 26, 30, 50, 58, 76}
{3, 18, 23, 26, 30, 50, 58, 76}
{16, 23, 26, 28, 30, 50, 58, 76}
{18, 23, 26, 28, 30, 50, 58, 76}
{3, 6, 16, 30, 38, 50, 58, 76}
{3, 6, 18, 30, 38, 50, 58, 76}
{3, 16, 26, 30, 38, 50, 58, 76}
{3, 18, 26, 30, 38, 50, 58, 76}
{6, 16, 28, 30, 38, 50, 58, 76}
{6, 18, 28, 30, 38, 50, 58, 76}
{16, 26, 28, 30, 38, 50, 58, 76}
{18, 26, 28, 30, 38, 50, 58, 76}
{3, 6, 16, 38, 45, 50, 58, 76}
{3, 6, 18, 38, 45, 50, 58, 76}
{3, 16, 26, 38, 45, 50, 58, 76}
{3, 18, 26, 38, 45, 50, 58, 76}
{6, 16, 28, 38, 45, 50, 58, 76}
{6, 18, 28, 38, 45, 50, 58, 76}
{16, 26, 28, 38, 45, 50, 58, 76}
{18, 26, 28, 38, 45, 50, 58, 76}
{3, 6, 8, 11, 16, 30, 63, 76}
{4, 6, 8, 11, 16, 30, 63, 76}
{3, 6, 8, 11, 18, 30, 63, 76}
{4, 6, 8, 11, 18, 30, 63, 76}
{3, 8, 11, 16, 23, 30, 63, 76}
{4, 8, 11, 16, 23, 30, 63, 76}
{3, 8, 11, 18, 23, 30, 63, 76}
{4, 8, 11, 18, 23, 30, 63, 76}
{4, 8, 11, 16, 23, 31, 63, 76}
{4, 8, 11, 18, 23, 31, 63, 76}
{3, 8, 11, 16, 23, 35, 63, 76}
{3, 8, 11, 18, 23, 35, 63, 76}
{8, 11, 16, 23, 31, 35, 63, 76}
{8, 11, 18, 23, 31, 35, 63, 76}
{4, 6, 8, 16, 30, 40, 63, 76}
{4, 6, 8, 18, 30, 40, 63, 76}
{4, 8, 16, 23, 30, 40, 63, 76}
{4, 8, 18, 23, 30, 40, 63, 76}
{4, 6, 16, 28, 30, 40, 63, 76}
{4, 6, 18, 28, 30, 40, 63, 76}
{4, 16, 23, 28, 30, 40, 63, 76}
{4, 18, 23, 28, 30, 40, 63, 76}
{4, 8, 16, 23, 31, 40, 63, 76}
{4, 8, 18, 23, 31, 40, 63, 76}
{4, 16, 23, 28, 31, 40, 63, 76}
{4, 18, 23, 28, 31, 40, 63, 76}
{4, 6, 8, 11, 16, 53, 63, 76}
{4, 6, 8, 11, 18, 53, 63, 76}
{4, 8, 11, 16, 31, 53, 63, 76}
{4, 8, 11, 18, 31, 53, 63, 76}
{4, 6, 8, 16, 40, 53, 63, 76}
{4, 6, 8, 18, 40, 53, 63, 76}
{4, 6, 16, 28, 40, 53, 63, 76}
{4, 6, 18, 28, 40, 53, 63, 76}
{4, 8, 16, 31, 40, 53, 63, 76}
{4, 8, 18, 31, 40, 53, 63, 76}
{4, 16, 28, 31, 40, 53, 63, 76}
{4, 18, 28, 31, 40, 53, 63, 76}
{3, 6, 11, 16, 30, 58, 63, 76}
{4, 6, 11, 16, 30, 58, 63, 76}
{3, 6, 11, 18, 30, 58, 63, 76}
{4, 6, 11, 18, 30, 58, 63, 76}
{3, 11, 16, 23, 30, 58, 63, 76}
{4, 11, 16, 23, 30, 58, 63, 76}
{3, 11, 18, 23, 30, 58, 63, 76}
{4, 11, 18, 23, 30, 58, 63, 76}
{4, 6, 16, 28, 30, 58, 63, 76}
{4, 6, 18, 28, 30, 58, 63, 76}
{4, 16, 23, 28, 30, 58, 63, 76}
{4, 18, 23, 28, 30, 58, 63, 76}
{4, 11, 16, 23, 31, 58, 63, 76}
{4, 11, 18, 23, 31, 58, 63, 76}
{4, 16, 23, 28, 31, 58, 63, 76}
{4, 18, 23, 28, 31, 58, 63, 76}
{3, 11, 16, 23, 35, 58, 63, 76}
{3, 11, 18, 23, 35, 58, 63, 76}
{11, 16, 23, 31, 35, 58, 63, 76}
{11, 18, 23, 31, 35, 58, 63, 76}
{3, 6, 16, 30, 50, 58, 63, 76}
{3, 6, 18, 30, 50, 58, 63, 76}
{3, 16, 23, 30, 50, 58, 63, 76}
{3, 18, 23, 30, 50, 58, 63, 76}
{6, 16, 28, 30, 50, 58, 63, 76}
{6, 18, 28, 30, 50, 58, 63, 76}
{16, 23, 28, 30, 50, 58, 63, 76}
{18, 23, 28, 30, 50, 58, 63, 76}
{4, 6, 11, 16, 53, 58, 63, 76}
{4, 6, 11, 18, 53, 58, 63, 76}
{4, 6, 16, 28, 53, 58, 63, 76}
{4, 6, 18, 28, 53, 58, 63, 76}
{4, 11, 16, 31, 53, 58, 63, 76}
{4, 11, 18, 31, 53, 58, 63, 76}
{4, 16, 28, 31, 53, 58, 63, 76}
{4, 18, 28, 31, 53, 58, 63, 76}
{16, 23, 26, 28, 31, 58, 66, 76}
{18, 23, 26, 28, 31, 58, 66, 76}
{3, 16, 23, 26, 35, 58, 66, 76}
{3, 18, 23, 26, 35, 58, 66, 76}
{16, 23, 26, 31, 35, 58, 66, 76}
{18, 23, 26, 31, 35, 58, 66, 76}
{16, 26, 28, 31, 45, 58, 66, 76}
{18, 26, 28, 31, 45, 58, 66, 76}
{3, 16, 26, 35, 45, 58, 66, 76}
{3, 18, 26, 35, 45, 58, 66, 76}
{16, 26, 31, 35, 45, 58, 66, 76}
{18, 26, 31, 35, 45, 58, 66, 76}
{3, 16, 23, 26, 50, 58, 66, 76}
{3, 18, 23, 26, 50, 58, 66, 76}
{16, 23, 26, 28, 50, 58, 66, 76}
{18, 23, 26, 28, 50, 58, 66, 76}
{3, 16, 26, 45, 50, 58, 66, 76}
{3, 18, 26, 45, 50, 58, 66, 76}
{16, 26, 28, 45, 50, 58, 66, 76}
{18, 26, 28, 45, 50, 58, 66, 76}
{16, 23, 28, 31, 58, 63, 66, 76}
{18, 23, 28, 31, 58, 63, 66, 76}
{3, 16, 23, 35, 58, 63, 66, 76}
{3, 18, 23, 35, 58, 63, 66, 76}
{16, 23, 31, 35, 58, 63, 66, 76}
{18, 23, 31, 35, 58, 63, 66, 76}
{3, 16, 23, 50, 58, 63, 66, 76}
{3, 18, 23, 50, 58, 63, 66, 76}
{16, 23, 28, 50, 58, 63, 66, 76}
{18, 23, 28, 50, 58, 63, 66, 76}
{4, 8, 11, 16, 26, 31, 69, 76}
{4, 8, 11, 18, 26, 31, 69, 76}
{4, 6, 8, 11, 16, 38, 69, 76}
{4, 6, 8, 11, 18, 38, 69, 76}
{4, 8, 11, 16, 26, 38, 69, 76}
{4, 8, 11, 18, 26, 38, 69, 76}
{4, 8, 16, 26, 31, 40, 69, 76}
{4, 8, 18, 26, 31, 40, 69, 76}
{4, 16, 26, 28, 31, 40, 69, 76}
{4, 18, 26, 28, 31, 40, 69, 76}
{4, 6, 8, 16, 38, 40, 69, 76}
{4, 6, 8, 18, 38, 40, 69, 76}
{4, 8, 16, 26, 38, 40, 69, 76}
{4, 8, 18, 26, 38, 40, 69, 76}
{4, 6, 16, 28, 38, 40, 69, 76}
{4, 6, 18, 28, 38, 40, 69, 76}
{4, 16, 26, 28, 38, 40, 69, 76}
{4, 18, 26, 28, 38, 40, 69, 76}
{8, 16, 26, 31, 40, 45, 69, 76}
{8, 18, 26, 31, 40, 45, 69, 76}
{16, 26, 28, 31, 40, 45, 69, 76}
{18, 26, 28, 31, 40, 45, 69, 76}
{6, 8, 16, 38, 40, 45, 69, 76}
{6, 8, 18, 38, 40, 45, 69, 76}
{8, 16, 26, 38, 40, 45, 69, 76}
{8, 18, 26, 38, 40, 45, 69, 76}
{6, 16, 28, 38, 40, 45, 69, 76}
{6, 18, 28, 38, 40, 45, 69, 76}
{16, 26, 28, 38, 40, 45, 69, 76}
{18, 26, 28, 38, 40, 45, 69, 76}
{4, 6, 8, 11, 16, 53, 69, 76}
{4, 6, 8, 11, 18, 53, 69, 76}
{4, 8, 11, 16, 31, 53, 69, 76}
{4, 8, 11, 18, 31, 53, 69, 76}
{4, 6, 8, 16, 40, 53, 69, 76}
{4, 6, 8, 18, 40, 53, 69, 76}
{4, 6, 16, 28, 40, 53, 69, 76}
{4, 6, 18, 28, 40, 53, 69, 76}
{4, 8, 16, 31, 40, 53, 69, 76}
{4, 8, 18, 31, 40, 53, 69, 76}
{4, 16, 28, 31, 40, 53, 69, 76}
{4, 18, 28, 31, 40, 53, 69, 76}
{6, 8, 16, 40, 45, 53, 69, 76}
{6, 8, 18, 40, 45, 53, 69, 76}
{6, 16, 28, 40, 45, 53, 69, 76}
{6, 18, 28, 40, 45, 53, 69, 76}
{8, 16, 31, 40, 45, 53, 69, 76}
{8, 18, 31, 40, 45, 53, 69, 76}
{16, 28, 31, 40, 45, 53, 69, 76}
{18, 28, 31, 40, 45, 53, 69, 76}
{4, 11, 16, 26, 31, 58, 69, 76}
{4, 11, 18, 26, 31, 58, 69, 76}
{4, 16, 26, 28, 31, 58, 69, 76}
{4, 18, 26, 28, 31, 58, 69, 76}
{4, 6, 11, 16, 38, 58, 69, 76}
{4, 6, 11, 18, 38, 58, 69, 76}
{4, 11, 16, 26, 38, 58, 69, 76}
{4, 11, 18, 26, 38, 58, 69, 76}
{4, 6, 16, 28, 38, 58, 69, 76}
{4, 6, 18, 28, 38, 58, 69, 76}
{4, 16, 26, 28, 38, 58, 69, 76}
{4, 18, 26, 28, 38, 58, 69, 76}
{16, 26, 28, 31, 45, 58, 69, 76}
{18, 26, 28, 31, 45, 58, 69, 76}
{6, 16, 28, 38, 45, 58, 69, 76}
{6, 18, 28, 38, 45, 58, 69, 76}
{16, 26, 28, 38, 45, 58, 69, 76}
{18, 26, 28, 38, 45, 58, 69, 76}
{4, 6, 11, 16, 53, 58, 69, 76}
{4, 6, 11, 18, 53, 58, 69, 76}
{4, 6, 16, 28, 53, 58, 69, 76}
{4, 6, 18, 28, 53, 58, 69, 76}
{4, 11, 16, 31, 53, 58, 69, 76}
{4, 11, 18, 31, 53, 58, 69, 76}
{4, 16, 28, 31, 53, 58, 69, 76}
{4, 18, 28, 31, 53, 58, 69, 76}
{6, 16, 28, 45, 53, 58, 69, 76}
{6, 18, 28, 45, 53, 58, 69, 76}
{16, 28, 31, 45, 53, 58, 69, 76}
{18, 28, 31, 45, 53, 58, 69, 76}
{1, 4, 9, 12, 24, 27, 31, 77}
{1, 5, 9, 12, 24, 27, 31, 77}
{1, 4, 12, 19, 24, 27, 31, 77}
{1, 5, 12, 19, 24, 27, 31, 77}
{1, 5, 9, 12, 24, 27, 32, 77}
{1, 5, 12, 19, 24, 27, 32, 77}
{1, 5, 9, 24, 27, 31, 33, 77}
{1, 5, 19, 24, 27, 31, 33, 77}
{5, 9, 24, 27, 29, 31, 33, 77}
{5, 19, 24, 27, 29, 31, 33, 77}
{1, 5, 9, 24, 27, 32, 33, 77}
{1, 5, 19, 24, 27, 32, 33, 77}
{5, 9, 24, 27, 29, 32, 33, 77}
{5, 19, 24, 27, 29, 32, 33, 77}
{1, 4, 9, 12, 24, 27, 36, 77}
{1, 4, 12, 19, 24, 27, 36, 77}
{1, 9, 12, 24, 27, 32, 36, 77}
{1, 12, 19, 24, 27, 32, 36, 77}
{1, 4, 7, 9, 12, 31, 39, 77}
{1, 5, 7, 9, 12, 31, 39, 77}
{1, 4, 7, 12, 19, 31, 39, 77}
{1, 5, 7, 12, 19, 31, 39, 77}
{1, 4, 9, 12, 27, 31, 39, 77}
{1, 5, 9, 12, 27, 31, 39, 77}
{1, 4, 12, 19, 27, 31, 39, 77}
{1, 5, 12, 19, 27, 31, 39, 77}
{1, 5, 7, 9, 31, 33, 39, 77}
{1, 5, 7, 19, 31, 33, 39, 77}
{1, 5, 9, 27, 31, 33, 39, 77}
{1, 5, 19, 27, 31, 33, 39, 77}
{5, 7, 9, 29, 31, 33, 39, 77}
{5, 7, 19, 29, 31, 33, 39, 77}
{5, 9, 27, 29, 31, 33, 39, 77}
{5, 19, 27, 29, 31, 33, 39, 77}
{4, 9, 12, 24, 27, 31, 59, 77}
{5, 9, 12, 24, 27, 31, 59, 77}
{4, 12, 19, 24, 27, 31, 59, 77}
{5, 12, 19, 24, 27, 31, 59, 77}
{5, 9, 24, 27, 29, 31, 59, 77}
{5, 19, 24, 27, 29, 31, 59, 77}
{5, 9, 12, 24, 27, 32, 59, 77}
{5, 12, 19, 24, 27, 32, 59, 77}
{5, 9, 24, 27, 29, 32, 59, 77}
{5, 19, 24, 27, 29, 32, 59, 77}
{4, 9, 12, 24, 27, 36, 59, 77}
{4, 12, 19, 24, 27, 36, 59, 77}
{9, 12, 24, 27, 32, 36, 59, 77}
{12, 19, 24, 27, 32, 36, 59, 77}
{4, 7, 9, 12, 31, 39, 59, 77}
{5, 7, 9, 12, 31, 39, 59, 77}
{4, 7, 12, 19, 31, 39, 59, 77}
{5, 7, 12, 19, 31, 39, 59, 77}
{4, 9, 12, 27, 31, 39, 59, 77}
{5, 9, 12, 27, 31, 39, 59, 77}
{4, 12, 19, 27, 31, 39, 59, 77}
{5, 12, 19, 27, 31, 39, 59, 77}
{5, 7, 9, 29, 31, 39, 59, 77}
{5, 7, 19, 29, 31, 39, 59, 77}
{5, 9, 27, 29, 31, 39, 59, 77}
{5, 19, 27, 29, 31, 39, 59, 77}
{4, 9, 24, 27, 31, 51, 59, 77}
{4, 19, 24, 27, 31, 51, 59, 77}
{9, 24, 27, 29, 31, 51, 59, 77}
{19, 24, 27, 29, 31, 51, 59, 77}
{4, 7, 9, 31, 39, 51, 59, 77}
{4, 7, 19, 31, 39, 51, 59, 77}
{4, 9, 27, 31, 39, 51, 59, 77}
{4, 19, 27, 31, 39, 51, 59, 77}
{7, 9, 29, 31, 39, 51, 59, 77}
{7, 19, 29, 31, 39, 51, 59, 77}
{9, 27, 29, 31, 39, 51, 59, 77}
{19, 27, 29, 31, 39, 51, 59, 77}
{4, 7, 9, 39, 46, 51, 59, 77}
{4, 7, 19, 39, 46, 51, 59, 77}
{4, 9, 27, 39, 46, 51, 59, 77}
{4, 19, 27, 39, 46, 51, 59, 77}
{7, 9, 29, 39, 46, 51, 59, 77}
{7, 19, 29, 39, 46, 51, 59, 77}
{9, 27, 29, 39, 46, 51, 59, 77}
{19, 27, 29, 39, 46, 51, 59, 77}
{1, 4, 7, 9, 12, 31, 64, 77}
{1, 5, 7, 9, 12, 31, 64, 77}
{1, 4, 7, 12, 19, 31, 64, 77}
{1, 5, 7, 12, 19, 31, 64, 77}
{1, 4, 9, 12, 24, 31, 64, 77}
{1, 5, 9, 12, 24, 31, 64, 77}
{1, 4, 12, 19, 24, 31, 64, 77}
{1, 5, 12, 19, 24, 31, 64, 77}
{1, 5, 9, 12, 24, 32, 64, 77}
{1, 5, 12, 19, 24, 32, 64, 77}
{1, 5, 7, 9, 31, 33, 64, 77}
{1, 5, 7, 19, 31, 33, 64, 77}
{1, 5, 9, 24, 31, 33, 64, 77}
{1, 5, 19, 24, 31, 33, 64, 77}
{5, 7, 9, 29, 31, 33, 64, 77}
{5, 7, 19, 29, 31, 33, 64, 77}
{5, 9, 24, 29, 31, 33, 64, 77}
{5, 19, 24, 29, 31, 33, 64, 77}
{1, 5, 9, 24, 32, 33, 64, 77}
{1, 5, 19, 24, 32, 33, 64, 77}
{5, 9, 24, 29, 32, 33, 64, 77}
{5, 19, 24, 29, 32, 33, 64, 77}
{1, 4, 9, 12, 24, 36, 64, 77}
{1, 4, 12, 19, 24, 36, 64, 77}
{1, 9, 12, 24, 32, 36, 64, 77}
{1, 12, 19, 24, 32, 36, 64, 77}
{1, 5, 7, 9, 12, 54, 64, 77}
{1, 5, 7, 12, 19, 54, 64, 77}
{1, 5, 9, 12, 32, 54, 64, 77}
{1, 5, 12, 19, 32, 54, 64, 77}
{1, 5, 7, 9, 33, 54, 64, 77}
{1, 5, 7, 19, 33, 54, 64, 77}
{5, 7, 9, 29, 33, 54, 64, 77}
{5, 7, 19, 29, 33, 54, 64, 77}
{1, 5, 9, 32, 33, 54, 64, 77}
{1, 5, 19, 32, 33, 54, 64, 77}
{5, 9, 29, 32, 33, 54, 64, 77}
{5, 19, 29, 32, 33, 54, 64, 77}
{4, 7, 9, 12, 31, 59, 64, 77}
{5, 7, 9, 12, 31, 59, 64, 77}
{4, 7, 12, 19, 31, 59, 64, 77}
{5, 7, 12, 19, 31, 59, 64, 77}
{4, 9, 12, 24, 31, 59, 64, 77}
{5, 9, 12, 24, 31, 59, 64, 77}
{4, 12, 19, 24, 31, 59, 64, 77}
{5, 12, 19, 24, 31, 59, 64, 77}
{5, 7, 9, 29, 31, 59, 64, 77}
{5, 7, 19, 29, 31, 59, 64, 77}
{5, 9, 24, 29, 31, 59, 64, 77}
{5, 19, 24, 29, 31, 59, 64, 77}
{5, 9, 12, 24, 32, 59, 64, 77}
{5, 12, 19, 24, 32, 59, 64, 77}
{5, 9, 24, 29, 32, 59, 64, 77}
{5, 19, 24, 29, 32, 59, 64, 77}
{4, 9, 12, 24, 36, 59, 64, 77}
{4, 12, 19, 24, 36, 59, 64, 77}
{9, 12, 24, 32, 36, 59, 64, 77}
{12, 19, 24, 32, 36, 59, 64, 77}
{4, 7, 9, 31, 51, 59, 64, 77}
{4, 7, 19, 31, 51, 59, 64, 77}
{4, 9, 24, 31, 51, 59, 64, 77}
{4, 19, 24, 31, 51, 59, 64, 77}
{7, 9, 29, 31, 51, 59, 64, 77}
{7, 19, 29, 31, 51, 59, 64, 77}
{9, 24, 29, 31, 51, 59, 64, 77}
{19, 24, 29, 31, 51, 59, 64, 77}
{5, 7, 9, 12, 54, 59, 64, 77}
{5, 7, 12, 19, 54, 59, 64, 77}
{5, 7, 9, 29, 54, 59, 64, 77}
{5, 7, 19, 29, 54, 59, 64, 77}
{5, 9, 12, 32, 54, 59, 64, 77}
{5, 12, 19, 32, 54, 59, 64, 77}
{5, 9, 29, 32, 54, 59, 64, 77}
{5, 19, 29, 32, 54, 59, 64, 77}
{9, 24, 27, 29, 32, 59, 67, 77}
{19, 24, 27, 29, 32, 59, 67, 77}
{4, 9, 24, 27, 36, 59, 67, 77}
{4, 19, 24, 27, 36, 59, 67, 77}
{9, 24, 27, 32, 36, 59, 67, 77}
{19, 24, 27, 32, 36, 59, 67, 77}
{9, 27, 29, 32, 46, 59, 67, 77}
{19, 27, 29, 32, 46, 59, 67, 77}
{4, 9, 27, 36, 46, 59, 67, 77}
{4, 19, 27, 36, 46, 59, 67, 77}
{9, 27, 32, 36, 46, 59, 67, 77}
{19, 27, 32, 36, 46, 59, 67, 77}
{4, 9, 24, 27, 51, 59, 67, 77}
{4, 19, 24, 27, 51, 59, 67, 77}
{9, 24, 27, 29, 51, 59, 67, 77}
{19, 24, 27, 29, 51, 59, 67, 77}
{4, 9, 27, 46, 51, 59, 67, 77}
{4, 19, 27, 46, 51, 59, 67, 77}
{9, 27, 29, 46, 51, 59, 67, 77}
{19, 27, 29, 46, 51, 59, 67, 77}
{9, 24, 29, 32, 59, 64, 67, 77}
{19, 24, 29, 32, 59, 64, 67, 77}
{4, 9, 24, 36, 59, 64, 67, 77}
{4, 19, 24, 36, 59, 64, 67, 77}
{9, 24, 32, 36, 59, 64, 67, 77}
{19, 24, 32, 36, 59, 64, 67, 77}
{4, 9, 24, 51, 59, 64, 67, 77}
{4, 19, 24, 51, 59, 64, 67, 77}
{9, 24, 29, 51, 59, 64, 67, 77}
{19, 24, 29, 51, 59, 64, 67, 77}
{1, 5, 9, 12, 27, 32, 70, 77}
{1, 5, 12, 19, 27, 32, 70, 77}
{1, 5, 9, 27, 32, 33, 70, 77}
{1, 5, 19, 27, 32, 33, 70, 77}
{5, 9, 27, 29, 32, 33, 70, 77}
{5, 19, 27, 29, 32, 33, 70, 77}
{1, 5, 7, 9, 12, 39, 70, 77}
{1, 5, 7, 12, 19, 39, 70, 77}
{1, 5, 9, 12, 27, 39, 70, 77}
{1, 5, 12, 19, 27, 39, 70, 77}
{1, 5, 7, 9, 33, 39, 70, 77}
{1, 5, 7, 19, 33, 39, 70, 77}
{1, 5, 9, 27, 33, 39, 70, 77}
{1, 5, 19, 27, 33, 39, 70, 77}
{5, 7, 9, 29, 33, 39, 70, 77}
{5, 7, 19, 29, 33, 39, 70, 77}
{5, 9, 27, 29, 33, 39, 70, 77}
{5, 19, 27, 29, 33, 39, 70, 77}
{1, 9, 27, 32, 33, 46, 70, 77}
{1, 19, 27, 32, 33, 46, 70, 77}
{9, 27, 29, 32, 33, 46, 70, 77}
{19, 27, 29, 32, 33, 46, 70, 77}
{1, 7, 9, 33, 39, 46, 70, 77}
{1, 7, 19, 33, 39, 46, 70, 77}
{1, 9, 27, 33, 39, 46, 70, 77}
{1, 19, 27, 33, 39, 46, 70, 77}
{7, 9, 29, 33, 39, 46, 70, 77}
{7, 19, 29, 33, 39, 46, 70, 77}
{9, 27, 29, 33, 39, 46, 70, 77}
{19, 27, 29, 33, 39, 46, 70, 77}
{1, 5, 7, 9, 12, 54, 70, 77}
{1, 5, 7, 12, 19, 54, 70, 77}
{1, 5, 9, 12, 32, 54, 70, 77}
{1, 5, 12, 19, 32, 54, 70, 77}
{1, 5, 7, 9, 33, 54, 70, 77}
{1, 5, 7, 19, 33, 54, 70, 77}
{5, 7, 9, 29, 33, 54, 70, 77}
{5, 7, 19, 29, 33, 54, 70, 77}
{1, 5, 9, 32, 33, 54, 70, 77}
{1, 5, 19, 32, 33, 54, 70, 77}
{5, 9, 29, 32, 33, 54, 70, 77}
{5, 19, 29, 32, 33, 54, 70, 77}
{1, 7, 9, 33, 46, 54, 70, 77}
{1, 7, 19, 33, 46, 54, 70, 77}
{7, 9, 29, 33, 46, 54, 70, 77}
{7, 19, 29, 33, 46, 54, 70, 77}
{1, 9, 32, 33, 46, 54, 70, 77}
{1, 19, 32, 33, 46, 54, 70, 77}
{9, 29, 32, 33, 46, 54, 70, 77}
{19, 29, 32, 33, 46, 54, 70, 77}
{5, 9, 12, 27, 32, 59, 70, 77}
{5, 12, 19, 27, 32, 59, 70, 77}
{5, 9, 27, 29, 32, 59, 70, 77}
{5, 19, 27, 29, 32, 59, 70, 77}
{5, 7, 9, 12, 39, 59, 70, 77}
{5, 7, 12, 19, 39, 59, 70, 77}
{5, 9, 12, 27, 39, 59, 70, 77}
{5, 12, 19, 27, 39, 59, 70, 77}
{5, 7, 9, 29, 39, 59, 70, 77}
{5, 7, 19, 29, 39, 59, 70, 77}
{5, 9, 27, 29, 39, 59, 70, 77}
{5, 19, 27, 29, 39, 59, 70, 77}
{9, 27, 29, 32, 46, 59, 70, 77}
{19, 27, 29, 32, 46, 59, 70, 77}
{7, 9, 29, 39, 46, 59, 70, 77}
{7, 19, 29, 39, 46, 59, 70, 77}
{9, 27, 29, 39, 46, 59, 70, 77}
{19, 27, 29, 39, 46, 59, 70, 77}
{5, 7, 9, 12, 54, 59, 70, 77}
{5, 7, 12, 19, 54, 59, 70, 77}
{5, 7, 9, 29, 54, 59, 70, 77}
{5, 7, 19, 29, 54, 59, 70, 77}
{5, 9, 12, 32, 54, 59, 70, 77}
{5, 12, 19, 32, 54, 59, 70, 77}
{5, 9, 29, 32, 54, 59, 70, 77}
{5, 19, 29, 32, 54, 59, 70, 77}
{7, 9, 29, 46, 54, 59, 70, 77}
{7, 19, 29, 46, 54, 59, 70, 77}
{9, 29, 32, 46, 54, 59, 70, 77}
{19, 29, 32, 46, 54, 59, 70, 77}
{2, 6, 10, 13, 17, 25, 28, 78}
{2, 6, 13, 17, 20, 25, 28, 78}
{2, 5, 10, 13, 17, 28, 32, 78}
{2, 6, 10, 13, 17, 28, 32, 78}
{2, 5, 13, 17, 20, 28, 32, 78}
{2, 6, 13, 17, 20, 28, 32, 78}
{2, 6, 10, 17, 25, 28, 34, 78}
{2, 6, 17, 20, 25, 28, 34, 78}
{6, 10, 17, 25, 28, 30, 34, 78}
{6, 17, 20, 25, 28, 30, 34, 78}
{2, 6, 10, 17, 28, 32, 34, 78}
{2, 6, 17, 20, 28, 32, 34, 78}
{6, 10, 17, 28, 30, 32, 34, 78}
{6, 17, 20, 28, 30, 32, 34, 78}
{2, 5, 10, 13, 17, 28, 37, 78}
{2, 5, 13, 17, 20, 28, 37, 78}
{2, 10, 13, 17, 25, 28, 37, 78}
{2, 13, 17, 20, 25, 28, 37, 78}
{2, 5, 8, 10, 13, 32, 40, 78}
{2, 6, 8, 10, 13, 32, 40, 78}
{2, 5, 8, 13, 20, 32, 40, 78}
{2, 6, 8, 13, 20, 32, 40, 78}
{2, 5, 10, 13, 28, 32, 40, 78}
{2, 6, 10, 13, 28, 32, 40, 78}
{2, 5, 13, 20, 28, 32, 40, 78}
{2, 6, 13, 20, 28, 32, 40, 78}
{2, 6, 8, 10, 32, 34, 40, 78}
{2, 6, 8, 20, 32, 34, 40, 78}
{2, 6, 10, 28, 32, 34, 40, 78}
{2, 6, 20, 28, 32, 34, 40, 78}
{6, 8, 10, 30, 32, 34, 40, 78}
{6, 8, 20, 30, 32, 34, 40, 78}
{6, 10, 28, 30, 32, 34, 40, 78}
{6, 20, 28, 30, 32, 34, 40, 78}
{2, 6, 10, 13, 17, 25, 57, 78}
{2, 6, 13, 17, 20, 25, 57, 78}
{2, 5, 8, 10, 13, 32, 57, 78}
{2, 6, 8, 10, 13, 32, 57, 78}
{2, 5, 10, 13, 17, 32, 57, 78}
{2, 6, 10, 13, 17, 32, 57, 78}
{2, 5, 8, 13, 20, 32, 57, 78}
{2, 6, 8, 13, 20, 32, 57, 78}
{2, 5, 13, 17, 20, 32, 57, 78}
{2, 6, 13, 17, 20, 32, 57, 78}
{2, 6, 10, 17, 25, 34, 57, 78}
{2, 6, 17, 20, 25, 34, 57, 78}
{6, 10, 17, 25, 30, 34, 57, 78}
{6, 17, 20, 25, 30, 34, 57, 78}
{2, 6, 8, 10, 32, 34, 57, 78}
{2, 6, 10, 17, 32, 34, 57, 78}
{2, 6, 8, 20, 32, 34, 57, 78}
{2, 6, 17, 20, 32, 34, 57, 78}
{6, 8, 10, 30, 32, 34, 57, 78}
{6, 10, 17, 30, 32, 34, 57, 78}
{6, 8, 20, 30, 32, 34, 57, 78}
{6, 17, 20, 30, 32, 34, 57, 78}
{2, 5, 10, 13, 17, 37, 57, 78}
{2, 5, 13, 17, 20, 37, 57, 78}
{2, 10, 13, 17, 25, 37, 57, 78}
{2, 13, 17, 20, 25, 37, 57, 78}
{2, 6, 8, 10, 13, 55, 57, 78}
{2, 6, 8, 13, 20, 55, 57, 78}
{2, 6, 10, 13, 25, 55, 57, 78}
{2, 6, 13, 20, 25, 55, 57, 78}
{2, 6, 8, 10, 34, 55, 57, 78}
{2, 6, 8, 20, 34, 55, 57, 78}
{2, 6, 10, 25, 34, 55, 57, 78}
{2, 6, 20, 25, 34, 55, 57, 78}
{6, 8, 10, 30, 34, 55, 57, 78}
{6, 8, 20, 30, 34, 55, 57, 78}
{6, 10, 25, 30, 34, 55, 57, 78}
{6, 20, 25, 30, 34, 55, 57, 78}
{6, 10, 13, 17, 25, 28, 60, 78}
{6, 13, 17, 20, 25, 28, 60, 78}
{6, 10, 17, 25, 28, 30, 60, 78}
{6, 17, 20, 25, 28, 30, 60, 78}
{5, 10, 13, 17, 28, 32, 60, 78}
{6, 10, 13, 17, 28, 32, 60, 78}
{5, 13, 17, 20, 28, 32, 60, 78}
{6, 13, 17, 20, 28, 32, 60, 78}
{6, 10, 17, 28, 30, 32, 60, 78}
{6, 17, 20, 28, 30, 32, 60, 78}
{5, 10, 13, 17, 28, 37, 60, 78}
{5, 13, 17, 20, 28, 37, 60, 78}
{10, 13, 17, 25, 28, 37, 60, 78}
{13, 17, 20, 25, 28, 37, 60, 78}
{5, 8, 10, 13, 32, 40, 60, 78}
{6, 8, 10, 13, 32, 40, 60, 78}
{5, 8, 13, 20, 32, 40, 60, 78}
{6, 8, 13, 20, 32, 40, 60, 78}
{5, 10, 13, 28, 32, 40, 60, 78}
{6, 10, 13, 28, 32, 40, 60, 78}
{5, 13, 20, 28, 32, 40, 60, 78}
{6, 13, 20, 28, 32, 40, 60, 78}
{6, 8, 10, 30, 32, 40, 60, 78}
{6, 8, 20, 30, 32, 40, 60, 78}
{6, 10, 28, 30, 32, 40, 60, 78}
{6, 20, 28, 30, 32, 40, 60, 78}
{5, 10, 17, 28, 32, 52, 60, 78}
{5, 17, 20, 28, 32, 52, 60, 78}
{10, 17, 28, 30, 32, 52, 60, 78}
{17, 20, 28, 30, 32, 52, 60, 78}
{5, 8, 10, 32, 40, 52, 60, 78}
{5, 8, 20, 32, 40, 52, 60, 78}
{5, 10, 28, 32, 40, 52, 60, 78}
{5, 20, 28, 32, 40, 52, 60, 78}
{8, 10, 30, 32, 40, 52, 60, 78}
{8, 20, 30, 32, 40, 52, 60, 78}
{10, 28, 30, 32, 40, 52, 60, 78}
{20, 28, 30, 32, 40, 52, 60, 78}
{5, 8, 10, 40, 47, 52, 60, 78}
{5, 8, 20, 40, 47, 52, 60, 78}
{5, 10, 28, 40, 47, 52, 60, 78}
{5, 20, 28, 40, 47, 52, 60, 78}
{8, 10, 30, 40, 47, 52, 60, 78}
{8, 20, 30, 40, 47, 52, 60, 78}
{10, 28, 30, 40, 47, 52, 60, 78}
{20, 28, 30, 40, 47, 52, 60, 78}
{6, 10, 13, 17, 25, 57, 60, 78}
{6, 13, 17, 20, 25, 57, 60, 78}
{6, 10, 17, 25, 30, 57, 60, 78}
{6, 17, 20, 25, 30, 57, 60, 78}
{5, 8, 10, 13, 32, 57, 60, 78}
{6, 8, 10, 13, 32, 57, 60, 78}
{5, 10, 13, 17, 32, 57, 60, 78}
{6, 10, 13, 17, 32, 57, 60, 78}
{5, 8, 13, 20, 32, 57, 60, 78}
{6, 8, 13, 20, 32, 57, 60, 78}
{5, 13, 17, 20, 32, 57, 60, 78}
{6, 13, 17, 20, 32, 57, 60, 78}
{6, 8, 10, 30, 32, 57, 60, 78}
{6, 10, 17, 30, 32, 57, 60, 78}
{6, 8, 20, 30, 32, 57, 60, 78}
{6, 17, 20, 30, 32, 57, 60, 78}
{5, 10, 13, 17, 37, 57, 60, 78}
{5, 13, 17, 20, 37, 57, 60, 78}
{10, 13, 17, 25, 37, 57, 60, 78}
{13, 17, 20, 25, 37, 57, 60, 78}
{5, 8, 10, 32, 52, 57, 60, 78}
{5, 10, 17, 32, 52, 57, 60, 78}
{5, 8, 20, 32, 52, 57, 60, 78}
{5, 17, 20, 32, 52, 57, 60, 78}
{8, 10, 30, 32, 52, 57, 60, 78}
{10, 17, 30, 32, 52, 57, 60, 78}
{8, 20, 30, 32, 52, 57, 60, 78}
{17, 20, 30, 32, 52, 57, 60, 78}
{6, 8, 10, 13, 55, 57, 60, 78}
{6, 8, 13, 20, 55, 57, 60, 78}
{6, 10, 13, 25, 55, 57, 60, 78}
{6, 13, 20, 25, 55, 57, 60, 78}
{6, 8, 10, 30, 55, 57, 60, 78}
{6, 8, 20, 30, 55, 57, 60, 78}
{6, 10, 25, 30, 55, 57, 60, 78}
{6, 20, 25, 30, 55, 57, 60, 78}
{10, 17, 25, 28, 30, 60, 68, 78}
{17, 20, 25, 28, 30, 60, 68, 78}
{5, 10, 17, 28, 37, 60, 68, 78}
{5, 17, 20, 28, 37, 60, 68, 78}
{10, 17, 25, 28, 37, 60, 68, 78}
{17, 20, 25, 28, 37, 60, 68, 78}
{10, 25, 28, 30, 47, 60, 68, 78}
{20, 25, 28, 30, 47, 60, 68, 78}
{5, 10, 28, 37, 47, 60, 68, 78}
{5, 20, 28, 37, 47, 60, 68, 78}
{10, 25, 28, 37, 47, 60, 68, 78}
{20, 25, 28, 37, 47, 60, 68, 78}
{5, 10, 17, 28, 52, 60, 68, 78}
{5, 17, 20, 28, 52, 60, 68, 78}
{10, 17, 28, 30, 52, 60, 68, 78}
{17, 20, 28, 30, 52, 60, 68, 78}
{5, 10, 28, 47, 52, 60, 68, 78}
{5, 20, 28, 47, 52, 60, 68, 78}
{10, 28, 30, 47, 52, 60, 68, 78}
{20, 28, 30, 47, 52, 60, 68, 78}
{10, 17, 25, 30, 57, 60, 68, 78}
{17, 20, 25, 30, 57, 60, 68, 78}
{5, 10, 17, 37, 57, 60, 68, 78}
{5, 17, 20, 37, 57, 60, 68, 78}
{10, 17, 25, 37, 57, 60, 68, 78}
{17, 20, 25, 37, 57, 60, 68, 78}
{5, 10, 17, 52, 57, 60, 68, 78}
{5, 17, 20, 52, 57, 60, 68, 78}
{10, 17, 30, 52, 57, 60, 68, 78}
{17, 20, 30, 52, 57, 60, 68, 78}
{2, 6, 10, 13, 25, 28, 71, 78}
{2, 6, 13, 20, 25, 28, 71, 78}
{2, 6, 10, 25, 28, 34, 71, 78}
{2, 6, 20, 25, 28, 34, 71, 78}
{6, 10, 25, 28, 30, 34, 71, 78}
{6, 20, 25, 28, 30, 34, 71, 78}
{2, 6, 8, 10, 13, 40, 71, 78}
{2, 6, 8, 13, 20, 40, 71, 78}
{2, 6, 10, 13, 28, 40, 71, 78}
{2, 6, 13, 20, 28, 40, 71, 78}
{2, 6, 8, 10, 34, 40, 71, 78}
{2, 6, 8, 20, 34, 40, 71, 78}
{2, 6, 10, 28, 34, 40, 71, 78}
{2, 6, 20, 28, 34, 40, 71, 78}
{6, 8, 10, 30, 34, 40, 71, 78}
{6, 8, 20, 30, 34, 40, 71, 78}
{6, 10, 28, 30, 34, 40, 71, 78}
{6, 20, 28, 30, 34, 40, 71, 78}
{2, 10, 25, 28, 34, 47, 71, 78}
{2, 20, 25, 28, 34, 47, 71, 78}
{10, 25, 28, 30, 34, 47, 71, 78}
{20, 25, 28, 30, 34, 47, 71, 78}
{2, 8, 10, 34, 40, 47, 71, 78}
{2, 8, 20, 34, 40, 47, 71, 78}
{2, 10, 28, 34, 40, 47, 71, 78}
{2, 20, 28, 34, 40, 47, 71, 78}
{8, 10, 30, 34, 40, 47, 71, 78}
{8, 20, 30, 34, 40, 47, 71, 78}
{10, 28, 30, 34, 40, 47, 71, 78}
{20, 28, 30, 34, 40, 47, 71, 78}
{2, 6, 8, 10, 13, 55, 71, 78}
{2, 6, 8, 13, 20, 55, 71, 78}
{2, 6, 10, 13, 25, 55, 71, 78}
{2, 6, 13, 20, 25, 55, 71, 78}
{2, 6, 8, 10, 34, 55, 71, 78}
{2, 6, 8, 20, 34, 55, 71, 78}
{2, 6, 10, 25, 34, 55, 71, 78}
{2, 6, 20, 25, 34, 55, 71, 78}
{6, 8, 10, 30, 34, 55, 71, 78}
{6, 8, 20, 30, 34, 55, 71, 78}
{6, 10, 25, 30, 34, 55, 71, 78}
{6, 20, 25, 30, 34, 55, 71, 78}
{2, 8, 10, 34, 47, 55, 71, 78}
{2, 8, 20, 34, 47, 55, 71, 78}
{2, 10, 25, 34, 47, 55, 71, 78}
{2, 20, 25, 34, 47, 55, 71, 78}
{8, 10, 30, 34, 47, 55, 71, 78}
{8, 20, 30, 34, 47, 55, 71, 78}
{10, 25, 30, 34, 47, 55, 71, 78}
{20, 25, 30, 34, 47, 55, 71, 78}
{6, 10, 13, 25, 28, 60, 71, 78}
{6, 13, 20, 25, 28, 60, 71, 78}
{6, 10, 25, 28, 30, 60, 71, 78}
{6, 20, 25, 28, 30, 60, 71, 78}
{6, 8, 10, 13, 40, 60, 71, 78}
{6, 8, 13, 20, 40, 60, 71, 78}
{6, 10, 13, 28, 40, 60, 71, 78}
{6, 13, 20, 28, 40, 60, 71, 78}
{6, 8, 10, 30, 40, 60, 71, 78}
{6, 8, 20, 30, 40, 60, 71, 78}
{6, 10, 28, 30, 40, 60, 71, 78}
{6, 20, 28, 30, 40, 60, 71, 78}
{10, 25, 28, 30, 47, 60, 71, 78}
{20, 25, 28, 30, 47, 60, 71, 78}
{8, 10, 30, 40, 47, 60, 71, 78}
{8, 20, 30, 40, 47, 60, 71, 78}
{10, 28, 30, 40, 47, 60, 71, 78}
{20, 28, 30, 40, 47, 60, 71, 78}
{6, 8, 10, 13, 55, 60, 71, 78}
{6, 8, 13, 20, 55, 60, 71, 78}
{6, 10, 13, 25, 55, 60, 71, 78}
{6, 13, 20, 25, 55, 60, 71, 78}
{6, 8, 10, 30, 55, 60, 71, 78}
{6, 8, 20, 30, 55, 60, 71, 78}
{6, 10, 25, 30, 55, 60, 71, 78}
{6, 20, 25, 30, 55, 60, 71, 78}
{8, 10, 30, 47, 55, 60, 71, 78}
{8, 20, 30, 47, 55, 60, 71, 78}
{10, 25, 30, 47, 55, 60, 71, 78}
{20, 25, 30, 47, 55, 60, 71, 78}
{3, 6, 11, 14, 18, 25, 29, 79}
{3, 7, 11, 14, 18, 25, 29, 79}
{3, 6, 14, 18, 21, 25, 29, 79}
{3, 7, 14, 18, 21, 25, 29, 79}
{3, 7, 11, 14, 18, 26, 29, 79}
{3, 7, 14, 18, 21, 26, 29, 79}
{1, 3, 6, 11, 14, 25, 33, 79}
{1, 3, 7, 11, 14, 25, 33, 79}
{1, 3, 6, 14, 21, 25, 33, 79}
{1, 3, 7, 14, 21, 25, 33, 79}
{3, 6, 11, 14, 25, 29, 33, 79}
{3, 7, 11, 14, 25, 29, 33, 79}
{3, 6, 14, 21, 25, 29, 33, 79}
{3, 7, 14, 21, 25, 29, 33, 79}
{3, 7, 11, 18, 25, 29, 35, 79}
{3, 7, 18, 21, 25, 29, 35, 79}
{3, 7, 11, 18, 26, 29, 35, 79}
{3, 7, 18, 21, 26, 29, 35, 79}
{7, 11, 18, 25, 29, 31, 35, 79}
{7, 18, 21, 25, 29, 31, 35, 79}
{7, 11, 18, 26, 29, 31, 35, 79}
{7, 18, 21, 26, 29, 31, 35, 79}
{1, 3, 7, 11, 25, 33, 35, 79}
{1, 3, 7, 21, 25, 33, 35, 79}
{3, 7, 11, 25, 29, 33, 35, 79}
{3, 7, 21, 25, 29, 33, 35, 79}
{1, 7, 11, 25, 31, 33, 35, 79}
{1, 7, 21, 25, 31, 33, 35, 79}
{7, 11, 25, 29, 31, 33, 35, 79}
{7, 21, 25, 29, 31, 33, 35, 79}
{3, 6, 11, 14, 18, 29, 38, 79}
{3, 6, 14, 18, 21, 29, 38, 79}
{3, 11, 14, 18, 26, 29, 38, 79}
{3, 14, 18, 21, 26, 29, 38, 79}
{1, 3, 6, 11, 14, 25, 58, 79}
{1, 3, 7, 11, 14, 25, 58, 79}
{3, 6, 11, 14, 18, 25, 58, 79}
{3, 7, 11, 14, 18, 25, 58, 79}
{1, 3, 6, 14, 21, 25, 58, 79}
{1, 3, 7, 14, 21, 25, 58, 79}
{3, 6, 14, 18, 21, 25, 58, 79}
{3, 7, 14, 18, 21, 25, 58, 79}
{3, 7, 11, 14, 18, 26, 58, 79}
{3, 7, 14, 18, 21, 26, 58, 79}
{1, 3, 7, 11, 25, 35, 58, 79}
{3, 7, 11, 18, 25, 35, 58, 79}
{1, 3, 7, 21, 25, 35, 58, 79}
{3, 7, 18, 21, 25, 35, 58, 79}
{3, 7, 11, 18, 26, 35, 58, 79}
{3, 7, 18, 21, 26, 35, 58, 79}
{1, 7, 11, 25, 31, 35, 58, 79}
{7, 11, 18, 25, 31, 35, 58, 79}
{1, 7, 21, 25, 31, 35, 58, 79}
{7, 18, 21, 25, 31, 35, 58, 79}
{7, 11, 18, 26, 31, 35, 58, 79}
{7, 18, 21, 26, 31, 35, 58, 79}
{3, 6, 11, 14, 18, 38, 58, 79}
{3, 6, 14, 18, 21, 38, 58, 79}
{3, 11, 14, 18, 26, 38, 58, 79}
{3, 14, 18, 21, 26, 38, 58, 79}
{1, 3, 7, 11, 14, 56, 58, 79}
{1, 3, 7, 14, 21, 56, 58, 79}
{3, 7, 11, 14, 26, 56, 58, 79}
{3, 7, 14, 21, 26, 56, 58, 79}
{1, 3, 7, 11, 35, 56, 58, 79}
{1, 3, 7, 21, 35, 56, 58, 79}
{3, 7, 11, 26, 35, 56, 58, 79}
{3, 7, 21, 26, 35, 56, 58, 79}
{1, 7, 11, 31, 35, 56, 58, 79}
{1, 7, 21, 31, 35, 56, 58, 79}
{7, 11, 26, 31, 35, 56, 58, 79}
{7, 21, 26, 31, 35, 56, 58, 79}
{6, 11, 14, 18, 25, 29, 61, 79}
{7, 11, 14, 18, 25, 29, 61, 79}
{6, 14, 18, 21, 25, 29, 61, 79}
{7, 14, 18, 21, 25, 29, 61, 79}
{7, 11, 14, 18, 26, 29, 61, 79}
{7, 14, 18, 21, 26, 29, 61, 79}
{7, 11, 18, 25, 29, 31, 61, 79}
{7, 18, 21, 25, 29, 31, 61, 79}
{7, 11, 18, 26, 29, 31, 61, 79}
{7, 18, 21, 26, 29, 31, 61, 79}
{1, 6, 11, 14, 25, 33, 61, 79}
{1, 7, 11, 14, 25, 33, 61, 79}
{1, 6, 14, 21, 25, 33, 61, 79}
{1, 7, 14, 21, 25, 33, 61, 79}
{6, 11, 14, 25, 29, 33, 61, 79}
{7, 11, 14, 25, 29, 33, 61, 79}
{6, 14, 21, 25, 29, 33, 61, 79}
{7, 14, 21, 25, 29, 33, 61, 79}
{1, 7, 11, 25, 31, 33, 61, 79}
{1, 7, 21, 25, 31, 33, 61, 79}
{7, 11, 25, 29, 31, 33, 61, 79}
{7, 21, 25, 29, 31, 33, 61, 79}
{6, 11, 14, 18, 29, 38, 61, 79}
{6, 14, 18, 21, 29, 38, 61, 79}
{11, 14, 18, 26, 29, 38, 61, 79}
{14, 18, 21, 26, 29, 38, 61, 79}
{6, 11, 18, 25, 29, 53, 61, 79}
{6, 18, 21, 25, 29, 53, 61, 79}
{11, 18, 25, 29, 31, 53, 61, 79}
{18, 21, 25, 29, 31, 53, 61, 79}
{1, 6, 11, 25, 33, 53, 61, 79}
{1, 6, 21, 25, 33, 53, 61, 79}
{6, 11, 25, 29, 33, 53, 61, 79}
{6, 21, 25, 29, 33, 53, 61, 79}
{1, 11, 25, 31, 33, 53, 61, 79}
{1, 21, 25, 31, 33, 53, 61, 79}
{11, 25, 29, 31, 33, 53, 61, 79}
{21, 25, 29, 31, 33, 53, 61, 79}
{1, 6, 11, 33, 48, 53, 61, 79}
{1, 6, 21, 33, 48, 53, 61, 79}
{6, 11, 29, 33, 48, 53, 61, 79}
{6, 21, 29, 33, 48, 53, 61, 79}
{1, 11, 31, 33, 48, 53, 61, 79}
{1, 21, 31, 33, 48, 53, 61, 79}
{11, 29, 31, 33, 48, 53, 61, 79}
{21, 29, 31, 33, 48, 53, 61, 79}
{1, 6, 11, 14, 25, 58, 61, 79}
{1, 7, 11, 14, 25, 58, 61, 79}
{6, 11, 14, 18, 25, 58, 61, 79}
{7, 11, 14, 18, 25, 58, 61, 79}
{1, 6, 14, 21, 25, 58, 61, 79}
{1, 7, 14, 21, 25, 58, 61, 79}
{6, 14, 18, 21, 25, 58, 61, 79}
{7, 14, 18, 21, 25, 58, 61, 79}
{7, 11, 14, 18, 26, 58, 61, 79}
{7, 14, 18, 21, 26, 58, 61, 79}
{1, 7, 11, 25, 31, 58, 61, 79}
{7, 11, 18, 25, 31, 58, 61, 79}
{1, 7, 21, 25, 31, 58, 61, 79}
{7, 18, 21, 25, 31, 58, 61, 79}
{7, 11, 18, 26, 31, 58, 61, 79}
{7, 18, 21, 26, 31, 58, 61, 79}
{6, 11, 14, 18, 38, 58, 61, 79}
{6, 14, 18, 21, 38, 58, 61, 79}
{11, 14, 18, 26, 38, 58, 61, 79}
{14, 18, 21, 26, 38, 58, 61, 79}
{1, 6, 11, 25, 53, 58, 61, 79}
{6, 11, 18, 25, 53, 58, 61, 79}
{1, 6, 21, 25, 53, 58, 61, 79}
{6, 18, 21, 25, 53, 58, 61, 79}
{1, 11, 25, 31, 53, 58, 61, 79}
{11, 18, 25, 31, 53, 58, 61, 79}
{1, 21, 25, 31, 53, 58, 61, 79}
{18, 21, 25, 31, 53, 58, 61, 79}
{1, 7, 11, 14, 56, 58, 61, 79}
{1, 7, 14, 21, 56, 58, 61, 79}
{7, 11, 14, 26, 56, 58, 61, 79}
{7, 14, 21, 26, 56, 58, 61, 79}
{1, 7, 11, 31, 56, 58, 61, 79}
{1, 7, 21, 31, 56, 58, 61, 79}
{7, 11, 26, 31, 56, 58, 61, 79}
{7, 21, 26, 31, 56, 58, 61, 79}
{11, 18, 26, 29, 31, 61, 69, 79}
{18, 21, 26, 29, 31, 61, 69, 79}
{6, 11, 18, 29, 38, 61, 69, 79}
{6, 18, 21, 29, 38, 61, 69, 79}
{11, 18, 26, 29, 38, 61, 69, 79}
{18, 21, 26, 29, 38, 61, 69, 79}
{11, 26, 29, 31, 48, 61, 69, 79}
{21, 26, 29, 31, 48, 61, 69, 79}
{6, 11, 29, 38, 48, 61, 69, 79}
{6, 21, 29, 38, 48, 61, 69, 79}
{11, 26, 29, 38, 48, 61, 69, 79}
{21, 26, 29, 38, 48, 61, 69, 79}
{6, 11, 18, 29, 53, 61, 69, 79}
{6, 18, 21, 29, 53, 61, 69, 79}
{11, 18, 29, 31, 53, 61, 69, 79}
{18, 21, 29, 31, 53, 61, 69, 79}
{6, 11, 29, 48, 53, 61, 69, 79}
{6, 21, 29, 48, 53, 61, 69, 79}
{11, 29, 31, 48, 53, 61, 69, 79}
{21, 29, 31, 48, 53, 61, 69, 79}
{11, 18, 26, 31, 58, 61, 69, 79}
{18, 21, 26, 31, 58, 61, 69, 79}
{6, 11, 18, 38, 58, 61, 69, 79}
{6, 18, 21, 38, 58, 61, 69, 79}
{11, 18, 26, 38, 58, 61, 69, 79}
{18, 21, 26, 38, 58, 61, 69, 79}
{6, 11, 18, 53, 58, 61, 69, 79}
{6, 18, 21, 53, 58, 61, 69, 79}
{11, 18, 31, 53, 58, 61, 69, 79}
{18, 21, 31, 53, 58, 61, 69, 79}
{3, 7, 11, 14, 26, 29, 72, 79}
{3, 7, 14, 21, 26, 29, 72, 79}
{1, 3, 7, 11, 14, 33, 72, 79}
{1, 3, 7, 14, 21, 33, 72, 79}
{3, 7, 11, 14, 29, 33, 72, 79}
{3, 7, 14, 21, 29, 33, 72, 79}
{3, 7, 11, 26, 29, 35, 72, 79}
{3, 7, 21, 26, 29, 35, 72, 79}
{7, 11, 26, 29, 31, 35, 72, 79}
{7, 21, 26, 29, 31, 35, 72, 79}
{1, 3, 7, 11, 33, 35, 72, 79}
{1, 3, 7, 21, 33, 35, 72, 79}
{3, 7, 11, 29, 33, 35, 72, 79}
{3, 7, 21, 29, 33, 35, 72, 79}
{1, 7, 11, 31, 33, 35, 72, 79}
{1, 7, 21, 31, 33, 35, 72, 79}
{7, 11, 29, 31, 33, 35, 72, 79}
{7, 21, 29, 31, 33, 35, 72, 79}
{3, 11, 26, 29, 35, 48, 72, 79}
{3, 21, 26, 29, 35, 48, 72, 79}
{11, 26, 29, 31, 35, 48, 72, 79}
{21, 26, 29, 31, 35, 48, 72, 79}
{1, 3, 11, 33, 35, 48, 72, 79}
{1, 3, 21, 33, 35, 48, 72, 79}
{3, 11, 29, 33, 35, 48, 72, 79}
{3, 21, 29, 33, 35, 48, 72, 79}
{1, 11, 31, 33, 35, 48, 72, 79}
{1, 21, 31, 33, 35, 48, 72, 79}
{11, 29, 31, 33, 35, 48, 72, 79}
{21, 29, 31, 33, 35, 48, 72, 79}
{1, 3, 7, 11, 14, 56, 72, 79}
{1, 3, 7, 14, 21, 56, 72, 79}
{3, 7, 11, 14, 26, 56, 72, 79}
{3, 7, 14, 21, 26, 56, 72, 79}
{1, 3, 7, 11, 35, 56, 72, 79}
{1, 3, 7, 21, 35, 56, 72, 79}
{3, 7, 11, 26, 35, 56, 72, 79}
{3, 7, 21, 26, 35, 56, 72, 79}
{1, 7, 11, 31, 35, 56, 72, 79}
{1, 7, 21, 31, 35, 56, 72, 79}
{7, 11, 26, 31, 35, 56, 72, 79}
{7, 21, 26, 31, 35, 56, 72, 79}
{1, 3, 11, 35, 48, 56, 72, 79}
{1, 3, 21, 35, 48, 56, 72, 79}
{3, 11, 26, 35, 48, 56, 72, 79}
{3, 21, 26, 35, 48, 56, 72, 79}
{1, 11, 31, 35, 48, 56, 72, 79}
{1, 21, 31, 35, 48, 56, 72, 79}
{11, 26, 31, 35, 48, 56, 72, 79}
{21, 26, 31, 35, 48, 56, 72, 79}
{7, 11, 14, 26, 29, 61, 72, 79}
{7, 14, 21, 26, 29, 61, 72, 79}
{7, 11, 26, 29, 31, 61, 72, 79}
{7, 21, 26, 29, 31, 61, 72, 79}
{1, 7, 11, 14, 33, 61, 72, 79}
{1, 7, 14, 21, 33, 61, 72, 79}
{7, 11, 14, 29, 33, 61, 72, 79}
{7, 14, 21, 29, 33, 61, 72, 79}
{1, 7, 11, 31, 33, 61, 72, 79}
{1, 7, 21, 31, 33, 61, 72, 79}
{7, 11, 29, 31, 33, 61, 72, 79}
{7, 21, 29, 31, 33, 61, 72, 79}
{11, 26, 29, 31, 48, 61, 72, 79}
{21, 26, 29, 31, 48, 61, 72, 79}
{1, 11, 31, 33, 48, 61, 72, 79}
{1, 21, 31, 33, 48, 61, 72, 79}
{11, 29, 31, 33, 48, 61, 72, 79}
{21, 29, 31, 33, 48, 61, 72, 79}
{1, 7, 11, 14, 56, 61, 72, 79}
{1, 7, 14, 21, 56, 61, 72, 79}
{7, 11, 14, 26, 56, 61, 72, 79}
{7, 14, 21, 26, 56, 61, 72, 79}
{1, 7, 11, 31, 56, 61, 72, 79}
{1, 7, 21, 31, 56, 61, 72, 79}
{7, 11, 26, 31, 56, 61, 72, 79}
{7, 21, 26, 31, 56, 61, 72, 79}
{1, 11, 31, 48, 56, 61, 72, 79}
{1, 21, 31, 48, 56, 61, 72, 79}
{11, 26, 31, 48, 56, 61, 72, 79}
{21, 26, 31, 48, 56, 61, 72, 79}
{4, 7, 12, 15, 19, 26, 30, 80}
{4, 8, 12, 15, 19, 26, 30, 80}
{4, 7, 15, 19, 22, 26, 30, 80}
{4, 8, 15, 19, 22, 26, 30, 80}
{4, 8, 12, 15, 19, 27, 30, 80}
{4, 8, 15, 19, 22, 27, 30, 80}
{2, 4, 7, 12, 15, 26, 34, 80}
{2, 4, 8, 12, 15, 26, 34, 80}
{2, 4, 7, 15, 22, 26, 34, 80}
{2, 4, 8, 15, 22, 26, 34, 80}
{4, 7, 12, 15, 26, 30, 34, 80}
{4, 8, 12, 15, 26, 30, 34, 80}
{4, 7, 15, 22, 26, 30, 34, 80}
{4, 8, 15, 22, 26, 30, 34, 80}
{4, 8, 12, 19, 26, 30, 36, 80}
{4, 8, 19, 22, 26, 30, 36, 80}
{4, 8, 12, 19, 27, 30, 36, 80}
{4, 8, 19, 22, 27, 30, 36, 80}
{8, 12, 19, 26, 30, 32, 36, 80}
{8, 19, 22, 26, 30, 32, 36, 80}
{8, 12, 19, 27, 30, 32, 36, 80}
{8, 19, 22, 27, 30, 32, 36, 80}
{2, 4, 8, 12, 26, 34, 36, 80}
{2, 4, 8, 22, 26, 34, 36, 80}
{4, 8, 12, 26, 30, 34, 36, 80}
{4, 8, 22, 26, 30, 34, 36, 80}
{2, 8, 12, 26, 32, 34, 36, 80}
{2, 8, 22, 26, 32, 34, 36, 80}
{8, 12, 26, 30, 32, 34, 36, 80}
{8, 22, 26, 30, 32, 34, 36, 80}
{4, 7, 12, 15, 19, 30, 39, 80}
{4, 7, 15, 19, 22, 30, 39, 80}
{4, 12, 15, 19, 27, 30, 39, 80}
{4, 15, 19, 22, 27, 30, 39, 80}
{2, 4, 7, 12, 15, 26, 59, 80}
{2, 4, 8, 12, 15, 26, 59, 80}
{4, 7, 12, 15, 19, 26, 59, 80}
{4, 8, 12, 15, 19, 26, 59, 80}
{2, 4, 7, 15, 22, 26, 59, 80}
{2, 4, 8, 15, 22, 26, 59, 80}
{4, 7, 15, 19, 22, 26, 59, 80}
{4, 8, 15, 19, 22, 26, 59, 80}
{4, 8, 12, 15, 19, 27, 59, 80}
{4, 8, 15, 19, 22, 27, 59, 80}
{2, 4, 8, 12, 26, 36, 59, 80}
{4, 8, 12, 19, 26, 36, 59, 80}
{2, 4, 8, 22, 26, 36, 59, 80}
{4, 8, 19, 22, 26, 36, 59, 80}
{4, 8, 12, 19, 27, 36, 59, 80}
{4, 8, 19, 22, 27, 36, 59, 80}
{2, 8, 12, 26, 32, 36, 59, 80}
{8, 12, 19, 26, 32, 36, 59, 80}
{2, 8, 22, 26, 32, 36, 59, 80}
{8, 19, 22, 26, 32, 36, 59, 80}
{8, 12, 19, 27, 32, 36, 59, 80}
{8, 19, 22, 27, 32, 36, 59, 80}
{4, 7, 12, 15, 19, 39, 59, 80}
{4, 7, 15, 19, 22, 39, 59, 80}
{4, 12, 15, 19, 27, 39, 59, 80}
{4, 15, 19, 22, 27, 39, 59, 80}
{2, 4, 8, 12, 15, 49, 59, 80}
{2, 4, 8, 15, 22, 49, 59, 80}
{4, 8, 12, 15, 27, 49, 59, 80}
{4, 8, 15, 22, 27, 49, 59, 80}
{2, 4, 8, 12, 36, 49, 59, 80}
{2, 4, 8, 22, 36, 49, 59, 80}
{4, 8, 12, 27, 36, 49, 59, 80}
{4, 8, 22, 27, 36, 49, 59, 80}
{2, 8, 12, 32, 36, 49, 59, 80}
{2, 8, 22, 32, 36, 49, 59, 80}
{8, 12, 27, 32, 36, 49, 59, 80}
{8, 22, 27, 32, 36, 49, 59, 80}
{7, 12, 15, 19, 26, 30, 62, 80}
{8, 12, 15, 19, 26, 30, 62, 80}
{7, 15, 19, 22, 26, 30, 62, 80}
{8, 15, 19, 22, 26, 30, 62, 80}
{8, 12, 15, 19, 27, 30, 62, 80}
{8, 15, 19, 22, 27, 30, 62, 80}
{8, 12, 19, 26, 30, 32, 62, 80}
{8, 19, 22, 26, 30, 32, 62, 80}
{8, 12, 19, 27, 30, 32, 62, 80}
{8, 19, 22, 27, 30, 32, 62, 80}
{2, 7, 12, 15, 26, 34, 62, 80}
{2, 8, 12, 15, 26, 34, 62, 80}
{2, 7, 15, 22, 26, 34, 62, 80}
{2, 8, 15, 22, 26, 34, 62, 80}
{7, 12, 15, 26, 30, 34, 62, 80}
{8, 12, 15, 26, 30, 34, 62, 80}
{7, 15, 22, 26, 30, 34, 62, 80}
{8, 15, 22, 26, 30, 34, 62, 80}
{2, 8, 12, 26, 32, 34, 62, 80}
{2, 8, 22, 26, 32, 34, 62, 80}
{8, 12, 26, 30, 32, 34, 62, 80}
{8, 22, 26, 30, 32, 34, 62, 80}
{7, 12, 15, 19, 30, 39, 62, 80}
{7, 15, 19, 22, 30, 39, 62, 80}
{12, 15, 19, 27, 30, 39, 62, 80}
{15, 19, 22, 27, 30, 39, 62, 80}
{7, 12, 19, 26, 30, 54, 62, 80}
{7, 19, 22, 26, 30, 54, 62, 80}
{12, 19, 26, 30, 32, 54, 62, 80}
{19, 22, 26, 30, 32, 54, 62, 80}
{2, 7, 12, 26, 34, 54, 62, 80}
{2, 7, 22, 26, 34, 54, 62, 80}
{7, 12, 26, 30, 34, 54, 62, 80}
{7, 22, 26, 30, 34, 54, 62, 80}
{2, 12, 26, 32, 34, 54, 62, 80}
{2, 22, 26, 32, 34, 54, 62, 80}
{12, 26, 30, 32, 34, 54, 62, 80}
{22, 26, 30, 32, 34, 54, 62, 80}
{2, 7, 12, 34, 41, 54, 62, 80}
{2, 7, 22, 34, 41, 54, 62, 80}
{7, 12, 30, 34, 41, 54, 62, 80}
{7, 22, 30, 34, 41, 54, 62, 80}
{2, 12, 32, 34, 41, 54, 62, 80}
{2, 22, 32, 34, 41, 54, 62, 80}
{12, 30, 32, 34, 41, 54, 62, 80}
{22, 30, 32, 34, 41, 54, 62, 80}
{2, 7, 12, 15, 26, 59, 62, 80}
{2, 8, 12, 15, 26, 59, 62, 80}
{7, 12, 15, 19, 26, 59, 62, 80}
{8, 12, 15, 19, 26, 59, 62, 80}
{2, 7, 15, 22, 26, 59, 62, 80}
{2, 8, 15, 22, 26, 59, 62, 80}
{7, 15, 19, 22, 26, 59, 62, 80}
{8, 15, 19, 22, 26, 59, 62, 80}
{8, 12, 15, 19, 27, 59, 62, 80}
{8, 15, 19, 22, 27, 59, 62, 80}
{2, 8, 12, 26, 32, 59, 62, 80}
{8, 12, 19, 26, 32, 59, 62, 80}
{2, 8, 22, 26, 32, 59, 62, 80}
{8, 19, 22, 26, 32, 59, 62, 80}
{8, 12, 19, 27, 32, 59, 62, 80}
{8, 19, 22, 27, 32, 59, 62, 80}
{7, 12, 15, 19, 39, 59, 62, 80}
{7, 15, 19, 22, 39, 59, 62, 80}
{12, 15, 19, 27, 39, 59, 62, 80}
{15, 19, 22, 27, 39, 59, 62, 80}
{2, 8, 12, 15, 49, 59, 62, 80}
{2, 8, 15, 22, 49, 59, 62, 80}
{8, 12, 15, 27, 49, 59, 62, 80}
{8, 15, 22, 27, 49, 59, 62, 80}
{2, 8, 12, 32, 49, 59, 62, 80}
{2, 8, 22, 32, 49, 59, 62, 80}
{8, 12, 27, 32, 49, 59, 62, 80}
{8, 22, 27, 32, 49, 59, 62, 80}
{2, 7, 12, 26, 54, 59, 62, 80}
{7, 12, 19, 26, 54, 59, 62, 80}
{2, 7, 22, 26, 54, 59, 62, 80}
{7, 19, 22, 26, 54, 59, 62, 80}
{2, 12, 26, 32, 54, 59, 62, 80}
{12, 19, 26, 32, 54, 59, 62, 80}
{2, 22, 26, 32, 54, 59, 62, 80}
{19, 22, 26, 32, 54, 59, 62, 80}
{4, 8, 12, 15, 27, 30, 65, 80}
{4, 8, 15, 22, 27, 30, 65, 80}
{2, 4, 8, 12, 15, 34, 65, 80}
{2, 4, 8, 15, 22, 34, 65, 80}
{4, 8, 12, 15, 30, 34, 65, 80}
{4, 8, 15, 22, 30, 34, 65, 80}
{4, 8, 12, 27, 30, 36, 65, 80}
{4, 8, 22, 27, 30, 36, 65, 80}
{8, 12, 27, 30, 32, 36, 65, 80}
{8, 22, 27, 30, 32, 36, 65, 80}
{2, 4, 8, 12, 34, 36, 65, 80}
{2, 4, 8, 22, 34, 36, 65, 80}
{4, 8, 12, 30, 34, 36, 65, 80}
{4, 8, 22, 30, 34, 36, 65, 80}
{2, 8, 12, 32, 34, 36, 65, 80}
{2, 8, 22, 32, 34, 36, 65, 80}
{8, 12, 30, 32, 34, 36, 65, 80}
{8, 22, 30, 32, 34, 36, 65, 80}
{4, 12, 27, 30, 36, 41, 65, 80}
{4, 22, 27, 30, 36, 41, 65, 80}
{12, 27, 30, 32, 36, 41, 65, 80}
{22, 27, 30, 32, 36, 41, 65, 80}
{2, 4, 12, 34, 36, 41, 65, 80}
{2, 4, 22, 34, 36, 41, 65, 80}
{4, 12, 30, 34, 36, 41, 65, 80}
{4, 22, 30, 34, 36, 41, 65, 80}
{2, 12, 32, 34, 36, 41, 65, 80}
{2, 22, 32, 34, 36, 41, 65, 80}
{12, 30, 32, 34, 36, 41, 65, 80}
{22, 30, 32, 34, 36, 41, 65, 80}
{2, 4, 8, 12, 15, 49, 65, 80}
{2, 4, 8, 15, 22, 49, 65, 80}
{4, 8, 12, 15, 27, 49, 65, 80}
{4, 8, 15, 22, 27, 49, 65, 80}
{2, 4, 8, 12, 36, 49, 65, 80}
{2, 4, 8, 22, 36, 49, 65, 80}
{4, 8, 12, 27, 36, 49, 65, 80}
{4, 8, 22, 27, 36, 49, 65, 80}
{2, 8, 12, 32, 36, 49, 65, 80}
{2, 8, 22, 32, 36, 49, 65, 80}
{8, 12, 27, 32, 36, 49, 65, 80}
{8, 22, 27, 32, 36, 49, 65, 80}
{2, 4, 12, 36, 41, 49, 65, 80}
{2, 4, 22, 36, 41, 49, 65, 80}
{4, 12, 27, 36, 41, 49, 65, 80}
{4, 22, 27, 36, 41, 49, 65, 80}
{2, 12, 32, 36, 41, 49, 65, 80}
{2, 22, 32, 36, 41, 49, 65, 80}
{12, 27, 32, 36, 41, 49, 65, 80}
{22, 27, 32, 36, 41, 49, 65, 80}
{8, 12, 15, 27, 30, 62, 65, 80}
{8, 15, 22, 27, 30, 62, 65, 80}
{8, 12, 27, 30, 32, 62, 65, 80}
{8, 22, 27, 30, 32, 62, 65, 80}
{2, 8, 12, 15, 34, 62, 65, 80}
{2, 8, 15, 22, 34, 62, 65, 80}
{8, 12, 15, 30, 34, 62, 65, 80}
{8, 15, 22, 30, 34, 62, 65, 80}
{2, 8, 12, 32, 34, 62, 65, 80}
{2, 8, 22, 32, 34, 62, 65, 80}
{8, 12, 30, 32, 34, 62, 65, 80}
{8, 22, 30, 32, 34, 62, 65, 80}
{12, 27, 30, 32, 41, 62, 65, 80}
{22, 27, 30, 32, 41, 62, 65, 80}
{2, 12, 32, 34, 41, 62, 65, 80}
{2, 22, 32, 34, 41, 62, 65, 80}
{12, 30, 32, 34, 41, 62, 65, 80}
{22, 30, 32, 34, 41, 62, 65, 80}
{2, 8, 12, 15, 49, 62, 65, 80}
{2, 8, 15, 22, 49, 62, 65, 80}
{8, 12, 15, 27, 49, 62, 65, 80}
{8, 15, 22, 27, 49, 62, 65, 80}
{2, 8, 12, 32, 49, 62, 65, 80}
{2, 8, 22, 32, 49, 62, 65, 80}
{8, 12, 27, 32, 49, 62, 65, 80}
{8, 22, 27, 32, 49, 62, 65, 80}
{2, 12, 32, 41, 49, 62, 65, 80}
{2, 22, 32, 41, 49, 62, 65, 80}
{12, 27, 32, 41, 49, 62, 65, 80}
{22, 27, 32, 41, 49, 62, 65, 80}
{12, 19, 27, 30, 32, 62, 70, 80}
{19, 22, 27, 30, 32, 62, 70, 80}
{7, 12, 19, 30, 39, 62, 70, 80}
{7, 19, 22, 30, 39, 62, 70, 80}
{12, 19, 27, 30, 39, 62, 70, 80}
{19, 22, 27, 30, 39, 62, 70, 80}
{12, 27, 30, 32, 41, 62, 70, 80}
{22, 27, 30, 32, 41, 62, 70, 80}
{7, 12, 30, 39, 41, 62, 70, 80}
{7, 22, 30, 39, 41, 62, 70, 80}
{12, 27, 30, 39, 41, 62, 70, 80}
{22, 27, 30, 39, 41, 62, 70, 80}
{7, 12, 19, 30, 54, 62, 70, 80}
{7, 19, 22, 30, 54, 62, 70, 80}
{12, 19, 30, 32, 54, 62, 70, 80}
{19, 22, 30, 32, 54, 62, 70, 80}
{7, 12, 30, 41, 54, 62, 70, 80}
{7, 22, 30, 41, 54, 62, 70, 80}
{12, 30, 32, 41, 54, 62, 70, 80}
{22, 30, 32, 41, 54, 62, 70, 80}
{12, 19, 27, 32, 59, 62, 70, 80}
{19, 22, 27, 32, 59, 62, 70, 80}
{7, 12, 19, 39, 59, 62, 70, 80}
{7, 19, 22, 39, 59, 62, 70, 80}
{12, 19, 27, 39, 59, 62, 70, 80}
{19, 22, 27, 39, 59, 62, 70, 80}
{7, 12, 19, 54, 59, 62, 70, 80}
{7, 19, 22, 54, 59, 62, 70, 80}
{12, 19, 32, 54, 59, 62, 70, 80}
{19, 22, 32, 54, 59, 62, 70, 80}
{3, 5, 8, 15, 23, 27, 35, 81}
{3, 5, 8, 13, 27, 29, 35, 81}
{3, 5, 8, 15, 27, 29, 35, 81}
{5, 8, 15, 23, 27, 31, 35, 81}
{5, 8, 13, 27, 29, 31, 35, 81}
{5, 8, 15, 27, 29, 31, 35, 81}
{3, 5, 15, 23, 27, 35, 37, 81}
{3, 15, 23, 25, 27, 35, 37, 81}
{3, 5, 13, 27, 29, 35, 37, 81}
{3, 5, 15, 27, 29, 35, 37, 81}
{3, 13, 25, 27, 29, 35, 37, 81}
{3, 15, 25, 27, 29, 35, 37, 81}
{5, 15, 23, 27, 31, 35, 37, 81}
{15, 23, 25, 27, 31, 35, 37, 81}
{5, 13, 27, 29, 31, 35, 37, 81}
{5, 15, 27, 29, 31, 35, 37, 81}
{13, 25, 27, 29, 31, 35, 37, 81}
{15, 25, 27, 29, 31, 35, 37, 81}
{2, 5, 8, 10, 13, 29, 42, 81}
{3, 5, 8, 10, 13, 29, 42, 81}
{2, 5, 8, 10, 15, 29, 42, 81}
{3, 5, 8, 10, 15, 29, 42, 81}
{2, 5, 8, 13, 29, 31, 42, 81}
{2, 5, 8, 15, 29, 31, 42, 81}
{3, 5, 8, 15, 23, 35, 42, 81}
{3, 5, 8, 13, 29, 35, 42, 81}
{3, 5, 8, 15, 29, 35, 42, 81}
{5, 8, 15, 23, 31, 35, 42, 81}
{5, 8, 13, 29, 31, 35, 42, 81}
{5, 8, 15, 29, 31, 35, 42, 81}
{2, 5, 10, 13, 29, 37, 42, 81}
{3, 5, 10, 13, 29, 37, 42, 81}
{2, 5, 10, 15, 29, 37, 42, 81}
{3, 5, 10, 15, 29, 37, 42, 81}
{2, 10, 13, 25, 29, 37, 42, 81}
{3, 10, 13, 25, 29, 37, 42, 81}
{2, 10, 15, 25, 29, 37, 42, 81}
{3, 10, 15, 25, 29, 37, 42, 81}
{2, 5, 13, 29, 31, 37, 42, 81}
{2, 5, 15, 29, 31, 37, 42, 81}
{2, 13, 25, 29, 31, 37, 42, 81}
{2, 15, 25, 29, 31, 37, 42, 81}
{3, 5, 15, 23, 35, 37, 42, 81}
{3, 15, 23, 25, 35, 37, 42, 81}
{3, 5, 13, 29, 35, 37, 42, 81}
{3, 5, 15, 29, 35, 37, 42, 81}
{3, 13, 25, 29, 35, 37, 42, 81}
{3, 15, 25, 29, 35, 37, 42, 81}
{5, 15, 23, 31, 35, 37, 42, 81}
{15, 23, 25, 31, 35, 37, 42, 81}
{5, 13, 29, 31, 35, 37, 42, 81}
{5, 15, 29, 31, 35, 37, 42, 81}
{13, 25, 29, 31, 35, 37, 42, 81}
{15, 25, 29, 31, 35, 37, 42, 81}
{2, 5, 8, 10, 15, 42, 47, 81}
{2, 5, 8, 15, 31, 42, 47, 81}
{5, 8, 15, 23, 31, 42, 47, 81}
{2, 5, 10, 15, 37, 42, 47, 81}
{2, 10, 15, 25, 37, 42, 47, 81}
{2, 5, 15, 31, 37, 42, 47, 81}
{5, 15, 23, 31, 37, 42, 47, 81}
{2, 15, 25, 31, 37, 42, 47, 81}
{15, 23, 25, 31, 37, 42, 47, 81}
{2, 5, 8, 13, 20, 31, 49, 81}
{5, 8, 13, 20, 27, 31, 49, 81}
{2, 5, 8, 13, 29, 31, 49, 81}
{2, 5, 8, 15, 29, 31, 49, 81}
{5, 8, 13, 27, 29, 31, 49, 81}
{5, 8, 15, 27, 29, 31, 49, 81}
{2, 5, 13, 20, 31, 37, 49, 81}
{2, 13, 20, 25, 31, 37, 49, 81}
{5, 13, 20, 27, 31, 37, 49, 81}
{13, 20, 25, 27, 31, 37, 49, 81}
{2, 5, 13, 29, 31, 37, 49, 81}
{2, 5, 15, 29, 31, 37, 49, 81}
{2, 13, 25, 29, 31, 37, 49, 81}
{2, 15, 25, 29, 31, 37, 49, 81}
{5, 13, 27, 29, 31, 37, 49, 81}
{5, 15, 27, 29, 31, 37, 49, 81}
{13, 25, 27, 29, 31, 37, 49, 81}
{15, 25, 27, 29, 31, 37, 49, 81}
{3, 8, 15, 23, 27, 35, 55, 81}
{3, 15, 23, 25, 27, 35, 55, 81}
{3, 8, 13, 27, 29, 35, 55, 81}
{3, 8, 15, 27, 29, 35, 55, 81}
{3, 13, 25, 27, 29, 35, 55, 81}
{3, 15, 25, 27, 29, 35, 55, 81}
{8, 15, 23, 27, 31, 35, 55, 81}
{15, 23, 25, 27, 31, 35, 55, 81}
{8, 13, 27, 29, 31, 35, 55, 81}
{8, 15, 27, 29, 31, 35, 55, 81}
{13, 25, 27, 29, 31, 35, 55, 81}
{15, 25, 27, 29, 31, 35, 55, 81}
{2, 8, 10, 13, 29, 42, 55, 81}
{3, 8, 10, 13, 29, 42, 55, 81}
{2, 8, 10, 15, 29, 42, 55, 81}
{3, 8, 10, 15, 29, 42, 55, 81}
{2, 10, 13, 25, 29, 42, 55, 81}
{3, 10, 13, 25, 29, 42, 55, 81}
{2, 10, 15, 25, 29, 42, 55, 81}
{3, 10, 15, 25, 29, 42, 55, 81}
{2, 8, 13, 29, 31, 42, 55, 81}
{2, 8, 15, 29, 31, 42, 55, 81}
{2, 13, 25, 29, 31, 42, 55, 81}
{2, 15, 25, 29, 31, 42, 55, 81}
{3, 8, 15, 23, 35, 42, 55, 81}
{3, 15, 23, 25, 35, 42, 55, 81}
{3, 8, 13, 29, 35, 42, 55, 81}
{3, 8, 15, 29, 35, 42, 55, 81}
{3, 13, 25, 29, 35, 42, 55, 81}
{3, 15, 25, 29, 35, 42, 55, 81}
{8, 15, 23, 31, 35, 42, 55, 81}
{15, 23, 25, 31, 35, 42, 55, 81}
{8, 13, 29, 31, 35, 42, 55, 81}
{8, 15, 29, 31, 35, 42, 55, 81}
{13, 25, 29, 31, 35, 42, 55, 81}
{15, 25, 29, 31, 35, 42, 55, 81}
{2, 8, 10, 15, 42, 47, 55, 81}
{2, 10, 15, 25, 42, 47, 55, 81}
{2, 8, 15, 31, 42, 47, 55, 81}
{8, 15, 23, 31, 42, 47, 55, 81}
{2, 15, 25, 31, 42, 47, 55, 81}
{15, 23, 25, 31, 42, 47, 55, 81}
{2, 8, 13, 20, 31, 49, 55, 81}
{2, 13, 20, 25, 31, 49, 55, 81}
{8, 13, 20, 27, 31, 49, 55, 81}
{13, 20, 25, 27, 31, 49, 55, 81}
{2, 8, 13, 29, 31, 49, 55, 81}
{2, 8, 15, 29, 31, 49, 55, 81}
{2, 13, 25, 29, 31, 49, 55, 81}
{2, 15, 25, 29, 31, 49, 55, 81}
{8, 13, 27, 29, 31, 49, 55, 81}
{8, 15, 27, 29, 31, 49, 55, 81}
{13, 25, 27, 29, 31, 49, 55, 81}
{15, 25, 27, 29, 31, 49, 55, 81}
{2, 5, 8, 10, 13, 29, 57, 81}
{3, 5, 8, 10, 13, 29, 57, 81}
{2, 5, 8, 10, 15, 29, 57, 81}
{3, 5, 8, 10, 15, 29, 57, 81}
{3, 5, 8, 13, 27, 29, 57, 81}
{3, 5, 8, 15, 27, 29, 57, 81}
{2, 5, 10, 13, 29, 37, 57, 81}
{3, 5, 10, 13, 29, 37, 57, 81}
{2, 5, 10, 15, 29, 37, 57, 81}
{3, 5, 10, 15, 29, 37, 57, 81}
{2, 10, 13, 25, 29, 37, 57, 81}
{3, 10, 13, 25, 29, 37, 57, 81}
{2, 10, 15, 25, 29, 37, 57, 81}
{3, 10, 15, 25, 29, 37, 57, 81}
{3, 5, 13, 27, 29, 37, 57, 81}
{3, 5, 15, 27, 29, 37, 57, 81}
{3, 13, 25, 27, 29, 37, 57, 81}
{3, 15, 25, 27, 29, 37, 57, 81}
{2, 5, 8, 13, 20, 49, 57, 81}
{5, 8, 13, 20, 27, 49, 57, 81}
{2, 5, 8, 13, 29, 49, 57, 81}
{2, 5, 8, 15, 29, 49, 57, 81}
{5, 8, 13, 27, 29, 49, 57, 81}
{5, 8, 15, 27, 29, 49, 57, 81}
{2, 5, 13, 20, 37, 49, 57, 81}
{2, 13, 20, 25, 37, 49, 57, 81}
{5, 13, 20, 27, 37, 49, 57, 81}
{13, 20, 25, 27, 37, 49, 57, 81}
{2, 5, 13, 29, 37, 49, 57, 81}
{2, 5, 15, 29, 37, 49, 57, 81}
{2, 13, 25, 29, 37, 49, 57, 81}
{2, 15, 25, 29, 37, 49, 57, 81}
{5, 13, 27, 29, 37, 49, 57, 81}
{5, 15, 27, 29, 37, 49, 57, 81}
{13, 25, 27, 29, 37, 49, 57, 81}
{15, 25, 27, 29, 37, 49, 57, 81}
{2, 8, 10, 13, 29, 55, 57, 81}
{3, 8, 10, 13, 29, 55, 57, 81}
{2, 8, 10, 15, 29, 55, 57, 81}
{3, 8, 10, 15, 29, 55, 57, 81}
{2, 10, 13, 25, 29, 55, 57, 81}
{3, 10, 13, 25, 29, 55, 57, 81}
{2, 10, 15, 25, 29, 55, 57, 81}
{3, 10, 15, 25, 29, 55, 57, 81}
{3, 8, 13, 27, 29, 55, 57, 81}
{3, 8, 15, 27, 29, 55, 57, 81}
{3, 13, 25, 27, 29, 55, 57, 81}
{3, 15, 25, 27, 29, 55, 57, 81}
{2, 8, 13, 20, 49, 55, 57, 81}
{2, 13, 20, 25, 49, 55, 57, 81}
{8, 13, 20, 27, 49, 55, 57, 81}
{13, 20, 25, 27, 49, 55, 57, 81}
{2, 8, 13, 29, 49, 55, 57, 81}
{2, 8, 15, 29, 49, 55, 57, 81}
{2, 13, 25, 29, 49, 55, 57, 81}
{2, 15, 25, 29, 49, 55, 57, 81}
{8, 13, 27, 29, 49, 55, 57, 81}
{8, 15, 27, 29, 49, 55, 57, 81}
{13, 25, 27, 29, 49, 55, 57, 81}
{15, 25, 27, 29, 49, 55, 57, 81}
{3, 5, 8, 10, 13, 57, 60, 81}
{3, 5, 8, 13, 27, 57, 60, 81}
{5, 8, 13, 20, 27, 57, 60, 81}
{3, 5, 10, 13, 37, 57, 60, 81}
{3, 10, 13, 25, 37, 57, 60, 81}
{3, 5, 13, 27, 37, 57, 60, 81}
{5, 13, 20, 27, 37, 57, 60, 81}
{3, 13, 25, 27, 37, 57, 60, 81}
{13, 20, 25, 27, 37, 57, 60, 81}
{3, 8, 10, 13, 55, 57, 60, 81}
{3, 10, 13, 25, 55, 57, 60, 81}
{3, 8, 13, 27, 55, 57, 60, 81}
{8, 13, 20, 27, 55, 57, 60, 81}
{3, 13, 25, 27, 55, 57, 60, 81}
{13, 20, 25, 27, 55, 57, 60, 81}
{5, 8, 13, 20, 27, 31, 73, 81}
{5, 8, 20, 23, 27, 31, 73, 81}
{3, 5, 8, 13, 27, 35, 73, 81}
{3, 5, 8, 23, 27, 35, 73, 81}
{5, 8, 13, 27, 31, 35, 73, 81}
{5, 8, 23, 27, 31, 35, 73, 81}
{5, 13, 20, 27, 31, 37, 73, 81}
{5, 20, 23, 27, 31, 37, 73, 81}
{13, 20, 25, 27, 31, 37, 73, 81}
{20, 23, 25, 27, 31, 37, 73, 81}
{3, 5, 13, 27, 35, 37, 73, 81}
{3, 5, 23, 27, 35, 37, 73, 81}
{3, 13, 25, 27, 35, 37, 73, 81}
{3, 23, 25, 27, 35, 37, 73, 81}
{5, 13, 27, 31, 35, 37, 73, 81}
{5, 23, 27, 31, 35, 37, 73, 81}
{13, 25, 27, 31, 35, 37, 73, 81}
{23, 25, 27, 31, 35, 37, 73, 81}
{3, 5, 8, 13, 35, 42, 73, 81}
{3, 5, 8, 23, 35, 42, 73, 81}
{5, 8, 13, 31, 35, 42, 73, 81}
{5, 8, 23, 31, 35, 42, 73, 81}
{3, 5, 13, 35, 37, 42, 73, 81}
{3, 5, 23, 35, 37, 42, 73, 81}
{3, 13, 25, 35, 37, 42, 73, 81}
{3, 23, 25, 35, 37, 42, 73, 81}
{5, 13, 31, 35, 37, 42, 73, 81}
{5, 23, 31, 35, 37, 42, 73, 81}
{13, 25, 31, 35, 37, 42, 73, 81}
{23, 25, 31, 35, 37, 42, 73, 81}
{8, 13, 20, 27, 31, 55, 73, 81}
{8, 20, 23, 27, 31, 55, 73, 81}
{13, 20, 25, 27, 31, 55, 73, 81}
{20, 23, 25, 27, 31, 55, 73, 81}
{3, 8, 13, 27, 35, 55, 73, 81}
{3, 8, 23, 27, 35, 55, 73, 81}
{3, 13, 25, 27, 35, 55, 73, 81}
{3, 23, 25, 27, 35, 55, 73, 81}
{8, 13, 27, 31, 35, 55, 73, 81}
{8, 23, 27, 31, 35, 55, 73, 81}
{13, 25, 27, 31, 35, 55, 73, 81}
{23, 25, 27, 31, 35, 55, 73, 81}
{3, 8, 13, 35, 42, 55, 73, 81}
{3, 8, 23, 35, 42, 55, 73, 81}
{3, 13, 25, 35, 42, 55, 73, 81}
{3, 23, 25, 35, 42, 55, 73, 81}
{8, 13, 31, 35, 42, 55, 73, 81}
{8, 23, 31, 35, 42, 55, 73, 81}
{13, 25, 31, 35, 42, 55, 73, 81}
{23, 25, 31, 35, 42, 55, 73, 81}
{3, 5, 8, 13, 27, 60, 73, 81}
{5, 8, 13, 20, 27, 60, 73, 81}
{3, 5, 8, 23, 27, 60, 73, 81}
{5, 8, 20, 23, 27, 60, 73, 81}
{3, 5, 13, 27, 37, 60, 73, 81}
{5, 13, 20, 27, 37, 60, 73, 81}
{3, 5, 23, 27, 37, 60, 73, 81}
{5, 20, 23, 27, 37, 60, 73, 81}
{3, 13, 25, 27, 37, 60, 73, 81}
{13, 20, 25, 27, 37, 60, 73, 81}
{3, 23, 25, 27, 37, 60, 73, 81}
{20, 23, 25, 27, 37, 60, 73, 81}
{3, 8, 13, 27, 55, 60, 73, 81}
{8, 13, 20, 27, 55, 60, 73, 81}
{3, 8, 23, 27, 55, 60, 73, 81}
{8, 20, 23, 27, 55, 60, 73, 81}
{3, 13, 25, 27, 55, 60, 73, 81}
{13, 20, 25, 27, 55, 60, 73, 81}
{3, 23, 25, 27, 55, 60, 73, 81}
{20, 23, 25, 27, 55, 60, 73, 81}
{2, 5, 8, 10, 13, 57, 78, 81}
{2, 5, 8, 13, 20, 57, 78, 81}
{2, 5, 10, 13, 37, 57, 78, 81}
{2, 5, 13, 20, 37, 57, 78, 81}
{2, 10, 13, 25, 37, 57, 78, 81}
{2, 13, 20, 25, 37, 57, 78, 81}
{2, 8, 10, 13, 55, 57, 78, 81}
{2, 8, 13, 20, 55, 57, 78, 81}
{2, 10, 13, 25, 55, 57, 78, 81}
{2, 13, 20, 25, 55, 57, 78, 81}
{5, 8, 10, 13, 57, 60, 78, 81}
{5, 8, 13, 20, 57, 60, 78, 81}
{5, 10, 13, 37, 57, 60, 78, 81}
{5, 13, 20, 37, 57, 60, 78, 81}
{10, 13, 25, 37, 57, 60, 78, 81}
{13, 20, 25, 37, 57, 60, 78, 81}
{8, 10, 13, 55, 57, 60, 78, 81}
{8, 13, 20, 55, 57, 60, 78, 81}
{10, 13, 25, 55, 57, 60, 78, 81}
{13, 20, 25, 55, 57, 60, 78, 81}
{1, 4, 6, 16, 24, 28, 36, 82}
{1, 4, 6, 14, 28, 30, 36, 82}
{1, 4, 6, 16, 28, 30, 36, 82}
{1, 6, 16, 24, 28, 32, 36, 82}
{1, 6, 14, 28, 30, 32, 36, 82}
{1, 6, 16, 28, 30, 32, 36, 82}
{4, 6, 16, 24, 28, 36, 38, 82}
{4, 16, 24, 26, 28, 36, 38, 82}
{4, 6, 14, 28, 30, 36, 38, 82}
{4, 6, 16, 28, 30, 36, 38, 82}
{4, 14, 26, 28, 30, 36, 38, 82}
{4, 16, 26, 28, 30, 36, 38, 82}
{6, 16, 24, 28, 32, 36, 38, 82}
{16, 24, 26, 28, 32, 36, 38, 82}
{6, 14, 28, 30, 32, 36, 38, 82}
{6, 16, 28, 30, 32, 36, 38, 82}
{14, 26, 28, 30, 32, 36, 38, 82}
{16, 26, 28, 30, 32, 36, 38, 82}
{1, 3, 6, 11, 14, 30, 43, 82}
{1, 4, 6, 11, 14, 30, 43, 82}
{1, 3, 6, 11, 16, 30, 43, 82}
{1, 4, 6, 11, 16, 30, 43, 82}
{1, 3, 6, 14, 30, 32, 43, 82}
{1, 3, 6, 16, 30, 32, 43, 82}
{1, 4, 6, 16, 24, 36, 43, 82}
{1, 4, 6, 14, 30, 36, 43, 82}
{1, 4, 6, 16, 30, 36, 43, 82}
{1, 6, 16, 24, 32, 36, 43, 82}
{1, 6, 14, 30, 32, 36, 43, 82}
{1, 6, 16, 30, 32, 36, 43, 82}
{3, 6, 11, 14, 30, 38, 43, 82}
{4, 6, 11, 14, 30, 38, 43, 82}
{3, 6, 11, 16, 30, 38, 43, 82}
{4, 6, 11, 16, 30, 38, 43, 82}
{3, 11, 14, 26, 30, 38, 43, 82}
{4, 11, 14, 26, 30, 38, 43, 82}
{3, 11, 16, 26, 30, 38, 43, 82}
{4, 11, 16, 26, 30, 38, 43, 82}
{3, 6, 14, 30, 32, 38, 43, 82}
{3, 6, 16, 30, 32, 38, 43, 82}
{3, 14, 26, 30, 32, 38, 43, 82}
{3, 16, 26, 30, 32, 38, 43, 82}
{4, 6, 16, 24, 36, 38, 43, 82}
{4, 16, 24, 26, 36, 38, 43, 82}
{4, 6, 14, 30, 36, 38, 43, 82}
{4, 6, 16, 30, 36, 38, 43, 82}
{4, 14, 26, 30, 36, 38, 43, 82}
{4, 16, 26, 30, 36, 38, 43, 82}
{6, 16, 24, 32, 36, 38, 43, 82}
{16, 24, 26, 32, 36, 38, 43, 82}
{6, 14, 30, 32, 36, 38, 43, 82}
{6, 16, 30, 32, 36, 38, 43, 82}
{14, 26, 30, 32, 36, 38, 43, 82}
{16, 26, 30, 32, 36, 38, 43, 82}
{1, 3, 6, 11, 16, 43, 48, 82}
{1, 3, 6, 16, 32, 43, 48, 82}
{1, 6, 16, 24, 32, 43, 48, 82}
{3, 6, 11, 16, 38, 43, 48, 82}
{3, 11, 16, 26, 38, 43, 48, 82}
{3, 6, 16, 32, 38, 43, 48, 82}
{6, 16, 24, 32, 38, 43, 48, 82}
{3, 16, 26, 32, 38, 43, 48, 82}
{16, 24, 26, 32, 38, 43, 48, 82}
{1, 3, 6, 14, 21, 32, 50, 82}
{1, 6, 14, 21, 28, 32, 50, 82}
{1, 3, 6, 14, 30, 32, 50, 82}
{1, 3, 6, 16, 30, 32, 50, 82}
{1, 6, 14, 28, 30, 32, 50, 82}
{1, 6, 16, 28, 30, 32, 50, 82}
{3, 6, 14, 21, 32, 38, 50, 82}
{3, 14, 21, 26, 32, 38, 50, 82}
{6, 14, 21, 28, 32, 38, 50, 82}
{14, 21, 26, 28, 32, 38, 50, 82}
{3, 6, 14, 30, 32, 38, 50, 82}
{3, 6, 16, 30, 32, 38, 50, 82}
{3, 14, 26, 30, 32, 38, 50, 82}
{3, 16, 26, 30, 32, 38, 50, 82}
{6, 14, 28, 30, 32, 38, 50, 82}
{6, 16, 28, 30, 32, 38, 50, 82}
{14, 26, 28, 30, 32, 38, 50, 82}
{16, 26, 28, 30, 32, 38, 50, 82}
{1, 4, 16, 24, 28, 36, 56, 82}
{4, 16, 24, 26, 28, 36, 56, 82}
{1, 4, 14, 28, 30, 36, 56, 82}
{1, 4, 16, 28, 30, 36, 56, 82}
{4, 14, 26, 28, 30, 36, 56, 82}
{4, 16, 26, 28, 30, 36, 56, 82}
{1, 16, 24, 28, 32, 36, 56, 82}
{16, 24, 26, 28, 32, 36, 56, 82}
{1, 14, 28, 30, 32, 36, 56, 82}
{1, 16, 28, 30, 32, 36, 56, 82}
{14, 26, 28, 30, 32, 36, 56, 82}
{16, 26, 28, 30, 32, 36, 56, 82}
{1, 3, 11, 14, 30, 43, 56, 82}
{1, 4, 11, 14, 30, 43, 56, 82}
{1, 3, 11, 16, 30, 43, 56, 82}
{1, 4, 11, 16, 30, 43, 56, 82}
{3, 11, 14, 26, 30, 43, 56, 82}
{4, 11, 14, 26, 30, 43, 56, 82}
{3, 11, 16, 26, 30, 43, 56, 82}
{4, 11, 16, 26, 30, 43, 56, 82}
{1, 3, 14, 30, 32, 43, 56, 82}
{1, 3, 16, 30, 32, 43, 56, 82}
{3, 14, 26, 30, 32, 43, 56, 82}
{3, 16, 26, 30, 32, 43, 56, 82}
{1, 4, 16, 24, 36, 43, 56, 82}
{4, 16, 24, 26, 36, 43, 56, 82}
{1, 4, 14, 30, 36, 43, 56, 82}
{1, 4, 16, 30, 36, 43, 56, 82}
{4, 14, 26, 30, 36, 43, 56, 82}
{4, 16, 26, 30, 36, 43, 56, 82}
{1, 16, 24, 32, 36, 43, 56, 82}
{16, 24, 26, 32, 36, 43, 56, 82}
{1, 14, 30, 32, 36, 43, 56, 82}
{1, 16, 30, 32, 36, 43, 56, 82}
{14, 26, 30, 32, 36, 43, 56, 82}
{16, 26, 30, 32, 36, 43, 56, 82}
{1, 3, 11, 16, 43, 48, 56, 82}
{3, 11, 16, 26, 43, 48, 56, 82}
{1, 3, 16, 32, 43, 48, 56, 82}
{1, 16, 24, 32, 43, 48, 56, 82}
{3, 16, 26, 32, 43, 48, 56, 82}
{16, 24, 26, 32, 43, 48, 56, 82}
{1, 3, 14, 21, 32, 50, 56, 82}
{3, 14, 21, 26, 32, 50, 56, 82}
{1, 14, 21, 28, 32, 50, 56, 82}
{14, 21, 26, 28, 32, 50, 56, 82}
{1, 3, 14, 30, 32, 50, 56, 82}
{1, 3, 16, 30, 32, 50, 56, 82}
{3, 14, 26, 30, 32, 50, 56, 82}
{3, 16, 26, 30, 32, 50, 56, 82}
{1, 14, 28, 30, 32, 50, 56, 82}
{1, 16, 28, 30, 32, 50, 56, 82}
{14, 26, 28, 30, 32, 50, 56, 82}
{16, 26, 28, 30, 32, 50, 56, 82}
{1, 3, 6, 11, 14, 30, 58, 82}
{1, 4, 6, 11, 14, 30, 58, 82}
{1, 3, 6, 11, 16, 30, 58, 82}
{1, 4, 6, 11, 16, 30, 58, 82}
{1, 4, 6, 14, 28, 30, 58, 82}
{1, 4, 6, 16, 28, 30, 58, 82}
{3, 6, 11, 14, 30, 38, 58, 82}
{4, 6, 11, 14, 30, 38, 58, 82}
{3, 6, 11, 16, 30, 38, 58, 82}
{4, 6, 11, 16, 30, 38, 58, 82}
{3, 11, 14, 26, 30, 38, 58, 82}
{4, 11, 14, 26, 30, 38, 58, 82}
{3, 11, 16, 26, 30, 38, 58, 82}
{4, 11, 16, 26, 30, 38, 58, 82}
{4, 6, 14, 28, 30, 38, 58, 82}
{4, 6, 16, 28, 30, 38, 58, 82}
{4, 14, 26, 28, 30, 38, 58, 82}
{4, 16, 26, 28, 30, 38, 58, 82}
{1, 3, 6, 14, 21, 50, 58, 82}
{1, 6, 14, 21, 28, 50, 58, 82}
{1, 3, 6, 14, 30, 50, 58, 82}
{1, 3, 6, 16, 30, 50, 58, 82}
{1, 6, 14, 28, 30, 50, 58, 82}
{1, 6, 16, 28, 30, 50, 58, 82}
{3, 6, 14, 21, 38, 50, 58, 82}
{3, 14, 21, 26, 38, 50, 58, 82}
{6, 14, 21, 28, 38, 50, 58, 82}
{14, 21, 26, 28, 38, 50, 58, 82}
{3, 6, 14, 30, 38, 50, 58, 82}
{3, 6, 16, 30, 38, 50, 58, 82}
{3, 14, 26, 30, 38, 50, 58, 82}
{3, 16, 26, 30, 38, 50, 58, 82}
{6, 14, 28, 30, 38, 50, 58, 82}
{6, 16, 28, 30, 38, 50, 58, 82}
{14, 26, 28, 30, 38, 50, 58, 82}
{16, 26, 28, 30, 38, 50, 58, 82}
{1, 3, 11, 14, 30, 56, 58, 82}
{1, 4, 11, 14, 30, 56, 58, 82}
{1, 3, 11, 16, 30, 56, 58, 82}
{1, 4, 11, 16, 30, 56, 58, 82}
{3, 11, 14, 26, 30, 56, 58, 82}
{4, 11, 14, 26, 30, 56, 58, 82}
{3, 11, 16, 26, 30, 56, 58, 82}
{4, 11, 16, 26, 30, 56, 58, 82}
{1, 4, 14, 28, 30, 56, 58, 82}
{1, 4, 16, 28, 30, 56, 58, 82}
{4, 14, 26, 28, 30, 56, 58, 82}
{4, 16, 26, 28, 30, 56, 58, 82}
{1, 3, 14, 21, 50, 56, 58, 82}
{3, 14, 21, 26, 50, 56, 58, 82}
{1, 14, 21, 28, 50, 56, 58, 82}
{14, 21, 26, 28, 50, 56, 58, 82}
{1, 3, 14, 30, 50, 56, 58, 82}
{1, 3, 16, 30, 50, 56, 58, 82}
{3, 14, 26, 30, 50, 56, 58, 82}
{3, 16, 26, 30, 50, 56, 58, 82}
{1, 14, 28, 30, 50, 56, 58, 82}
{1, 16, 28, 30, 50, 56, 58, 82}
{14, 26, 28, 30, 50, 56, 58, 82}
{16, 26, 28, 30, 50, 56, 58, 82}
{1, 4, 6, 11, 14, 58, 61, 82}
{1, 4, 6, 14, 28, 58, 61, 82}
{1, 6, 14, 21, 28, 58, 61, 82}
{4, 6, 11, 14, 38, 58, 61, 82}
{4, 11, 14, 26, 38, 58, 61, 82}
{4, 6, 14, 28, 38, 58, 61, 82}
{6, 14, 21, 28, 38, 58, 61, 82}
{4, 14, 26, 28, 38, 58, 61, 82}
{14, 21, 26, 28, 38, 58, 61, 82}
{1, 4, 11, 14, 56, 58, 61, 82}
{4, 11, 14, 26, 56, 58, 61, 82}
{1, 4, 14, 28, 56, 58, 61, 82}
{1, 14, 21, 28, 56, 58, 61, 82}
{4, 14, 26, 28, 56, 58, 61, 82}
{14, 21, 26, 28, 56, 58, 61, 82}
{1, 6, 14, 21, 28, 32, 74, 82}
{1, 6, 21, 24, 28, 32, 74, 82}
{1, 4, 6, 14, 28, 36, 74, 82}
{1, 4, 6, 24, 28, 36, 74, 82}
{1, 6, 14, 28, 32, 36, 74, 82}
{1, 6, 24, 28, 32, 36, 74, 82}
{6, 14, 21, 28, 32, 38, 74, 82}
{6, 21, 24, 28, 32, 38, 74, 82}
{14, 21, 26, 28, 32, 38, 74, 82}
{21, 24, 26, 28, 32, 38, 74, 82}
{4, 6, 14, 28, 36, 38, 74, 82}
{4, 6, 24, 28, 36, 38, 74, 82}
{4, 14, 26, 28, 36, 38, 74, 82}
{4, 24, 26, 28, 36, 38, 74, 82}
{6, 14, 28, 32, 36, 38, 74, 82}
{6, 24, 28, 32, 36, 38, 74, 82}
{14, 26, 28, 32, 36, 38, 74, 82}
{24, 26, 28, 32, 36, 38, 74, 82}
{1, 4, 6, 14, 36, 43, 74, 82}
{1, 4, 6, 24, 36, 43, 74, 82}
{1, 6, 14, 32, 36, 43, 74, 82}
{1, 6, 24, 32, 36, 43, 74, 82}
{4, 6, 14, 36, 38, 43, 74, 82}
{4, 6, 24, 36, 38, 43, 74, 82}
{4, 14, 26, 36, 38, 43, 74, 82}
{4, 24, 26, 36, 38, 43, 74, 82}
{6, 14, 32, 36, 38, 43, 74, 82}
{6, 24, 32, 36, 38, 43, 74, 82}
{14, 26, 32, 36, 38, 43, 74, 82}
{24, 26, 32, 36, 38, 43, 74, 82}
{1, 14, 21, 28, 32, 56, 74, 82}
{1, 21, 24, 28, 32, 56, 74, 82}
{14, 21, 26, 28, 32, 56, 74, 82}
{21, 24, 26, 28, 32, 56, 74, 82}
{1, 4, 14, 28, 36, 56, 74, 82}
{1, 4, 24, 28, 36, 56, 74, 82}
{4, 14, 26, 28, 36, 56, 74, 82}
{4, 24, 26, 28, 36, 56, 74, 82}
{1, 14, 28, 32, 36, 56, 74, 82}
{1, 24, 28, 32, 36, 56, 74, 82}
{14, 26, 28, 32, 36, 56, 74, 82}
{24, 26, 28, 32, 36, 56, 74, 82}
{1, 4, 14, 36, 43, 56, 74, 82}
{1, 4, 24, 36, 43, 56, 74, 82}
{4, 14, 26, 36, 43, 56, 74, 82}
{4, 24, 26, 36, 43, 56, 74, 82}
{1, 14, 32, 36, 43, 56, 74, 82}
{1, 24, 32, 36, 43, 56, 74, 82}
{14, 26, 32, 36, 43, 56, 74, 82}
{24, 26, 32, 36, 43, 56, 74, 82}
{1, 4, 6, 14, 28, 61, 74, 82}
{1, 6, 14, 21, 28, 61, 74, 82}
{1, 4, 6, 24, 28, 61, 74, 82}
{1, 6, 21, 24, 28, 61, 74, 82}
{4, 6, 14, 28, 38, 61, 74, 82}
{6, 14, 21, 28, 38, 61, 74, 82}
{4, 6, 24, 28, 38, 61, 74, 82}
{6, 21, 24, 28, 38, 61, 74, 82}
{4, 14, 26, 28, 38, 61, 74, 82}
{14, 21, 26, 28, 38, 61, 74, 82}
{4, 24, 26, 28, 38, 61, 74, 82}
{21, 24, 26, 28, 38, 61, 74, 82}
{1, 4, 14, 28, 56, 61, 74, 82}
{1, 14, 21, 28, 56, 61, 74, 82}
{1, 4, 24, 28, 56, 61, 74, 82}
{1, 21, 24, 28, 56, 61, 74, 82}
{4, 14, 26, 28, 56, 61, 74, 82}
{14, 21, 26, 28, 56, 61, 74, 82}
{4, 24, 26, 28, 56, 61, 74, 82}
{21, 24, 26, 28, 56, 61, 74, 82}
{1, 3, 6, 11, 14, 58, 79, 82}
{1, 3, 6, 14, 21, 58, 79, 82}
{3, 6, 11, 14, 38, 58, 79, 82}
{3, 6, 14, 21, 38, 58, 79, 82}
{3, 11, 14, 26, 38, 58, 79, 82}
{3, 14, 21, 26, 38, 58, 79, 82}
{1, 3, 11, 14, 56, 58, 79, 82}
{1, 3, 14, 21, 56, 58, 79, 82}
{3, 11, 14, 26, 56, 58, 79, 82}
{3, 14, 21, 26, 56, 58, 79, 82}
{1, 6, 11, 14, 58, 61, 79, 82}
{1, 6, 14, 21, 58, 61, 79, 82}
{6, 11, 14, 38, 58, 61, 79, 82}
{6, 14, 21, 38, 58, 61, 79, 82}
{11, 14, 26, 38, 58, 61, 79, 82}
{14, 21, 26, 38, 58, 61, 79, 82}
{1, 11, 14, 56, 58, 61, 79, 82}
{1, 14, 21, 56, 58, 61, 79, 82}
{11, 14, 26, 56, 58, 61, 79, 82}
{14, 21, 26, 56, 58, 61, 79, 82}
{2, 5, 7, 9, 17, 29, 37, 83}
{2, 7, 9, 17, 25, 29, 37, 83}
{2, 5, 7, 9, 29, 31, 37, 83}
{2, 5, 7, 15, 29, 31, 37, 83}
{2, 7, 9, 25, 29, 31, 37, 83}
{2, 7, 15, 25, 29, 31, 37, 83}
{5, 7, 9, 17, 29, 37, 39, 83}
{7, 9, 17, 25, 29, 37, 39, 83}
{5, 9, 17, 27, 29, 37, 39, 83}
{9, 17, 25, 27, 29, 37, 39, 83}
{5, 7, 9, 29, 31, 37, 39, 83}
{5, 7, 15, 29, 31, 37, 39, 83}
{7, 9, 25, 29, 31, 37, 39, 83}
{7, 15, 25, 29, 31, 37, 39, 83}
{5, 9, 27, 29, 31, 37, 39, 83}
{5, 15, 27, 29, 31, 37, 39, 83}
{9, 25, 27, 29, 31, 37, 39, 83}
{15, 25, 27, 29, 31, 37, 39, 83}
{2, 4, 7, 9, 12, 31, 44, 83}
{2, 5, 7, 9, 12, 31, 44, 83}
{2, 4, 7, 12, 15, 31, 44, 83}
{2, 5, 7, 12, 15, 31, 44, 83}
{2, 4, 7, 9, 25, 31, 44, 83}
{2, 4, 7, 15, 25, 31, 44, 83}
{2, 5, 7, 9, 17, 37, 44, 83}
{2, 7, 9, 17, 25, 37, 44, 83}
{2, 5, 7, 9, 31, 37, 44, 83}
{2, 5, 7, 15, 31, 37, 44, 83}
{2, 7, 9, 25, 31, 37, 44, 83}
{2, 7, 15, 25, 31, 37, 44, 83}
{4, 7, 9, 12, 31, 39, 44, 83}
{5, 7, 9, 12, 31, 39, 44, 83}
{4, 7, 12, 15, 31, 39, 44, 83}
{5, 7, 12, 15, 31, 39, 44, 83}
{4, 7, 9, 25, 31, 39, 44, 83}
{4, 7, 15, 25, 31, 39, 44, 83}
{4, 9, 12, 27, 31, 39, 44, 83}
{5, 9, 12, 27, 31, 39, 44, 83}
{4, 12, 15, 27, 31, 39, 44, 83}
{5, 12, 15, 27, 31, 39, 44, 83}
{4, 9, 25, 27, 31, 39, 44, 83}
{4, 15, 25, 27, 31, 39, 44, 83}
{5, 7, 9, 17, 37, 39, 44, 83}
{7, 9, 17, 25, 37, 39, 44, 83}
{5, 9, 17, 27, 37, 39, 44, 83}
{9, 17, 25, 27, 37, 39, 44, 83}
{5, 7, 9, 31, 37, 39, 44, 83}
{5, 7, 15, 31, 37, 39, 44, 83}
{7, 9, 25, 31, 37, 39, 44, 83}
{7, 15, 25, 31, 37, 39, 44, 83}
{5, 9, 27, 31, 37, 39, 44, 83}
{5, 15, 27, 31, 37, 39, 44, 83}
{9, 25, 27, 31, 37, 39, 44, 83}
{15, 25, 27, 31, 37, 39, 44, 83}
{2, 4, 7, 9, 12, 41, 44, 83}
{2, 4, 7, 9, 25, 41, 44, 83}
{2, 7, 9, 17, 25, 41, 44, 83}
{4, 7, 9, 12, 39, 41, 44, 83}
{4, 7, 9, 25, 39, 41, 44, 83}
{7, 9, 17, 25, 39, 41, 44, 83}
{4, 9, 12, 27, 39, 41, 44, 83}
{4, 9, 25, 27, 39, 41, 44, 83}
{9, 17, 25, 27, 39, 41, 44, 83}
{2, 5, 9, 17, 29, 37, 49, 83}
{2, 9, 17, 25, 29, 37, 49, 83}
{5, 9, 17, 27, 29, 37, 49, 83}
{9, 17, 25, 27, 29, 37, 49, 83}
{2, 5, 9, 29, 31, 37, 49, 83}
{2, 5, 15, 29, 31, 37, 49, 83}
{2, 9, 25, 29, 31, 37, 49, 83}
{2, 15, 25, 29, 31, 37, 49, 83}
{5, 9, 27, 29, 31, 37, 49, 83}
{5, 15, 27, 29, 31, 37, 49, 83}
{9, 25, 27, 29, 31, 37, 49, 83}
{15, 25, 27, 29, 31, 37, 49, 83}
{2, 4, 9, 12, 31, 44, 49, 83}
{2, 5, 9, 12, 31, 44, 49, 83}
{2, 4, 12, 15, 31, 44, 49, 83}
{2, 5, 12, 15, 31, 44, 49, 83}
{2, 4, 9, 25, 31, 44, 49, 83}
{2, 4, 15, 25, 31, 44, 49, 83}
{4, 9, 12, 27, 31, 44, 49, 83}
{5, 9, 12, 27, 31, 44, 49, 83}
{4, 12, 15, 27, 31, 44, 49, 83}
{5, 12, 15, 27, 31, 44, 49, 83}
{4, 9, 25, 27, 31, 44, 49, 83}
{4, 15, 25, 27, 31, 44, 49, 83}
{2, 5, 9, 17, 37, 44, 49, 83}
{2, 9, 17, 25, 37, 44, 49, 83}
{5, 9, 17, 27, 37, 44, 49, 83}
{9, 17, 25, 27, 37, 44, 49, 83}
{2, 5, 9, 31, 37, 44, 49, 83}
{2, 5, 15, 31, 37, 44, 49, 83}
{2, 9, 25, 31, 37, 44, 49, 83}
{2, 15, 25, 31, 37, 44, 49, 83}
{5, 9, 27, 31, 37, 44, 49, 83}
{5, 15, 27, 31, 37, 44, 49, 83}
{9, 25, 27, 31, 37, 44, 49, 83}
{15, 25, 27, 31, 37, 44, 49, 83}
{2, 4, 9, 12, 41, 44, 49, 83}
{2, 4, 9, 25, 41, 44, 49, 83}
{2, 9, 17, 25, 41, 44, 49, 83}
{4, 9, 12, 27, 41, 44, 49, 83}
{4, 9, 25, 27, 41, 44, 49, 83}
{9, 17, 25, 27, 41, 44, 49, 83}
{2, 4, 7, 15, 22, 25, 51, 83}
{2, 7, 15, 22, 25, 29, 51, 83}
{2, 4, 7, 9, 25, 31, 51, 83}
{2, 4, 7, 15, 25, 31, 51, 83}
{2, 7, 9, 25, 29, 31, 51, 83}
{2, 7, 15, 25, 29, 31, 51, 83}
{4, 7, 15, 22, 25, 39, 51, 83}
{4, 15, 22, 25, 27, 39, 51, 83}
{7, 15, 22, 25, 29, 39, 51, 83}
{15, 22, 25, 27, 29, 39, 51, 83}
{4, 7, 9, 25, 31, 39, 51, 83}
{4, 7, 15, 25, 31, 39, 51, 83}
{4, 9, 25, 27, 31, 39, 51, 83}
{4, 15, 25, 27, 31, 39, 51, 83}
{7, 9, 25, 29, 31, 39, 51, 83}
{7, 15, 25, 29, 31, 39, 51, 83}
{9, 25, 27, 29, 31, 39, 51, 83}
{15, 25, 27, 29, 31, 39, 51, 83}
{2, 4, 15, 22, 25, 49, 51, 83}
{4, 15, 22, 25, 27, 49, 51, 83}
{2, 15, 22, 25, 29, 49, 51, 83}
{15, 22, 25, 27, 29, 49, 51, 83}
{2, 4, 9, 25, 31, 49, 51, 83}
{2, 4, 15, 25, 31, 49, 51, 83}
{4, 9, 25, 27, 31, 49, 51, 83}
{4, 15, 25, 27, 31, 49, 51, 83}
{2, 9, 25, 29, 31, 49, 51, 83}
{2, 15, 25, 29, 31, 49, 51, 83}
{9, 25, 27, 29, 31, 49, 51, 83}
{15, 25, 27, 29, 31, 49, 51, 83}
{2, 4, 7, 9, 12, 31, 59, 83}
{2, 5, 7, 9, 12, 31, 59, 83}
{2, 4, 7, 12, 15, 31, 59, 83}
{2, 5, 7, 12, 15, 31, 59, 83}
{2, 5, 7, 9, 29, 31, 59, 83}
{2, 5, 7, 15, 29, 31, 59, 83}
{4, 7, 9, 12, 31, 39, 59, 83}
{5, 7, 9, 12, 31, 39, 59, 83}
{4, 7, 12, 15, 31, 39, 59, 83}
{5, 7, 12, 15, 31, 39, 59, 83}
{4, 9, 12, 27, 31, 39, 59, 83}
{5, 9, 12, 27, 31, 39, 59, 83}
{4, 12, 15, 27, 31, 39, 59, 83}
{5, 12, 15, 27, 31, 39, 59, 83}
{5, 7, 9, 29, 31, 39, 59, 83}
{5, 7, 15, 29, 31, 39, 59, 83}
{5, 9, 27, 29, 31, 39, 59, 83}
{5, 15, 27, 29, 31, 39, 59, 83}
{2, 4, 9, 12, 31, 49, 59, 83}
{2, 5, 9, 12, 31, 49, 59, 83}
{2, 4, 12, 15, 31, 49, 59, 83}
{2, 5, 12, 15, 31, 49, 59, 83}
{4, 9, 12, 27, 31, 49, 59, 83}
{5, 9, 12, 27, 31, 49, 59, 83}
{4, 12, 15, 27, 31, 49, 59, 83}
{5, 12, 15, 27, 31, 49, 59, 83}
{2, 5, 9, 29, 31, 49, 59, 83}
{2, 5, 15, 29, 31, 49, 59, 83}
{5, 9, 27, 29, 31, 49, 59, 83}
{5, 15, 27, 29, 31, 49, 59, 83}
{2, 4, 7, 15, 22, 51, 59, 83}
{2, 7, 15, 22, 29, 51, 59, 83}
{2, 4, 7, 9, 31, 51, 59, 83}
{2, 4, 7, 15, 31, 51, 59, 83}
{2, 7, 9, 29, 31, 51, 59, 83}
{2, 7, 15, 29, 31, 51, 59, 83}
{4, 7, 15, 22, 39, 51, 59, 83}
{4, 15, 22, 27, 39, 51, 59, 83}
{7, 15, 22, 29, 39, 51, 59, 83}
{15, 22, 27, 29, 39, 51, 59, 83}
{4, 7, 9, 31, 39, 51, 59, 83}
{4, 7, 15, 31, 39, 51, 59, 83}
{4, 9, 27, 31, 39, 51, 59, 83}
{4, 15, 27, 31, 39, 51, 59, 83}
{7, 9, 29, 31, 39, 51, 59, 83}
{7, 15, 29, 31, 39, 51, 59, 83}
{9, 27, 29, 31, 39, 51, 59, 83}
{15, 27, 29, 31, 39, 51, 59, 83}
{2, 4, 15, 22, 49, 51, 59, 83}
{4, 15, 22, 27, 49, 51, 59, 83}
{2, 15, 22, 29, 49, 51, 59, 83}
{15, 22, 27, 29, 49, 51, 59, 83}
{2, 4, 9, 31, 49, 51, 59, 83}
{2, 4, 15, 31, 49, 51, 59, 83}
{4, 9, 27, 31, 49, 51, 59, 83}
{4, 15, 27, 31, 49, 51, 59, 83}
{2, 9, 29, 31, 49, 51, 59, 83}
{2, 15, 29, 31, 49, 51, 59, 83}
{9, 27, 29, 31, 49, 51, 59, 83}
{15, 27, 29, 31, 49, 51, 59, 83}
{2, 5, 7, 12, 15, 59, 62, 83}
{2, 5, 7, 15, 29, 59, 62, 83}
{2, 7, 15, 22, 29, 59, 62, 83}
{5, 7, 12, 15, 39, 59, 62, 83}
{5, 12, 15, 27, 39, 59, 62, 83}
{5, 7, 15, 29, 39, 59, 62, 83}
{7, 15, 22, 29, 39, 59, 62, 83}
{5, 15, 27, 29, 39, 59, 62, 83}
{15, 22, 27, 29, 39, 59, 62, 83}
{2, 5, 12, 15, 49, 59, 62, 83}
{5, 12, 15, 27, 49, 59, 62, 83}
{2, 5, 15, 29, 49, 59, 62, 83}
{2, 15, 22, 29, 49, 59, 62, 83}
{5, 15, 27, 29, 49, 59, 62, 83}
{15, 22, 27, 29, 49, 59, 62, 83}
{2, 7, 15, 22, 25, 29, 75, 83}
{2, 7, 17, 22, 25, 29, 75, 83}
{2, 5, 7, 15, 29, 37, 75, 83}
{2, 5, 7, 17, 29, 37, 75, 83}
{2, 7, 15, 25, 29, 37, 75, 83}
{2, 7, 17, 25, 29, 37, 75, 83}
{7, 15, 22, 25, 29, 39, 75, 83}
{7, 17, 22, 25, 29, 39, 75, 83}
{15, 22, 25, 27, 29, 39, 75, 83}
{17, 22, 25, 27, 29, 39, 75, 83}
{5, 7, 15, 29, 37, 39, 75, 83}
{5, 7, 17, 29, 37, 39, 75, 83}
{7, 15, 25, 29, 37, 39, 75, 83}
{7, 17, 25, 29, 37, 39, 75, 83}
{5, 15, 27, 29, 37, 39, 75, 83}
{5, 17, 27, 29, 37, 39, 75, 83}
{15, 25, 27, 29, 37, 39, 75, 83}
{17, 25, 27, 29, 37, 39, 75, 83}
{2, 5, 7, 15, 37, 44, 75, 83}
{2, 5, 7, 17, 37, 44, 75, 83}
{2, 7, 15, 25, 37, 44, 75, 83}
{2, 7, 17, 25, 37, 44, 75, 83}
{5, 7, 15, 37, 39, 44, 75, 83}
{5, 7, 17, 37, 39, 44, 75, 83}
{7, 15, 25, 37, 39, 44, 75, 83}
{7, 17, 25, 37, 39, 44, 75, 83}
{5, 15, 27, 37, 39, 44, 75, 83}
{5, 17, 27, 37, 39, 44, 75, 83}
{15, 25, 27, 37, 39, 44, 75, 83}
{17, 25, 27, 37, 39, 44, 75, 83}
{2, 15, 22, 25, 29, 49, 75, 83}
{2, 17, 22, 25, 29, 49, 75, 83}
{15, 22, 25, 27, 29, 49, 75, 83}
{17, 22, 25, 27, 29, 49, 75, 83}
{2, 5, 15, 29, 37, 49, 75, 83}
{2, 5, 17, 29, 37, 49, 75, 83}
{2, 15, 25, 29, 37, 49, 75, 83}
{2, 17, 25, 29, 37, 49, 75, 83}
{5, 15, 27, 29, 37, 49, 75, 83}
{5, 17, 27, 29, 37, 49, 75, 83}
{15, 25, 27, 29, 37, 49, 75, 83}
{17, 25, 27, 29, 37, 49, 75, 83}
{2, 5, 15, 37, 44, 49, 75, 83}
{2, 5, 17, 37, 44, 49, 75, 83}
{2, 15, 25, 37, 44, 49, 75, 83}
{2, 17, 25, 37, 44, 49, 75, 83}
{5, 15, 27, 37, 44, 49, 75, 83}
{5, 17, 27, 37, 44, 49, 75, 83}
{15, 25, 27, 37, 44, 49, 75, 83}
{17, 25, 27, 37, 44, 49, 75, 83}
{2, 5, 7, 15, 29, 62, 75, 83}
{2, 5, 7, 17, 29, 62, 75, 83}
{2, 7, 15, 22, 29, 62, 75, 83}
{2, 7, 17, 22, 29, 62, 75, 83}
{5, 7, 15, 29, 39, 62, 75, 83}
{5, 7, 17, 29, 39, 62, 75, 83}
{7, 15, 22, 29, 39, 62, 75, 83}
{7, 17, 22, 29, 39, 62, 75, 83}
{5, 15, 27, 29, 39, 62, 75, 83}
{5, 17, 27, 29, 39, 62, 75, 83}
{15, 22, 27, 29, 39, 62, 75, 83}
{17, 22, 27, 29, 39, 62, 75, 83}
{2, 5, 15, 29, 49, 62, 75, 83}
{2, 5, 17, 29, 49, 62, 75, 83}
{2, 15, 22, 29, 49, 62, 75, 83}
{2, 17, 22, 29, 49, 62, 75, 83}
{5, 15, 27, 29, 49, 62, 75, 83}
{5, 17, 27, 29, 49, 62, 75, 83}
{15, 22, 27, 29, 49, 62, 75, 83}
{17, 22, 27, 29, 49, 62, 75, 83}
{2, 4, 7, 12, 15, 59, 80, 83}
{2, 4, 7, 15, 22, 59, 80, 83}
{4, 7, 12, 15, 39, 59, 80, 83}
{4, 7, 15, 22, 39, 59, 80, 83}
{4, 12, 15, 27, 39, 59, 80, 83}
{4, 15, 22, 27, 39, 59, 80, 83}
{2, 4, 12, 15, 49, 59, 80, 83}
{2, 4, 15, 22, 49, 59, 80, 83}
{4, 12, 15, 27, 49, 59, 80, 83}
{4, 15, 22, 27, 49, 59, 80, 83}
{2, 7, 12, 15, 59, 62, 80, 83}
{2, 7, 15, 22, 59, 62, 80, 83}
{7, 12, 15, 39, 59, 62, 80, 83}
{7, 15, 22, 39, 59, 62, 80, 83}
{12, 15, 27, 39, 59, 62, 80, 83}
{15, 22, 27, 39, 59, 62, 80, 83}
{2, 12, 15, 49, 59, 62, 80, 83}
{2, 15, 22, 49, 59, 62, 80, 83}
{12, 15, 27, 49, 59, 62, 80, 83}
{15, 22, 27, 49, 59, 62, 80, 83}
{3, 6, 8, 10, 18, 30, 38, 84}
{3, 8, 10, 18, 26, 30, 38, 84}
{3, 6, 8, 10, 30, 32, 38, 84}
{3, 6, 8, 16, 30, 32, 38, 84}
{3, 8, 10, 26, 30, 32, 38, 84}
{3, 8, 16, 26, 30, 32, 38, 84}
{6, 8, 10, 18, 30, 38, 40, 84}
{8, 10, 18, 26, 30, 38, 40, 84}
{6, 10, 18, 28, 30, 38, 40, 84}
{10, 18, 26, 28, 30, 38, 40, 84}
{6, 8, 10, 30, 32, 38, 40, 84}
{6, 8, 16, 30, 32, 38, 40, 84}
{8, 10, 26, 30, 32, 38, 40, 84}
{8, 16, 26, 30, 32, 38, 40, 84}
{6, 10, 28, 30, 32, 38, 40, 84}
{6, 16, 28, 30, 32, 38, 40, 84}
{10, 26, 28, 30, 32, 38, 40, 84}
{16, 26, 28, 30, 32, 38, 40, 84}
{3, 5, 8, 10, 13, 32, 45, 84}
{3, 6, 8, 10, 13, 32, 45, 84}
{3, 5, 8, 13, 16, 32, 45, 84}
{3, 6, 8, 13, 16, 32, 45, 84}
{3, 5, 8, 10, 26, 32, 45, 84}
{3, 5, 8, 16, 26, 32, 45, 84}
{3, 6, 8, 10, 18, 38, 45, 84}
{3, 8, 10, 18, 26, 38, 45, 84}
{3, 6, 8, 10, 32, 38, 45, 84}
{3, 6, 8, 16, 32, 38, 45, 84}
{3, 8, 10, 26, 32, 38, 45, 84}
{3, 8, 16, 26, 32, 38, 45, 84}
{5, 8, 10, 13, 32, 40, 45, 84}
{6, 8, 10, 13, 32, 40, 45, 84}
{5, 8, 13, 16, 32, 40, 45, 84}
{6, 8, 13, 16, 32, 40, 45, 84}
{5, 8, 10, 26, 32, 40, 45, 84}
{5, 8, 16, 26, 32, 40, 45, 84}
{5, 10, 13, 28, 32, 40, 45, 84}
{6, 10, 13, 28, 32, 40, 45, 84}
{5, 13, 16, 28, 32, 40, 45, 84}
{6, 13, 16, 28, 32, 40, 45, 84}
{5, 10, 26, 28, 32, 40, 45, 84}
{5, 16, 26, 28, 32, 40, 45, 84}
{6, 8, 10, 18, 38, 40, 45, 84}
{8, 10, 18, 26, 38, 40, 45, 84}
{6, 10, 18, 28, 38, 40, 45, 84}
{10, 18, 26, 28, 38, 40, 45, 84}
{6, 8, 10, 32, 38, 40, 45, 84}
{6, 8, 16, 32, 38, 40, 45, 84}
{8, 10, 26, 32, 38, 40, 45, 84}
{8, 16, 26, 32, 38, 40, 45, 84}
{6, 10, 28, 32, 38, 40, 45, 84}
{6, 16, 28, 32, 38, 40, 45, 84}
{10, 26, 28, 32, 38, 40, 45, 84}
{16, 26, 28, 32, 38, 40, 45, 84}
{3, 5, 8, 10, 13, 42, 45, 84}
{3, 5, 8, 10, 26, 42, 45, 84}
{3, 8, 10, 18, 26, 42, 45, 84}
{5, 8, 10, 13, 40, 42, 45, 84}
{5, 8, 10, 26, 40, 42, 45, 84}
{8, 10, 18, 26, 40, 42, 45, 84}
{5, 10, 13, 28, 40, 42, 45, 84}
{5, 10, 26, 28, 40, 42, 45, 84}
{10, 18, 26, 28, 40, 42, 45, 84}
{3, 6, 10, 18, 30, 38, 50, 84}
{3, 10, 18, 26, 30, 38, 50, 84}
{6, 10, 18, 28, 30, 38, 50, 84}
{10, 18, 26, 28, 30, 38, 50, 84}
{3, 6, 10, 30, 32, 38, 50, 84}
{3, 6, 16, 30, 32, 38, 50, 84}
{3, 10, 26, 30, 32, 38, 50, 84}
{3, 16, 26, 30, 32, 38, 50, 84}
{6, 10, 28, 30, 32, 38, 50, 84}
{6, 16, 28, 30, 32, 38, 50, 84}
{10, 26, 28, 30, 32, 38, 50, 84}
{16, 26, 28, 30, 32, 38, 50, 84}
{3, 5, 10, 13, 32, 45, 50, 84}
{3, 6, 10, 13, 32, 45, 50, 84}
{3, 5, 13, 16, 32, 45, 50, 84}
{3, 6, 13, 16, 32, 45, 50, 84}
{3, 5, 10, 26, 32, 45, 50, 84}
{3, 5, 16, 26, 32, 45, 50, 84}
{5, 10, 13, 28, 32, 45, 50, 84}
{6, 10, 13, 28, 32, 45, 50, 84}
{5, 13, 16, 28, 32, 45, 50, 84}
{6, 13, 16, 28, 32, 45, 50, 84}
{5, 10, 26, 28, 32, 45, 50, 84}
{5, 16, 26, 28, 32, 45, 50, 84}
{3, 6, 10, 18, 38, 45, 50, 84}
{3, 10, 18, 26, 38, 45, 50, 84}
{6, 10, 18, 28, 38, 45, 50, 84}
{10, 18, 26, 28, 38, 45, 50, 84}
{3, 6, 10, 32, 38, 45, 50, 84}
{3, 6, 16, 32, 38, 45, 50, 84}
{3, 10, 26, 32, 38, 45, 50, 84}
{3, 16, 26, 32, 38, 45, 50, 84}
{6, 10, 28, 32, 38, 45, 50, 84}
{6, 16, 28, 32, 38, 45, 50, 84}
{10, 26, 28, 32, 38, 45, 50, 84}
{16, 26, 28, 32, 38, 45, 50, 84}
{3, 5, 10, 13, 42, 45, 50, 84}
{3, 5, 10, 26, 42, 45, 50, 84}
{3, 10, 18, 26, 42, 45, 50, 84}
{5, 10, 13, 28, 42, 45, 50, 84}
{5, 10, 26, 28, 42, 45, 50, 84}
{10, 18, 26, 28, 42, 45, 50, 84}
{3, 5, 8, 16, 23, 26, 52, 84}
{3, 8, 16, 23, 26, 30, 52, 84}
{3, 5, 8, 10, 26, 32, 52, 84}
{3, 5, 8, 16, 26, 32, 52, 84}
{3, 8, 10, 26, 30, 32, 52, 84}
{3, 8, 16, 26, 30, 32, 52, 84}
{5, 8, 16, 23, 26, 40, 52, 84}
{5, 16, 23, 26, 28, 40, 52, 84}
{8, 16, 23, 26, 30, 40, 52, 84}
{16, 23, 26, 28, 30, 40, 52, 84}
{5, 8, 10, 26, 32, 40, 52, 84}
{5, 8, 16, 26, 32, 40, 52, 84}
{5, 10, 26, 28, 32, 40, 52, 84}
{5, 16, 26, 28, 32, 40, 52, 84}
{8, 10, 26, 30, 32, 40, 52, 84}
{8, 16, 26, 30, 32, 40, 52, 84}
{10, 26, 28, 30, 32, 40, 52, 84}
{16, 26, 28, 30, 32, 40, 52, 84}
{3, 5, 16, 23, 26, 50, 52, 84}
{5, 16, 23, 26, 28, 50, 52, 84}
{3, 16, 23, 26, 30, 50, 52, 84}
{16, 23, 26, 28, 30, 50, 52, 84}
{3, 5, 10, 26, 32, 50, 52, 84}
{3, 5, 16, 26, 32, 50, 52, 84}
{5, 10, 26, 28, 32, 50, 52, 84}
{5, 16, 26, 28, 32, 50, 52, 84}
{3, 10, 26, 30, 32, 50, 52, 84}
{3, 16, 26, 30, 32, 50, 52, 84}
{10, 26, 28, 30, 32, 50, 52, 84}
{16, 26, 28, 30, 32, 50, 52, 84}
{3, 5, 8, 10, 13, 32, 60, 84}
{3, 6, 8, 10, 13, 32, 60, 84}
{3, 5, 8, 13, 16, 32, 60, 84}
{3, 6, 8, 13, 16, 32, 60, 84}
{3, 6, 8, 10, 30, 32, 60, 84}
{3, 6, 8, 16, 30, 32, 60, 84}
{5, 8, 10, 13, 32, 40, 60, 84}
{6, 8, 10, 13, 32, 40, 60, 84}
{5, 8, 13, 16, 32, 40, 60, 84}
{6, 8, 13, 16, 32, 40, 60, 84}
{5, 10, 13, 28, 32, 40, 60, 84}
{6, 10, 13, 28, 32, 40, 60, 84}
{5, 13, 16, 28, 32, 40, 60, 84}
{6, 13, 16, 28, 32, 40, 60, 84}
{6, 8, 10, 30, 32, 40, 60, 84}
{6, 8, 16, 30, 32, 40, 60, 84}
{6, 10, 28, 30, 32, 40, 60, 84}
{6, 16, 28, 30, 32, 40, 60, 84}
{3, 5, 10, 13, 32, 50, 60, 84}
{3, 6, 10, 13, 32, 50, 60, 84}
{3, 5, 13, 16, 32, 50, 60, 84}
{3, 6, 13, 16, 32, 50, 60, 84}
{5, 10, 13, 28, 32, 50, 60, 84}
{6, 10, 13, 28, 32, 50, 60, 84}
{5, 13, 16, 28, 32, 50, 60, 84}
{6, 13, 16, 28, 32, 50, 60, 84}
{3, 6, 10, 30, 32, 50, 60, 84}
{3, 6, 16, 30, 32, 50, 60, 84}
{6, 10, 28, 30, 32, 50, 60, 84}
{6, 16, 28, 30, 32, 50, 60, 84}
{3, 5, 8, 16, 23, 52, 60, 84}
{3, 8, 16, 23, 30, 52, 60, 84}
{3, 5, 8, 10, 32, 52, 60, 84}
{3, 5, 8, 16, 32, 52, 60, 84}
{3, 8, 10, 30, 32, 52, 60, 84}
{3, 8, 16, 30, 32, 52, 60, 84}
{5, 8, 16, 23, 40, 52, 60, 84}
{5, 16, 23, 28, 40, 52, 60, 84}
{8, 16, 23, 30, 40, 52, 60, 84}
{16, 23, 28, 30, 40, 52, 60, 84}
{5, 8, 10, 32, 40, 52, 60, 84}
{5, 8, 16, 32, 40, 52, 60, 84}
{5, 10, 28, 32, 40, 52, 60, 84}
{5, 16, 28, 32, 40, 52, 60, 84}
{8, 10, 30, 32, 40, 52, 60, 84}
{8, 16, 30, 32, 40, 52, 60, 84}
{10, 28, 30, 32, 40, 52, 60, 84}
{16, 28, 30, 32, 40, 52, 60, 84}
{3, 5, 16, 23, 50, 52, 60, 84}
{5, 16, 23, 28, 50, 52, 60, 84}
{3, 16, 23, 30, 50, 52, 60, 84}
{16, 23, 28, 30, 50, 52, 60, 84}
{3, 5, 10, 32, 50, 52, 60, 84}
{3, 5, 16, 32, 50, 52, 60, 84}
{5, 10, 28, 32, 50, 52, 60, 84}
{5, 16, 28, 32, 50, 52, 60, 84}
{3, 10, 30, 32, 50, 52, 60, 84}
{3, 16, 30, 32, 50, 52, 60, 84}
{10, 28, 30, 32, 50, 52, 60, 84}
{16, 28, 30, 32, 50, 52, 60, 84}
{3, 6, 8, 13, 16, 60, 63, 84}
{3, 6, 8, 16, 30, 60, 63, 84}
{3, 8, 16, 23, 30, 60, 63, 84}
{6, 8, 13, 16, 40, 60, 63, 84}
{6, 13, 16, 28, 40, 60, 63, 84}
{6, 8, 16, 30, 40, 60, 63, 84}
{8, 16, 23, 30, 40, 60, 63, 84}
{6, 16, 28, 30, 40, 60, 63, 84}
{16, 23, 28, 30, 40, 60, 63, 84}
{3, 6, 13, 16, 50, 60, 63, 84}
{6, 13, 16, 28, 50, 60, 63, 84}
{3, 6, 16, 30, 50, 60, 63, 84}
{3, 16, 23, 30, 50, 60, 63, 84}
{6, 16, 28, 30, 50, 60, 63, 84}
{16, 23, 28, 30, 50, 60, 63, 84}
{3, 5, 8, 13, 16, 60, 73, 84}
{3, 5, 8, 16, 23, 60, 73, 84}
{5, 8, 13, 16, 40, 60, 73, 84}
{5, 8, 16, 23, 40, 60, 73, 84}
{5, 13, 16, 28, 40, 60, 73, 84}
{5, 16, 23, 28, 40, 60, 73, 84}
{3, 5, 13, 16, 50, 60, 73, 84}
{3, 5, 16, 23, 50, 60, 73, 84}
{5, 13, 16, 28, 50, 60, 73, 84}
{5, 16, 23, 28, 50, 60, 73, 84}
{3, 8, 13, 16, 60, 63, 73, 84}
{3, 8, 16, 23, 60, 63, 73, 84}
{8, 13, 16, 40, 60, 63, 73, 84}
{8, 16, 23, 40, 60, 63, 73, 84}
{13, 16, 28, 40, 60, 63, 73, 84}
{16, 23, 28, 40, 60, 63, 73, 84}
{3, 13, 16, 50, 60, 63, 73, 84}
{3, 16, 23, 50, 60, 63, 73, 84}
{13, 16, 28, 50, 60, 63, 73, 84}
{16, 23, 28, 50, 60, 63, 73, 84}
{3, 8, 16, 23, 26, 30, 76, 84}
{3, 8, 18, 23, 26, 30, 76, 84}
{3, 6, 8, 16, 30, 38, 76, 84}
{3, 6, 8, 18, 30, 38, 76, 84}
{3, 8, 16, 26, 30, 38, 76, 84}
{3, 8, 18, 26, 30, 38, 76, 84}
{8, 16, 23, 26, 30, 40, 76, 84}
{8, 18, 23, 26, 30, 40, 76, 84}
{16, 23, 26, 28, 30, 40, 76, 84}
{18, 23, 26, 28, 30, 40, 76, 84}
{6, 8, 16, 30, 38, 40, 76, 84}
{6, 8, 18, 30, 38, 40, 76, 84}
{8, 16, 26, 30, 38, 40, 76, 84}
{8, 18, 26, 30, 38, 40, 76, 84}
{6, 16, 28, 30, 38, 40, 76, 84}
{6, 18, 28, 30, 38, 40, 76, 84}
{16, 26, 28, 30, 38, 40, 76, 84}
{18, 26, 28, 30, 38, 40, 76, 84}
{3, 6, 8, 16, 38, 45, 76, 84}
{3, 6, 8, 18, 38, 45, 76, 84}
{3, 8, 16, 26, 38, 45, 76, 84}
{3, 8, 18, 26, 38, 45, 76, 84}
{6, 8, 16, 38, 40, 45, 76, 84}
{6, 8, 18, 38, 40, 45, 76, 84}
{8, 16, 26, 38, 40, 45, 76, 84}
{8, 18, 26, 38, 40, 45, 76, 84}
{6, 16, 28, 38, 40, 45, 76, 84}
{6, 18, 28, 38, 40, 45, 76, 84}
{16, 26, 28, 38, 40, 45, 76, 84}
{18, 26, 28, 38, 40, 45, 76, 84}
{3, 16, 23, 26, 30, 50, 76, 84}
{3, 18, 23, 26, 30, 50, 76, 84}
{16, 23, 26, 28, 30, 50, 76, 84}
{18, 23, 26, 28, 30, 50, 76, 84}
{3, 6, 16, 30, 38, 50, 76, 84}
{3, 6, 18, 30, 38, 50, 76, 84}
{3, 16, 26, 30, 38, 50, 76, 84}
{3, 18, 26, 30, 38, 50, 76, 84}
{6, 16, 28, 30, 38, 50, 76, 84}
{6, 18, 28, 30, 38, 50, 76, 84}
{16, 26, 28, 30, 38, 50, 76, 84}
{18, 26, 28, 30, 38, 50, 76, 84}
{3, 6, 16, 38, 45, 50, 76, 84}
{3, 6, 18, 38, 45, 50, 76, 84}
{3, 16, 26, 38, 45, 50, 76, 84}
{3, 18, 26, 38, 45, 50, 76, 84}
{6, 16, 28, 38, 45, 50, 76, 84}
{6, 18, 28, 38, 45, 50, 76, 84}
{16, 26, 28, 38, 45, 50, 76, 84}
{18, 26, 28, 38, 45, 50, 76, 84}
{3, 6, 8, 16, 30, 63, 76, 84}
{3, 6, 8, 18, 30, 63, 76, 84}
{3, 8, 16, 23, 30, 63, 76, 84}
{3, 8, 18, 23, 30, 63, 76, 84}
{6, 8, 16, 30, 40, 63, 76, 84}
{6, 8, 18, 30, 40, 63, 76, 84}
{8, 16, 23, 30, 40, 63, 76, 84}
{8, 18, 23, 30, 40, 63, 76, 84}
{6, 16, 28, 30, 40, 63, 76, 84}
{6, 18, 28, 30, 40, 63, 76, 84}
{16, 23, 28, 30, 40, 63, 76, 84}
{18, 23, 28, 30, 40, 63, 76, 84}
{3, 6, 16, 30, 50, 63, 76, 84}
{3, 6, 18, 30, 50, 63, 76, 84}
{3, 16, 23, 30, 50, 63, 76, 84}
{3, 18, 23, 30, 50, 63, 76, 84}
{6, 16, 28, 30, 50, 63, 76, 84}
{6, 18, 28, 30, 50, 63, 76, 84}
{16, 23, 28, 30, 50, 63, 76, 84}
{18, 23, 28, 30, 50, 63, 76, 84}
{1, 4, 7, 11, 19, 31, 39, 85}
{1, 4, 7, 9, 25, 31, 39, 85}
{1, 4, 7, 11, 25, 31, 39, 85}
{1, 4, 11, 19, 27, 31, 39, 85}
{1, 4, 9, 25, 27, 31, 39, 85}
{1, 4, 11, 25, 27, 31, 39, 85}
{1, 7, 11, 19, 31, 33, 39, 85}
{1, 7, 9, 25, 31, 33, 39, 85}
{1, 7, 11, 25, 31, 33, 39, 85}
{1, 11, 19, 27, 31, 33, 39, 85}
{1, 9, 25, 27, 31, 33, 39, 85}
{1, 11, 25, 27, 31, 33, 39, 85}
{7, 11, 19, 29, 31, 33, 39, 85}
{7, 9, 25, 29, 31, 33, 39, 85}
{7, 11, 25, 29, 31, 33, 39, 85}
{11, 19, 27, 29, 31, 33, 39, 85}
{9, 25, 27, 29, 31, 33, 39, 85}
{11, 25, 27, 29, 31, 33, 39, 85}
{1, 4, 6, 9, 14, 25, 46, 85}
{1, 4, 7, 9, 14, 25, 46, 85}
{1, 4, 6, 11, 14, 25, 46, 85}
{1, 4, 7, 11, 14, 25, 46, 85}
{1, 4, 6, 9, 25, 27, 46, 85}
{1, 4, 6, 11, 25, 27, 46, 85}
{1, 6, 9, 14, 25, 33, 46, 85}
{1, 7, 9, 14, 25, 33, 46, 85}
{1, 6, 11, 14, 25, 33, 46, 85}
{1, 7, 11, 14, 25, 33, 46, 85}
{1, 6, 9, 25, 27, 33, 46, 85}
{1, 6, 11, 25, 27, 33, 46, 85}
{6, 9, 14, 25, 29, 33, 46, 85}
{7, 9, 14, 25, 29, 33, 46, 85}
{6, 11, 14, 25, 29, 33, 46, 85}
{7, 11, 14, 25, 29, 33, 46, 85}
{6, 9, 25, 27, 29, 33, 46, 85}
{6, 11, 25, 27, 29, 33, 46, 85}
{1, 4, 7, 11, 19, 39, 46, 85}
{1, 4, 7, 9, 25, 39, 46, 85}
{1, 4, 7, 11, 25, 39, 46, 85}
{1, 4, 11, 19, 27, 39, 46, 85}
{1, 4, 9, 25, 27, 39, 46, 85}
{1, 4, 11, 25, 27, 39, 46, 85}
{1, 7, 11, 19, 33, 39, 46, 85}
{1, 7, 9, 25, 33, 39, 46, 85}
{1, 7, 11, 25, 33, 39, 46, 85}
{1, 11, 19, 27, 33, 39, 46, 85}
{1, 9, 25, 27, 33, 39, 46, 85}
{1, 11, 25, 27, 33, 39, 46, 85}
{7, 11, 19, 29, 33, 39, 46, 85}
{7, 9, 25, 29, 33, 39, 46, 85}
{7, 11, 25, 29, 33, 39, 46, 85}
{11, 19, 27, 29, 33, 39, 46, 85}
{9, 25, 27, 29, 33, 39, 46, 85}
{11, 25, 27, 29, 33, 39, 46, 85}
{1, 4, 6, 11, 14, 43, 46, 85}
{1, 4, 6, 11, 27, 43, 46, 85}
{1, 4, 11, 19, 27, 43, 46, 85}
{1, 6, 11, 14, 33, 43, 46, 85}
{1, 6, 11, 27, 33, 43, 46, 85}
{1, 11, 19, 27, 33, 43, 46, 85}
{6, 11, 14, 29, 33, 43, 46, 85}
{6, 11, 27, 29, 33, 43, 46, 85}
{11, 19, 27, 29, 33, 43, 46, 85}
{4, 7, 11, 19, 31, 39, 51, 85}
{4, 7, 9, 25, 31, 39, 51, 85}
{4, 7, 11, 25, 31, 39, 51, 85}
{4, 11, 19, 27, 31, 39, 51, 85}
{4, 9, 25, 27, 31, 39, 51, 85}
{4, 11, 25, 27, 31, 39, 51, 85}
{7, 11, 19, 29, 31, 39, 51, 85}
{7, 9, 25, 29, 31, 39, 51, 85}
{7, 11, 25, 29, 31, 39, 51, 85}
{11, 19, 27, 29, 31, 39, 51, 85}
{9, 25, 27, 29, 31, 39, 51, 85}
{11, 25, 27, 29, 31, 39, 51, 85}
{4, 6, 9, 14, 25, 46, 51, 85}
{4, 7, 9, 14, 25, 46, 51, 85}
{4, 6, 11, 14, 25, 46, 51, 85}
{4, 7, 11, 14, 25, 46, 51, 85}
{4, 6, 9, 25, 27, 46, 51, 85}
{4, 6, 11, 25, 27, 46, 51, 85}
{6, 9, 14, 25, 29, 46, 51, 85}
{7, 9, 14, 25, 29, 46, 51, 85}
{6, 11, 14, 25, 29, 46, 51, 85}
{7, 11, 14, 25, 29, 46, 51, 85}
{6, 9, 25, 27, 29, 46, 51, 85}
{6, 11, 25, 27, 29, 46, 51, 85}
{4, 7, 11, 19, 39, 46, 51, 85}
{4, 7, 9, 25, 39, 46, 51, 85}
{4, 7, 11, 25, 39, 46, 51, 85}
{4, 11, 19, 27, 39, 46, 51, 85}
{4, 9, 25, 27, 39, 46, 51, 85}
{4, 11, 25, 27, 39, 46, 51, 85}
{7, 11, 19, 29, 39, 46, 51, 85}
{7, 9, 25, 29, 39, 46, 51, 85}
{7, 11, 25, 29, 39, 46, 51, 85}
{11, 19, 27, 29, 39, 46, 51, 85}
{9, 25, 27, 29, 39, 46, 51, 85}
{11, 25, 27, 29, 39, 46, 51, 85}
{4, 6, 11, 14, 43, 46, 51, 85}
{4, 6, 11, 27, 43, 46, 51, 85}
{4, 11, 19, 27, 43, 46, 51, 85}
{6, 11, 14, 29, 43, 46, 51, 85}
{6, 11, 27, 29, 43, 46, 51, 85}
{11, 19, 27, 29, 43, 46, 51, 85}
{1, 4, 6, 9, 24, 27, 53, 85}
{1, 4, 6, 9, 25, 27, 53, 85}
{1, 4, 6, 11, 25, 27, 53, 85}
{1, 4, 9, 24, 27, 31, 53, 85}
{1, 4, 9, 25, 27, 31, 53, 85}
{1, 4, 11, 25, 27, 31, 53, 85}
{1, 6, 9, 24, 27, 33, 53, 85}
{1, 6, 9, 25, 27, 33, 53, 85}
{1, 6, 11, 25, 27, 33, 53, 85}
{6, 9, 24, 27, 29, 33, 53, 85}
{6, 9, 25, 27, 29, 33, 53, 85}
{6, 11, 25, 27, 29, 33, 53, 85}
{1, 9, 24, 27, 31, 33, 53, 85}
{1, 9, 25, 27, 31, 33, 53, 85}
{1, 11, 25, 27, 31, 33, 53, 85}
{9, 24, 27, 29, 31, 33, 53, 85}
{9, 25, 27, 29, 31, 33, 53, 85}
{11, 25, 27, 29, 31, 33, 53, 85}
{4, 6, 9, 24, 27, 51, 53, 85}
{4, 6, 9, 25, 27, 51, 53, 85}
{4, 6, 11, 25, 27, 51, 53, 85}
{6, 9, 24, 27, 29, 51, 53, 85}
{6, 9, 25, 27, 29, 51, 53, 85}
{6, 11, 25, 27, 29, 51, 53, 85}
{4, 9, 24, 27, 31, 51, 53, 85}
{4, 9, 25, 27, 31, 51, 53, 85}
{4, 11, 25, 27, 31, 51, 53, 85}
{9, 24, 27, 29, 31, 51, 53, 85}
{9, 25, 27, 29, 31, 51, 53, 85}
{11, 25, 27, 29, 31, 51, 53, 85}
{1, 4, 6, 9, 14, 25, 61, 85}
{1, 4, 7, 9, 14, 25, 61, 85}
{1, 4, 6, 11, 14, 25, 61, 85}
{1, 4, 7, 11, 14, 25, 61, 85}
{1, 4, 7, 9, 25, 31, 61, 85}
{1, 4, 7, 11, 25, 31, 61, 85}
{1, 6, 9, 14, 25, 33, 61, 85}
{1, 7, 9, 14, 25, 33, 61, 85}
{1, 6, 11, 14, 25, 33, 61, 85}
{1, 7, 11, 14, 25, 33, 61, 85}
{6, 9, 14, 25, 29, 33, 61, 85}
{7, 9, 14, 25, 29, 33, 61, 85}
{6, 11, 14, 25, 29, 33, 61, 85}
{7, 11, 14, 25, 29, 33, 61, 85}
{1, 7, 9, 25, 31, 33, 61, 85}
{1, 7, 11, 25, 31, 33, 61, 85}
{7, 9, 25, 29, 31, 33, 61, 85}
{7, 11, 25, 29, 31, 33, 61, 85}
{4, 6, 9, 14, 25, 51, 61, 85}
{4, 7, 9, 14, 25, 51, 61, 85}
{4, 6, 11, 14, 25, 51, 61, 85}
{4, 7, 11, 14, 25, 51, 61, 85}
{6, 9, 14, 25, 29, 51, 61, 85}
{7, 9, 14, 25, 29, 51, 61, 85}
{6, 11, 14, 25, 29, 51, 61, 85}
{7, 11, 14, 25, 29, 51, 61, 85}
{4, 7, 9, 25, 31, 51, 61, 85}
{4, 7, 11, 25, 31, 51, 61, 85}
{7, 9, 25, 29, 31, 51, 61, 85}
{7, 11, 25, 29, 31, 51, 61, 85}
{1, 4, 6, 9, 24, 53, 61, 85}
{1, 4, 6, 9, 25, 53, 61, 85}
{1, 4, 6, 11, 25, 53, 61, 85}
{1, 4, 9, 24, 31, 53, 61, 85}
{1, 4, 9, 25, 31, 53, 61, 85}
{1, 4, 11, 25, 31, 53, 61, 85}
{1, 6, 9, 24, 33, 53, 61, 85}
{1, 6, 9, 25, 33, 53, 61, 85}
{1, 6, 11, 25, 33, 53, 61, 85}
{6, 9, 24, 29, 33, 53, 61, 85}
{6, 9, 25, 29, 33, 53, 61, 85}
{6, 11, 25, 29, 33, 53, 61, 85}
{1, 9, 24, 31, 33, 53, 61, 85}
{1, 9, 25, 31, 33, 53, 61, 85}
{1, 11, 25, 31, 33, 53, 61, 85}
{9, 24, 29, 31, 33, 53, 61, 85}
{9, 25, 29, 31, 33, 53, 61, 85}
{11, 25, 29, 31, 33, 53, 61, 85}
{4, 6, 9, 24, 51, 53, 61, 85}
{4, 6, 9, 25, 51, 53, 61, 85}
{4, 6, 11, 25, 51, 53, 61, 85}
{6, 9, 24, 29, 51, 53, 61, 85}
{6, 9, 25, 29, 51, 53, 61, 85}
{6, 11, 25, 29, 51, 53, 61, 85}
{4, 9, 24, 31, 51, 53, 61, 85}
{4, 9, 25, 31, 51, 53, 61, 85}
{4, 11, 25, 31, 51, 53, 61, 85}
{9, 24, 29, 31, 51, 53, 61, 85}
{9, 25, 29, 31, 51, 53, 61, 85}
{11, 25, 29, 31, 51, 53, 61, 85}
{1, 4, 7, 9, 14, 61, 64, 85}
{1, 4, 7, 9, 31, 61, 64, 85}
{1, 4, 9, 24, 31, 61, 64, 85}
{1, 7, 9, 14, 33, 61, 64, 85}
{7, 9, 14, 29, 33, 61, 64, 85}
{1, 7, 9, 31, 33, 61, 64, 85}
{1, 9, 24, 31, 33, 61, 64, 85}
{7, 9, 29, 31, 33, 61, 64, 85}
{9, 24, 29, 31, 33, 61, 64, 85}
{4, 7, 9, 14, 51, 61, 64, 85}
{7, 9, 14, 29, 51, 61, 64, 85}
{4, 7, 9, 31, 51, 61, 64, 85}
{4, 9, 24, 31, 51, 61, 64, 85}
{7, 9, 29, 31, 51, 61, 64, 85}
{9, 24, 29, 31, 51, 61, 64, 85}
{1, 4, 6, 9, 14, 61, 74, 85}
{1, 4, 6, 9, 24, 61, 74, 85}
{1, 6, 9, 14, 33, 61, 74, 85}
{1, 6, 9, 24, 33, 61, 74, 85}
{6, 9, 14, 29, 33, 61, 74, 85}
{6, 9, 24, 29, 33, 61, 74, 85}
{4, 6, 9, 14, 51, 61, 74, 85}
{4, 6, 9, 24, 51, 61, 74, 85}
{6, 9, 14, 29, 51, 61, 74, 85}
{6, 9, 24, 29, 51, 61, 74, 85}
{1, 4, 9, 14, 61, 64, 74, 85}
{1, 4, 9, 24, 61, 64, 74, 85}
{1, 9, 14, 33, 61, 64, 74, 85}
{1, 9, 24, 33, 61, 64, 74, 85}
{9, 14, 29, 33, 61, 64, 74, 85}
{9, 24, 29, 33, 61, 64, 74, 85}
{4, 9, 14, 51, 61, 64, 74, 85}
{4, 9, 24, 51, 61, 64, 74, 85}
{9, 14, 29, 51, 61, 64, 74, 85}
{9, 24, 29, 51, 61, 64, 74, 85}
{1, 4, 9, 24, 27, 31, 77, 85}
{1, 4, 19, 24, 27, 31, 77, 85}
{1, 9, 24, 27, 31, 33, 77, 85}
{1, 19, 24, 27, 31, 33, 77, 85}
{9, 24, 27, 29, 31, 33, 77, 85}
{19, 24, 27, 29, 31, 33, 77, 85}
{1, 4, 7, 9, 31, 39, 77, 85}
{1, 4, 7, 19, 31, 39, 77, 85}
{1, 4, 9, 27, 31, 39, 77, 85}
{1, 4, 19, 27, 31, 39, 77, 85}
{1, 7, 9, 31, 33, 39, 77, 85}
{1, 7, 19, 31, 33, 39, 77, 85}
{1, 9, 27, 31, 33, 39, 77, 85}
{1, 19, 27, 31, 33, 39, 77, 85}
{7, 9, 29, 31, 33, 39, 77, 85}
{7, 19, 29, 31, 33, 39, 77, 85}
{9, 27, 29, 31, 33, 39, 77, 85}
{19, 27, 29, 31, 33, 39, 77, 85}
{1, 4, 7, 9, 39, 46, 77, 85}
{1, 4, 7, 19, 39, 46, 77, 85}
{1, 4, 9, 27, 39, 46, 77, 85}
{1, 4, 19, 27, 39, 46, 77, 85}
{1, 7, 9, 33, 39, 46, 77, 85}
{1, 7, 19, 33, 39, 46, 77, 85}
{1, 9, 27, 33, 39, 46, 77, 85}
{1, 19, 27, 33, 39, 46, 77, 85}
{7, 9, 29, 33, 39, 46, 77, 85}
{7, 19, 29, 33, 39, 46, 77, 85}
{9, 27, 29, 33, 39, 46, 77, 85}
{19, 27, 29, 33, 39, 46, 77, 85}
{4, 9, 24, 27, 31, 51, 77, 85}
{4, 19, 24, 27, 31, 51, 77, 85}
{9, 24, 27, 29, 31, 51, 77, 85}
{19, 24, 27, 29, 31, 51, 77, 85}
{4, 7, 9, 31, 39, 51, 77, 85}
{4, 7, 19, 31, 39, 51, 77, 85}
{4, 9, 27, 31, 39, 51, 77, 85}
{4, 19, 27, 31, 39, 51, 77, 85}
{7, 9, 29, 31, 39, 51, 77, 85}
{7, 19, 29, 31, 39, 51, 77, 85}
{9, 27, 29, 31, 39, 51, 77, 85}
{19, 27, 29, 31, 39, 51, 77, 85}
{4, 7, 9, 39, 46, 51, 77, 85}
{4, 7, 19, 39, 46, 51, 77, 85}
{4, 9, 27, 39, 46, 51, 77, 85}
{4, 19, 27, 39, 46, 51, 77, 85}
{7, 9, 29, 39, 46, 51, 77, 85}
{7, 19, 29, 39, 46, 51, 77, 85}
{9, 27, 29, 39, 46, 51, 77, 85}
{19, 27, 29, 39, 46, 51, 77, 85}
{1, 4, 7, 9, 31, 64, 77, 85}
{1, 4, 7, 19, 31, 64, 77, 85}
{1, 4, 9, 24, 31, 64, 77, 85}
{1, 4, 19, 24, 31, 64, 77, 85}
{1, 7, 9, 31, 33, 64, 77, 85}
{1, 7, 19, 31, 33, 64, 77, 85}
{1, 9, 24, 31, 33, 64, 77, 85}
{1, 19, 24, 31, 33, 64, 77, 85}
{7, 9, 29, 31, 33, 64, 77, 85}
{7, 19, 29, 31, 33, 64, 77, 85}
{9, 24, 29, 31, 33, 64, 77, 85}
{19, 24, 29, 31, 33, 64, 77, 85}
{4, 7, 9, 31, 51, 64, 77, 85}
{4, 7, 19, 31, 51, 64, 77, 85}
{4, 9, 24, 31, 51, 64, 77, 85}
{4, 19, 24, 31, 51, 64, 77, 85}
{7, 9, 29, 31, 51, 64, 77, 85}
{7, 19, 29, 31, 51, 64, 77, 85}
{9, 24, 29, 31, 51, 64, 77, 85}
{19, 24, 29, 31, 51, 64, 77, 85}
{2, 5, 8, 12, 20, 32, 40, 86}
{2, 5, 8, 10, 26, 32, 40, 86}
{2, 5, 8, 12, 26, 32, 40, 86}
{2, 5, 12, 20, 28, 32, 40, 86}
{2, 5, 10, 26, 28, 32, 40, 86}
{2, 5, 12, 26, 28, 32, 40, 86}
{2, 8, 12, 20, 32, 34, 40, 86}
{2, 8, 10, 26, 32, 34, 40, 86}
{2, 8, 12, 26, 32, 34, 40, 86}
{2, 12, 20, 28, 32, 34, 40, 86}
{2, 10, 26, 28, 32, 34, 40, 86}
{2, 12, 26, 28, 32, 34, 40, 86}
{8, 12, 20, 30, 32, 34, 40, 86}
{8, 10, 26, 30, 32, 34, 40, 86}
{8, 12, 26, 30, 32, 34, 40, 86}
{12, 20, 28, 30, 32, 34, 40, 86}
{10, 26, 28, 30, 32, 34, 40, 86}
{12, 26, 28, 30, 32, 34, 40, 86}
{2, 5, 7, 10, 15, 26, 47, 86}
{2, 5, 8, 10, 15, 26, 47, 86}
{2, 5, 7, 12, 15, 26, 47, 86}
{2, 5, 8, 12, 15, 26, 47, 86}
{2, 5, 7, 10, 26, 28, 47, 86}
{2, 5, 7, 12, 26, 28, 47, 86}
{2, 7, 10, 15, 26, 34, 47, 86}
{2, 8, 10, 15, 26, 34, 47, 86}
{2, 7, 12, 15, 26, 34, 47, 86}
{2, 8, 12, 15, 26, 34, 47, 86}
{2, 7, 10, 26, 28, 34, 47, 86}
{2, 7, 12, 26, 28, 34, 47, 86}
{7, 10, 15, 26, 30, 34, 47, 86}
{8, 10, 15, 26, 30, 34, 47, 86}
{7, 12, 15, 26, 30, 34, 47, 86}
{8, 12, 15, 26, 30, 34, 47, 86}
{7, 10, 26, 28, 30, 34, 47, 86}
{7, 12, 26, 28, 30, 34, 47, 86}
{2, 5, 8, 12, 20, 40, 47, 86}
{2, 5, 8, 10, 26, 40, 47, 86}
{2, 5, 8, 12, 26, 40, 47, 86}
{2, 5, 12, 20, 28, 40, 47, 86}
{2, 5, 10, 26, 28, 40, 47, 86}
{2, 5, 12, 26, 28, 40, 47, 86}
{2, 8, 12, 20, 34, 40, 47, 86}
{2, 8, 10, 26, 34, 40, 47, 86}
{2, 8, 12, 26, 34, 40, 47, 86}
{2, 12, 20, 28, 34, 40, 47, 86}
{2, 10, 26, 28, 34, 40, 47, 86}
{2, 12, 26, 28, 34, 40, 47, 86}
{8, 12, 20, 30, 34, 40, 47, 86}
{8, 10, 26, 30, 34, 40, 47, 86}
{8, 12, 26, 30, 34, 40, 47, 86}
{12, 20, 28, 30, 34, 40, 47, 86}
{10, 26, 28, 30, 34, 40, 47, 86}
{12, 26, 28, 30, 34, 40, 47, 86}
{2, 5, 7, 12, 15, 44, 47, 86}
{2, 5, 7, 12, 28, 44, 47, 86}
{2, 5, 12, 20, 28, 44, 47, 86}
{2, 7, 12, 15, 34, 44, 47, 86}
{2, 7, 12, 28, 34, 44, 47, 86}
{2, 12, 20, 28, 34, 44, 47, 86}
{7, 12, 15, 30, 34, 44, 47, 86}
{7, 12, 28, 30, 34, 44, 47, 86}
{12, 20, 28, 30, 34, 44, 47, 86}
{5, 8, 12, 20, 32, 40, 52, 86}
{5, 8, 10, 26, 32, 40, 52, 86}
{5, 8, 12, 26, 32, 40, 52, 86}
{5, 12, 20, 28, 32, 40, 52, 86}
{5, 10, 26, 28, 32, 40, 52, 86}
{5, 12, 26, 28, 32, 40, 52, 86}
{8, 12, 20, 30, 32, 40, 52, 86}
{8, 10, 26, 30, 32, 40, 52, 86}
{8, 12, 26, 30, 32, 40, 52, 86}
{12, 20, 28, 30, 32, 40, 52, 86}
{10, 26, 28, 30, 32, 40, 52, 86}
{12, 26, 28, 30, 32, 40, 52, 86}
{5, 7, 10, 15, 26, 47, 52, 86}
{5, 8, 10, 15, 26, 47, 52, 86}
{5, 7, 12, 15, 26, 47, 52, 86}
{5, 8, 12, 15, 26, 47, 52, 86}
{5, 7, 10, 26, 28, 47, 52, 86}
{5, 7, 12, 26, 28, 47, 52, 86}
{7, 10, 15, 26, 30, 47, 52, 86}
{8, 10, 15, 26, 30, 47, 52, 86}
{7, 12, 15, 26, 30, 47, 52, 86}
{8, 12, 15, 26, 30, 47, 52, 86}
{7, 10, 26, 28, 30, 47, 52, 86}
{7, 12, 26, 28, 30, 47, 52, 86}
{5, 8, 12, 20, 40, 47, 52, 86}
{5, 8, 10, 26, 40, 47, 52, 86}
{5, 8, 12, 26, 40, 47, 52, 86}
{5, 12, 20, 28, 40, 47, 52, 86}
{5, 10, 26, 28, 40, 47, 52, 86}
{5, 12, 26, 28, 40, 47, 52, 86}
{8, 12, 20, 30, 40, 47, 52, 86}
{8, 10, 26, 30, 40, 47, 52, 86}
{8, 12, 26, 30, 40, 47, 52, 86}
{12, 20, 28, 30, 40, 47, 52, 86}
{10, 26, 28, 30, 40, 47, 52, 86}
{12, 26, 28, 30, 40, 47, 52, 86}
{5, 7, 12, 15, 44, 47, 52, 86}
{5, 7, 12, 28, 44, 47, 52, 86}
{5, 12, 20, 28, 44, 47, 52, 86}
{7, 12, 15, 30, 44, 47, 52, 86}
{7, 12, 28, 30, 44, 47, 52, 86}
{12, 20, 28, 30, 44, 47, 52, 86}
{2, 5, 7, 10, 17, 28, 54, 86}
{2, 5, 7, 10, 26, 28, 54, 86}
{2, 5, 7, 12, 26, 28, 54, 86}
{2, 5, 10, 17, 28, 32, 54, 86}
{2, 5, 10, 26, 28, 32, 54, 86}
{2, 5, 12, 26, 28, 32, 54, 86}
{2, 7, 10, 17, 28, 34, 54, 86}
{2, 7, 10, 26, 28, 34, 54, 86}
{2, 7, 12, 26, 28, 34, 54, 86}
{7, 10, 17, 28, 30, 34, 54, 86}
{7, 10, 26, 28, 30, 34, 54, 86}
{7, 12, 26, 28, 30, 34, 54, 86}
{2, 10, 17, 28, 32, 34, 54, 86}
{2, 10, 26, 28, 32, 34, 54, 86}
{2, 12, 26, 28, 32, 34, 54, 86}
{10, 17, 28, 30, 32, 34, 54, 86}
{10, 26, 28, 30, 32, 34, 54, 86}
{12, 26, 28, 30, 32, 34, 54, 86}
{5, 7, 10, 17, 28, 52, 54, 86}
{5, 7, 10, 26, 28, 52, 54, 86}
{5, 7, 12, 26, 28, 52, 54, 86}
{7, 10, 17, 28, 30, 52, 54, 86}
{7, 10, 26, 28, 30, 52, 54, 86}
{7, 12, 26, 28, 30, 52, 54, 86}
{5, 10, 17, 28, 32, 52, 54, 86}
{5, 10, 26, 28, 32, 52, 54, 86}
{5, 12, 26, 28, 32, 52, 54, 86}
{10, 17, 28, 30, 32, 52, 54, 86}
{10, 26, 28, 30, 32, 52, 54, 86}
{12, 26, 28, 30, 32, 52, 54, 86}
{2, 5, 7, 10, 15, 26, 62, 86}
{2, 5, 8, 10, 15, 26, 62, 86}
{2, 5, 7, 12, 15, 26, 62, 86}
{2, 5, 8, 12, 15, 26, 62, 86}
{2, 5, 8, 10, 26, 32, 62, 86}
{2, 5, 8, 12, 26, 32, 62, 86}
{2, 7, 10, 15, 26, 34, 62, 86}
{2, 8, 10, 15, 26, 34, 62, 86}
{2, 7, 12, 15, 26, 34, 62, 86}
{2, 8, 12, 15, 26, 34, 62, 86}
{7, 10, 15, 26, 30, 34, 62, 86}
{8, 10, 15, 26, 30, 34, 62, 86}
{7, 12, 15, 26, 30, 34, 62, 86}
{8, 12, 15, 26, 30, 34, 62, 86}
{2, 8, 10, 26, 32, 34, 62, 86}
{2, 8, 12, 26, 32, 34, 62, 86}
{8, 10, 26, 30, 32, 34, 62, 86}
{8, 12, 26, 30, 32, 34, 62, 86}
{5, 7, 10, 15, 26, 52, 62, 86}
{5, 8, 10, 15, 26, 52, 62, 86}
{5, 7, 12, 15, 26, 52, 62, 86}
{5, 8, 12, 15, 26, 52, 62, 86}
{7, 10, 15, 26, 30, 52, 62, 86}
{8, 10, 15, 26, 30, 52, 62, 86}
{7, 12, 15, 26, 30, 52, 62, 86}
{8, 12, 15, 26, 30, 52, 62, 86}
{5, 8, 10, 26, 32, 52, 62, 86}
{5, 8, 12, 26, 32, 52, 62, 86}
{8, 10, 26, 30, 32, 52, 62, 86}
{8, 12, 26, 30, 32, 52, 62, 86}
{2, 5, 7, 10, 17, 54, 62, 86}
{2, 5, 7, 10, 26, 54, 62, 86}
{2, 5, 7, 12, 26, 54, 62, 86}
{2, 5, 10, 17, 32, 54, 62, 86}
{2, 5, 10, 26, 32, 54, 62, 86}
{2, 5, 12, 26, 32, 54, 62, 86}
{2, 7, 10, 17, 34, 54, 62, 86}
{2, 7, 10, 26, 34, 54, 62, 86}
{2, 7, 12, 26, 34, 54, 62, 86}
{7, 10, 17, 30, 34, 54, 62, 86}
{7, 10, 26, 30, 34, 54, 62, 86}
{7, 12, 26, 30, 34, 54, 62, 86}
{2, 10, 17, 32, 34, 54, 62, 86}
{2, 10, 26, 32, 34, 54, 62, 86}
{2, 12, 26, 32, 34, 54, 62, 86}
{10, 17, 30, 32, 34, 54, 62, 86}
{10, 26, 30, 32, 34, 54, 62, 86}
{12, 26, 30, 32, 34, 54, 62, 86}
{5, 7, 10, 17, 52, 54, 62, 86}
{5, 7, 10, 26, 52, 54, 62, 86}
{5, 7, 12, 26, 52, 54, 62, 86}
{7, 10, 17, 30, 52, 54, 62, 86}
{7, 10, 26, 30, 52, 54, 62, 86}
{7, 12, 26, 30, 52, 54, 62, 86}
{5, 10, 17, 32, 52, 54, 62, 86}
{5, 10, 26, 32, 52, 54, 62, 86}
{5, 12, 26, 32, 52, 54, 62, 86}
{10, 17, 30, 32, 52, 54, 62, 86}
{10, 26, 30, 32, 52, 54, 62, 86}
{12, 26, 30, 32, 52, 54, 62, 86}
{2, 5, 8, 10, 15, 57, 62, 86}
{2, 5, 8, 10, 32, 57, 62, 86}
{2, 5, 10, 17, 32, 57, 62, 86}
{2, 8, 10, 15, 34, 57, 62, 86}
{8, 10, 15, 30, 34, 57, 62, 86}
{2, 8, 10, 32, 34, 57, 62, 86}
{2, 10, 17, 32, 34, 57, 62, 86}
{8, 10, 30, 32, 34, 57, 62, 86}
{10, 17, 30, 32, 34, 57, 62, 86}
{5, 8, 10, 15, 52, 57, 62, 86}
{8, 10, 15, 30, 52, 57, 62, 86}
{5, 8, 10, 32, 52, 57, 62, 86}
{5, 10, 17, 32, 52, 57, 62, 86}
{8, 10, 30, 32, 52, 57, 62, 86}
{10, 17, 30, 32, 52, 57, 62, 86}
{2, 5, 7, 10, 15, 62, 75, 86}
{2, 5, 7, 10, 17, 62, 75, 86}
{2, 7, 10, 15, 34, 62, 75, 86}
{2, 7, 10, 17, 34, 62, 75, 86}
{7, 10, 15, 30, 34, 62, 75, 86}
{7, 10, 17, 30, 34, 62, 75, 86}
{5, 7, 10, 15, 52, 62, 75, 86}
{5, 7, 10, 17, 52, 62, 75, 86}
{7, 10, 15, 30, 52, 62, 75, 86}
{7, 10, 17, 30, 52, 62, 75, 86}
{2, 5, 10, 15, 57, 62, 75, 86}
{2, 5, 10, 17, 57, 62, 75, 86}
{2, 10, 15, 34, 57, 62, 75, 86}
{2, 10, 17, 34, 57, 62, 75, 86}
{10, 15, 30, 34, 57, 62, 75, 86}
{10, 17, 30, 34, 57, 62, 75, 86}
{5, 10, 15, 52, 57, 62, 75, 86}
{5, 10, 17, 52, 57, 62, 75, 86}
{10, 15, 30, 52, 57, 62, 75, 86}
{10, 17, 30, 52, 57, 62, 75, 86}
{2, 5, 10, 17, 28, 32, 78, 86}
{2, 5, 17, 20, 28, 32, 78, 86}
{2, 10, 17, 28, 32, 34, 78, 86}
{2, 17, 20, 28, 32, 34, 78, 86}
{10, 17, 28, 30, 32, 34, 78, 86}
{17, 20, 28, 30, 32, 34, 78, 86}
{2, 5, 8, 10, 32, 40, 78, 86}
{2, 5, 8, 20, 32, 40, 78, 86}
{2, 5, 10, 28, 32, 40, 78, 86}
{2, 5, 20, 28, 32, 40, 78, 86}
{2, 8, 10, 32, 34, 40, 78, 86}
{2, 8, 20, 32, 34, 40, 78, 86}
{2, 10, 28, 32, 34, 40, 78, 86}
{2, 20, 28, 32, 34, 40, 78, 86}
{8, 10, 30, 32, 34, 40, 78, 86}
{8, 20, 30, 32, 34, 40, 78, 86}
{10, 28, 30, 32, 34, 40, 78, 86}
{20, 28, 30, 32, 34, 40, 78, 86}
{2, 5, 8, 10, 40, 47, 78, 86}
{2, 5, 8, 20, 40, 47, 78, 86}
{2, 5, 10, 28, 40, 47, 78, 86}
{2, 5, 20, 28, 40, 47, 78, 86}
{2, 8, 10, 34, 40, 47, 78, 86}
{2, 8, 20, 34, 40, 47, 78, 86}
{2, 10, 28, 34, 40, 47, 78, 86}
{2, 20, 28, 34, 40, 47, 78, 86}
{8, 10, 30, 34, 40, 47, 78, 86}
{8, 20, 30, 34, 40, 47, 78, 86}
{10, 28, 30, 34, 40, 47, 78, 86}
{20, 28, 30, 34, 40, 47, 78, 86}
{5, 10, 17, 28, 32, 52, 78, 86}
{5, 17, 20, 28, 32, 52, 78, 86}
{10, 17, 28, 30, 32, 52, 78, 86}
{17, 20, 28, 30, 32, 52, 78, 86}
{5, 8, 10, 32, 40, 52, 78, 86}
{5, 8, 20, 32, 40, 52, 78, 86}
{5, 10, 28, 32, 40, 52, 78, 86}
{5, 20, 28, 32, 40, 52, 78, 86}
{8, 10, 30, 32, 40, 52, 78, 86}
{8, 20, 30, 32, 40, 52, 78, 86}
{10, 28, 30, 32, 40, 52, 78, 86}
{20, 28, 30, 32, 40, 52, 78, 86}
{5, 8, 10, 40, 47, 52, 78, 86}
{5, 8, 20, 40, 47, 52, 78, 86}
{5, 10, 28, 40, 47, 52, 78, 86}
{5, 20, 28, 40, 47, 52, 78, 86}
{8, 10, 30, 40, 47, 52, 78, 86}
{8, 20, 30, 40, 47, 52, 78, 86}
{10, 28, 30, 40, 47, 52, 78, 86}
{20, 28, 30, 40, 47, 52, 78, 86}
{2, 5, 8, 10, 32, 57, 78, 86}
{2, 5, 10, 17, 32, 57, 78, 86}
{2, 5, 8, 20, 32, 57, 78, 86}
{2, 5, 17, 20, 32, 57, 78, 86}
{2, 8, 10, 32, 34, 57, 78, 86}
{2, 10, 17, 32, 34, 57, 78, 86}
{2, 8, 20, 32, 34, 57, 78, 86}
{2, 17, 20, 32, 34, 57, 78, 86}
{8, 10, 30, 32, 34, 57, 78, 86}
{10, 17, 30, 32, 34, 57, 78, 86}
{8, 20, 30, 32, 34, 57, 78, 86}
{17, 20, 30, 32, 34, 57, 78, 86}
{5, 8, 10, 32, 52, 57, 78, 86}
{5, 10, 17, 32, 52, 57, 78, 86}
{5, 8, 20, 32, 52, 57, 78, 86}
{5, 17, 20, 32, 52, 57, 78, 86}
{8, 10, 30, 32, 52, 57, 78, 86}
{10, 17, 30, 32, 52, 57, 78, 86}
{8, 20, 30, 32, 52, 57, 78, 86}
{17, 20, 30, 32, 52, 57, 78, 86}
{1, 3, 6, 13, 21, 25, 33, 87}
{1, 3, 6, 11, 25, 27, 33, 87}
{1, 3, 6, 13, 25, 27, 33, 87}
{3, 6, 13, 21, 25, 29, 33, 87}
{3, 6, 11, 25, 27, 29, 33, 87}
{3, 6, 13, 25, 27, 29, 33, 87}
{1, 3, 13, 21, 25, 33, 35, 87}
{1, 3, 11, 25, 27, 33, 35, 87}
{1, 3, 13, 25, 27, 33, 35, 87}
{3, 13, 21, 25, 29, 33, 35, 87}
{3, 11, 25, 27, 29, 33, 35, 87}
{3, 13, 25, 27, 29, 33, 35, 87}
{1, 13, 21, 25, 31, 33, 35, 87}
{1, 11, 25, 27, 31, 33, 35, 87}
{1, 13, 25, 27, 31, 33, 35, 87}
{13, 21, 25, 29, 31, 33, 35, 87}
{11, 25, 27, 29, 31, 33, 35, 87}
{13, 25, 27, 29, 31, 33, 35, 87}
{1, 3, 6, 11, 16, 27, 48, 87}
{3, 6, 8, 11, 16, 27, 48, 87}
{1, 3, 6, 13, 16, 27, 48, 87}
{3, 6, 8, 13, 16, 27, 48, 87}
{3, 6, 8, 11, 27, 29, 48, 87}
{3, 6, 8, 13, 27, 29, 48, 87}
{1, 3, 6, 13, 21, 33, 48, 87}
{1, 3, 6, 11, 27, 33, 48, 87}
{1, 3, 6, 13, 27, 33, 48, 87}
{3, 6, 13, 21, 29, 33, 48, 87}
{3, 6, 11, 27, 29, 33, 48, 87}
{3, 6, 13, 27, 29, 33, 48, 87}
{1, 3, 11, 16, 27, 35, 48, 87}
{3, 8, 11, 16, 27, 35, 48, 87}
{1, 3, 13, 16, 27, 35, 48, 87}
{3, 8, 13, 16, 27, 35, 48, 87}
{3, 8, 11, 27, 29, 35, 48, 87}
{3, 8, 13, 27, 29, 35, 48, 87}
{1, 11, 16, 27, 31, 35, 48, 87}
{8, 11, 16, 27, 31, 35, 48, 87}
{1, 13, 16, 27, 31, 35, 48, 87}
{8, 13, 16, 27, 31, 35, 48, 87}
{8, 11, 27, 29, 31, 35, 48, 87}
{8, 13, 27, 29, 31, 35, 48, 87}
{1, 3, 13, 21, 33, 35, 48, 87}
{1, 3, 11, 27, 33, 35, 48, 87}
{1, 3, 13, 27, 33, 35, 48, 87}
{3, 13, 21, 29, 33, 35, 48, 87}
{3, 11, 27, 29, 33, 35, 48, 87}
{3, 13, 27, 29, 33, 35, 48, 87}
{1, 13, 21, 31, 33, 35, 48, 87}
{1, 11, 27, 31, 33, 35, 48, 87}
{1, 13, 27, 31, 33, 35, 48, 87}
{13, 21, 29, 31, 33, 35, 48, 87}
{11, 27, 29, 31, 33, 35, 48, 87}
{13, 27, 29, 31, 33, 35, 48, 87}
{3, 6, 8, 13, 16, 45, 48, 87}
{3, 6, 8, 13, 29, 45, 48, 87}
{3, 6, 13, 21, 29, 45, 48, 87}
{3, 8, 13, 16, 35, 45, 48, 87}
{3, 8, 13, 29, 35, 45, 48, 87}
{3, 13, 21, 29, 35, 45, 48, 87}
{8, 13, 16, 31, 35, 45, 48, 87}
{8, 13, 29, 31, 35, 45, 48, 87}
{13, 21, 29, 31, 35, 45, 48, 87}
{1, 6, 13, 21, 25, 33, 53, 87}
{1, 6, 11, 25, 27, 33, 53, 87}
{1, 6, 13, 25, 27, 33, 53, 87}
{6, 13, 21, 25, 29, 33, 53, 87}
{6, 11, 25, 27, 29, 33, 53, 87}
{6, 13, 25, 27, 29, 33, 53, 87}
{1, 13, 21, 25, 31, 33, 53, 87}
{1, 11, 25, 27, 31, 33, 53, 87}
{1, 13, 25, 27, 31, 33, 53, 87}
{13, 21, 25, 29, 31, 33, 53, 87}
{11, 25, 27, 29, 31, 33, 53, 87}
{13, 25, 27, 29, 31, 33, 53, 87}
{1, 6, 11, 16, 27, 48, 53, 87}
{6, 8, 11, 16, 27, 48, 53, 87}
{1, 6, 13, 16, 27, 48, 53, 87}
{6, 8, 13, 16, 27, 48, 53, 87}
{6, 8, 11, 27, 29, 48, 53, 87}
{6, 8, 13, 27, 29, 48, 53, 87}
{1, 11, 16, 27, 31, 48, 53, 87}
{8, 11, 16, 27, 31, 48, 53, 87}
{1, 13, 16, 27, 31, 48, 53, 87}
{8, 13, 16, 27, 31, 48, 53, 87}
{8, 11, 27, 29, 31, 48, 53, 87}
{8, 13, 27, 29, 31, 48, 53, 87}
{1, 6, 13, 21, 33, 48, 53, 87}
{1, 6, 11, 27, 33, 48, 53, 87}
{1, 6, 13, 27, 33, 48, 53, 87}
{6, 13, 21, 29, 33, 48, 53, 87}
{6, 11, 27, 29, 33, 48, 53, 87}
{6, 13, 27, 29, 33, 48, 53, 87}
{1, 13, 21, 31, 33, 48, 53, 87}
{1, 11, 27, 31, 33, 48, 53, 87}
{1, 13, 27, 31, 33, 48, 53, 87}
{13, 21, 29, 31, 33, 48, 53, 87}
{11, 27, 29, 31, 33, 48, 53, 87}
{13, 27, 29, 31, 33, 48, 53, 87}
{6, 8, 13, 16, 45, 48, 53, 87}
{6, 8, 13, 29, 45, 48, 53, 87}
{6, 13, 21, 29, 45, 48, 53, 87}
{8, 13, 16, 31, 45, 48, 53, 87}
{8, 13, 29, 31, 45, 48, 53, 87}
{13, 21, 29, 31, 45, 48, 53, 87}
{3, 6, 8, 11, 18, 29, 55, 87}
{3, 6, 11, 18, 25, 29, 55, 87}
{3, 6, 8, 11, 27, 29, 55, 87}
{3, 6, 8, 13, 27, 29, 55, 87}
{3, 6, 11, 25, 27, 29, 55, 87}
{3, 6, 13, 25, 27, 29, 55, 87}
{3, 8, 11, 18, 29, 35, 55, 87}
{3, 11, 18, 25, 29, 35, 55, 87}
{3, 8, 11, 27, 29, 35, 55, 87}
{3, 8, 13, 27, 29, 35, 55, 87}
{3, 11, 25, 27, 29, 35, 55, 87}
{3, 13, 25, 27, 29, 35, 55, 87}
{8, 11, 18, 29, 31, 35, 55, 87}
{11, 18, 25, 29, 31, 35, 55, 87}
{8, 11, 27, 29, 31, 35, 55, 87}
{8, 13, 27, 29, 31, 35, 55, 87}
{11, 25, 27, 29, 31, 35, 55, 87}
{13, 25, 27, 29, 31, 35, 55, 87}
{6, 8, 11, 18, 29, 53, 55, 87}
{6, 11, 18, 25, 29, 53, 55, 87}
{6, 8, 11, 27, 29, 53, 55, 87}
{6, 8, 13, 27, 29, 53, 55, 87}
{6, 11, 25, 27, 29, 53, 55, 87}
{6, 13, 25, 27, 29, 53, 55, 87}
{8, 11, 18, 29, 31, 53, 55, 87}
{11, 18, 25, 29, 31, 53, 55, 87}
{8, 11, 27, 29, 31, 53, 55, 87}
{8, 13, 27, 29, 31, 53, 55, 87}
{11, 25, 27, 29, 31, 53, 55, 87}
{13, 25, 27, 29, 31, 53, 55, 87}
{1, 3, 6, 11, 16, 27, 63, 87}
{3, 6, 8, 11, 16, 27, 63, 87}
{1, 3, 6, 13, 16, 27, 63, 87}
{3, 6, 8, 13, 16, 27, 63, 87}
{1, 3, 6, 11, 25, 27, 63, 87}
{1, 3, 6, 13, 25, 27, 63, 87}
{1, 3, 11, 16, 27, 35, 63, 87}
{3, 8, 11, 16, 27, 35, 63, 87}
{1, 3, 13, 16, 27, 35, 63, 87}
{3, 8, 13, 16, 27, 35, 63, 87}
{1, 3, 11, 25, 27, 35, 63, 87}
{1, 3, 13, 25, 27, 35, 63, 87}
{1, 11, 16, 27, 31, 35, 63, 87}
{8, 11, 16, 27, 31, 35, 63, 87}
{1, 13, 16, 27, 31, 35, 63, 87}
{8, 13, 16, 27, 31, 35, 63, 87}
{1, 11, 25, 27, 31, 35, 63, 87}
{1, 13, 25, 27, 31, 35, 63, 87}
{1, 6, 11, 16, 27, 53, 63, 87}
{6, 8, 11, 16, 27, 53, 63, 87}
{1, 6, 13, 16, 27, 53, 63, 87}
{6, 8, 13, 16, 27, 53, 63, 87}
{1, 6, 11, 25, 27, 53, 63, 87}
{1, 6, 13, 25, 27, 53, 63, 87}
{1, 11, 16, 27, 31, 53, 63, 87}
{8, 11, 16, 27, 31, 53, 63, 87}
{1, 13, 16, 27, 31, 53, 63, 87}
{8, 13, 16, 27, 31, 53, 63, 87}
{1, 11, 25, 27, 31, 53, 63, 87}
{1, 13, 25, 27, 31, 53, 63, 87}
{3, 6, 8, 11, 18, 55, 63, 87}
{3, 6, 11, 18, 25, 55, 63, 87}
{3, 6, 8, 11, 27, 55, 63, 87}
{3, 6, 8, 13, 27, 55, 63, 87}
{3, 6, 11, 25, 27, 55, 63, 87}
{3, 6, 13, 25, 27, 55, 63, 87}
{3, 8, 11, 18, 35, 55, 63, 87}
{3, 11, 18, 25, 35, 55, 63, 87}
{3, 8, 11, 27, 35, 55, 63, 87}
{3, 8, 13, 27, 35, 55, 63, 87}
{3, 11, 25, 27, 35, 55, 63, 87}
{3, 13, 25, 27, 35, 55, 63, 87}
{8, 11, 18, 31, 35, 55, 63, 87}
{11, 18, 25, 31, 35, 55, 63, 87}
{8, 11, 27, 31, 35, 55, 63, 87}
{8, 13, 27, 31, 35, 55, 63, 87}
{11, 25, 27, 31, 35, 55, 63, 87}
{13, 25, 27, 31, 35, 55, 63, 87}
{6, 8, 11, 18, 53, 55, 63, 87}
{6, 11, 18, 25, 53, 55, 63, 87}
{6, 8, 11, 27, 53, 55, 63, 87}
{6, 8, 13, 27, 53, 55, 63, 87}
{6, 11, 25, 27, 53, 55, 63, 87}
{6, 13, 25, 27, 53, 55, 63, 87}
{8, 11, 18, 31, 53, 55, 63, 87}
{11, 18, 25, 31, 53, 55, 63, 87}
{8, 11, 27, 31, 53, 55, 63, 87}
{8, 13, 27, 31, 53, 55, 63, 87}
{11, 25, 27, 31, 53, 55, 63, 87}
{13, 25, 27, 31, 53, 55, 63, 87}
{1, 3, 6, 11, 16, 58, 63, 87}
{1, 3, 6, 11, 25, 58, 63, 87}
{3, 6, 11, 18, 25, 58, 63, 87}
{1, 3, 11, 16, 35, 58, 63, 87}
{1, 3, 11, 25, 35, 58, 63, 87}
{3, 11, 18, 25, 35, 58, 63, 87}
{1, 11, 16, 31, 35, 58, 63, 87}
{1, 11, 25, 31, 35, 58, 63, 87}
{11, 18, 25, 31, 35, 58, 63, 87}
{1, 6, 11, 16, 53, 58, 63, 87}
{1, 6, 11, 25, 53, 58, 63, 87}
{6, 11, 18, 25, 53, 58, 63, 87}
{1, 11, 16, 31, 53, 58, 63, 87}
{1, 11, 25, 31, 53, 58, 63, 87}
{11, 18, 25, 31, 53, 58, 63, 87}
{3, 6, 8, 11, 16, 63, 76, 87}
{3, 6, 8, 11, 18, 63, 76, 87}
{3, 8, 11, 16, 35, 63, 76, 87}
{3, 8, 11, 18, 35, 63, 76, 87}
{8, 11, 16, 31, 35, 63, 76, 87}
{8, 11, 18, 31, 35, 63, 76, 87}
{6, 8, 11, 16, 53, 63, 76, 87}
{6, 8, 11, 18, 53, 63, 76, 87}
{8, 11, 16, 31, 53, 63, 76, 87}
{8, 11, 18, 31, 53, 63, 76, 87}
{3, 6, 11, 16, 58, 63, 76, 87}
{3, 6, 11, 18, 58, 63, 76, 87}
{3, 11, 16, 35, 58, 63, 76, 87}
{3, 11, 18, 35, 58, 63, 76, 87}
{11, 16, 31, 35, 58, 63, 76, 87}
{11, 18, 31, 35, 58, 63, 76, 87}
{6, 11, 16, 53, 58, 63, 76, 87}
{6, 11, 18, 53, 58, 63, 76, 87}
{11, 16, 31, 53, 58, 63, 76, 87}
{11, 18, 31, 53, 58, 63, 76, 87}
{3, 6, 11, 18, 25, 29, 79, 87}
{3, 6, 18, 21, 25, 29, 79, 87}
{1, 3, 6, 11, 25, 33, 79, 87}
{1, 3, 6, 21, 25, 33, 79, 87}
{3, 6, 11, 25, 29, 33, 79, 87}
{3, 6, 21, 25, 29, 33, 79, 87}
{3, 11, 18, 25, 29, 35, 79, 87}
{3, 18, 21, 25, 29, 35, 79, 87}
{11, 18, 25, 29, 31, 35, 79, 87}
{18, 21, 25, 29, 31, 35, 79, 87}
{1, 3, 11, 25, 33, 35, 79, 87}
{1, 3, 21, 25, 33, 35, 79, 87}
{3, 11, 25, 29, 33, 35, 79, 87}
{3, 21, 25, 29, 33, 35, 79, 87}
{1, 11, 25, 31, 33, 35, 79, 87}
{1, 21, 25, 31, 33, 35, 79, 87}
{11, 25, 29, 31, 33, 35, 79, 87}
{21, 25, 29, 31, 33, 35, 79, 87}
{1, 3, 6, 11, 33, 48, 79, 87}
{1, 3, 6, 21, 33, 48, 79, 87}
{3, 6, 11, 29, 33, 48, 79, 87}
{3, 6, 21, 29, 33, 48, 79, 87}
{1, 3, 11, 33, 35, 48, 79, 87}
{1, 3, 21, 33, 35, 48, 79, 87}
{3, 11, 29, 33, 35, 48, 79, 87}
{3, 21, 29, 33, 35, 48, 79, 87}
{1, 11, 31, 33, 35, 48, 79, 87}
{1, 21, 31, 33, 35, 48, 79, 87}
{11, 29, 31, 33, 35, 48, 79, 87}
{21, 29, 31, 33, 35, 48, 79, 87}
{6, 11, 18, 25, 29, 53, 79, 87}
{6, 18, 21, 25, 29, 53, 79, 87}
{11, 18, 25, 29, 31, 53, 79, 87}
{18, 21, 25, 29, 31, 53, 79, 87}
{1, 6, 11, 25, 33, 53, 79, 87}
{1, 6, 21, 25, 33, 53, 79, 87}
{6, 11, 25, 29, 33, 53, 79, 87}
{6, 21, 25, 29, 33, 53, 79, 87}
{1, 11, 25, 31, 33, 53, 79, 87}
{1, 21, 25, 31, 33, 53, 79, 87}
{11, 25, 29, 31, 33, 53, 79, 87}
{21, 25, 29, 31, 33, 53, 79, 87}
{1, 6, 11, 33, 48, 53, 79, 87}
{1, 6, 21, 33, 48, 53, 79, 87}
{6, 11, 29, 33, 48, 53, 79, 87}
{6, 21, 29, 33, 48, 53, 79, 87}
{1, 11, 31, 33, 48, 53, 79, 87}
{1, 21, 31, 33, 48, 53, 79, 87}
{11, 29, 31, 33, 48, 53, 79, 87}
{21, 29, 31, 33, 48, 53, 79, 87}
{1, 3, 6, 11, 25, 58, 79, 87}
{3, 6, 11, 18, 25, 58, 79, 87}
{1, 3, 6, 21, 25, 58, 79, 87}
{3, 6, 18, 21, 25, 58, 79, 87}
{1, 3, 11, 25, 35, 58, 79, 87}
{3, 11, 18, 25, 35, 58, 79, 87}
{1, 3, 21, 25, 35, 58, 79, 87}
{3, 18, 21, 25, 35, 58, 79, 87}
{1, 11, 25, 31, 35, 58, 79, 87}
{11, 18, 25, 31, 35, 58, 79, 87}
{1, 21, 25, 31, 35, 58, 79, 87}
{18, 21, 25, 31, 35, 58, 79, 87}
{1, 6, 11, 25, 53, 58, 79, 87}
{6, 11, 18, 25, 53, 58, 79, 87}
{1, 6, 21, 25, 53, 58, 79, 87}
{6, 18, 21, 25, 53, 58, 79, 87}
{1, 11, 25, 31, 53, 58, 79, 87}
{11, 18, 25, 31, 53, 58, 79, 87}
{1, 21, 25, 31, 53, 58, 79, 87}
{18, 21, 25, 31, 53, 58, 79, 87}
{2, 4, 7, 14, 22, 26, 34, 88}
{2, 4, 7, 12, 26, 28, 34, 88}
{2, 4, 7, 14, 26, 28, 34, 88}
{4, 7, 14, 22, 26, 30, 34, 88}
{4, 7, 12, 26, 28, 30, 34, 88}
{4, 7, 14, 26, 28, 30, 34, 88}
{2, 4, 14, 22, 26, 34, 36, 88}
{2, 4, 12, 26, 28, 34, 36, 88}
{2, 4, 14, 26, 28, 34, 36, 88}
{4, 14, 22, 26, 30, 34, 36, 88}
{4, 12, 26, 28, 30, 34, 36, 88}
{4, 14, 26, 28, 30, 34, 36, 88}
{2, 14, 22, 26, 32, 34, 36, 88}
{2, 12, 26, 28, 32, 34, 36, 88}
{2, 14, 26, 28, 32, 34, 36, 88}
{14, 22, 26, 30, 32, 34, 36, 88}
{12, 26, 28, 30, 32, 34, 36, 88}
{14, 26, 28, 30, 32, 34, 36, 88}
{1, 4, 7, 9, 12, 28, 41, 88}
{2, 4, 7, 9, 12, 28, 41, 88}
{1, 4, 7, 9, 14, 28, 41, 88}
{2, 4, 7, 9, 14, 28, 41, 88}
{1, 4, 7, 12, 28, 30, 41, 88}
{1, 4, 7, 14, 28, 30, 41, 88}
{2, 4, 7, 14, 22, 34, 41, 88}
{2, 4, 7, 12, 28, 34, 41, 88}
{2, 4, 7, 14, 28, 34, 41, 88}
{4, 7, 14, 22, 30, 34, 41, 88}
{4, 7, 12, 28, 30, 34, 41, 88}
{4, 7, 14, 28, 30, 34, 41, 88}
{1, 4, 9, 12, 28, 36, 41, 88}
{2, 4, 9, 12, 28, 36, 41, 88}
{1, 4, 9, 14, 28, 36, 41, 88}
{2, 4, 9, 14, 28, 36, 41, 88}
{1, 4, 12, 28, 30, 36, 41, 88}
{1, 4, 14, 28, 30, 36, 41, 88}
{1, 9, 12, 28, 32, 36, 41, 88}
{2, 9, 12, 28, 32, 36, 41, 88}
{1, 9, 14, 28, 32, 36, 41, 88}
{2, 9, 14, 28, 32, 36, 41, 88}
{1, 12, 28, 30, 32, 36, 41, 88}
{1, 14, 28, 30, 32, 36, 41, 88}
{2, 4, 14, 22, 34, 36, 41, 88}
{2, 4, 12, 28, 34, 36, 41, 88}
{2, 4, 14, 28, 34, 36, 41, 88}
{4, 14, 22, 30, 34, 36, 41, 88}
{4, 12, 28, 30, 34, 36, 41, 88}
{4, 14, 28, 30, 34, 36, 41, 88}
{2, 14, 22, 32, 34, 36, 41, 88}
{2, 12, 28, 32, 34, 36, 41, 88}
{2, 14, 28, 32, 34, 36, 41, 88}
{14, 22, 30, 32, 34, 36, 41, 88}
{12, 28, 30, 32, 34, 36, 41, 88}
{14, 28, 30, 32, 34, 36, 41, 88}
{1, 4, 7, 9, 14, 41, 46, 88}
{1, 4, 7, 14, 30, 41, 46, 88}
{4, 7, 14, 22, 30, 41, 46, 88}
{1, 4, 9, 14, 36, 41, 46, 88}
{1, 4, 14, 30, 36, 41, 46, 88}
{4, 14, 22, 30, 36, 41, 46, 88}
{1, 9, 14, 32, 36, 41, 46, 88}
{1, 14, 30, 32, 36, 41, 46, 88}
{14, 22, 30, 32, 36, 41, 46, 88}
{2, 7, 14, 22, 26, 34, 54, 88}
{2, 7, 12, 26, 28, 34, 54, 88}
{2, 7, 14, 26, 28, 34, 54, 88}
{7, 14, 22, 26, 30, 34, 54, 88}
{7, 12, 26, 28, 30, 34, 54, 88}
{7, 14, 26, 28, 30, 34, 54, 88}
{2, 14, 22, 26, 32, 34, 54, 88}
{2, 12, 26, 28, 32, 34, 54, 88}
{2, 14, 26, 28, 32, 34, 54, 88}
{14, 22, 26, 30, 32, 34, 54, 88}
{12, 26, 28, 30, 32, 34, 54, 88}
{14, 26, 28, 30, 32, 34, 54, 88}
{1, 7, 9, 12, 28, 41, 54, 88}
{2, 7, 9, 12, 28, 41, 54, 88}
{1, 7, 9, 14, 28, 41, 54, 88}
{2, 7, 9, 14, 28, 41, 54, 88}
{1, 7, 12, 28, 30, 41, 54, 88}
{1, 7, 14, 28, 30, 41, 54, 88}
{1, 9, 12, 28, 32, 41, 54, 88}
{2, 9, 12, 28, 32, 41, 54, 88}
{1, 9, 14, 28, 32, 41, 54, 88}
{2, 9, 14, 28, 32, 41, 54, 88}
{1, 12, 28, 30, 32, 41, 54, 88}
{1, 14, 28, 30, 32, 41, 54, 88}
{2, 7, 14, 22, 34, 41, 54, 88}
{2, 7, 12, 28, 34, 41, 54, 88}
{2, 7, 14, 28, 34, 41, 54, 88}
{7, 14, 22, 30, 34, 41, 54, 88}
{7, 12, 28, 30, 34, 41, 54, 88}
{7, 14, 28, 30, 34, 41, 54, 88}
{2, 14, 22, 32, 34, 41, 54, 88}
{2, 12, 28, 32, 34, 41, 54, 88}
{2, 14, 28, 32, 34, 41, 54, 88}
{14, 22, 30, 32, 34, 41, 54, 88}
{12, 28, 30, 32, 34, 41, 54, 88}
{14, 28, 30, 32, 34, 41, 54, 88}
{1, 7, 9, 14, 41, 46, 54, 88}
{1, 7, 14, 30, 41, 46, 54, 88}
{7, 14, 22, 30, 41, 46, 54, 88}
{1, 9, 14, 32, 41, 46, 54, 88}
{1, 14, 30, 32, 41, 46, 54, 88}
{14, 22, 30, 32, 41, 46, 54, 88}
{1, 4, 7, 12, 19, 30, 56, 88}
{4, 7, 12, 19, 26, 30, 56, 88}
{1, 4, 7, 12, 28, 30, 56, 88}
{1, 4, 7, 14, 28, 30, 56, 88}
{4, 7, 12, 26, 28, 30, 56, 88}
{4, 7, 14, 26, 28, 30, 56, 88}
{1, 4, 12, 19, 30, 36, 56, 88}
{4, 12, 19, 26, 30, 36, 56, 88}
{1, 4, 12, 28, 30, 36, 56, 88}
{1, 4, 14, 28, 30, 36, 56, 88}
{4, 12, 26, 28, 30, 36, 56, 88}
{4, 14, 26, 28, 30, 36, 56, 88}
{1, 12, 19, 30, 32, 36, 56, 88}
{12, 19, 26, 30, 32, 36, 56, 88}
{1, 12, 28, 30, 32, 36, 56, 88}
{1, 14, 28, 30, 32, 36, 56, 88}
{12, 26, 28, 30, 32, 36, 56, 88}
{14, 26, 28, 30, 32, 36, 56, 88}
{1, 7, 12, 19, 30, 54, 56, 88}
{7, 12, 19, 26, 30, 54, 56, 88}
{1, 7, 12, 28, 30, 54, 56, 88}
{1, 7, 14, 28, 30, 54, 56, 88}
{7, 12, 26, 28, 30, 54, 56, 88}
{7, 14, 26, 28, 30, 54, 56, 88}
{1, 12, 19, 30, 32, 54, 56, 88}
{12, 19, 26, 30, 32, 54, 56, 88}
{1, 12, 28, 30, 32, 54, 56, 88}
{1, 14, 28, 30, 32, 54, 56, 88}
{12, 26, 28, 30, 32, 54, 56, 88}
{14, 26, 28, 30, 32, 54, 56, 88}
{1, 4, 7, 9, 12, 28, 64, 88}
{2, 4, 7, 9, 12, 28, 64, 88}
{1, 4, 7, 9, 14, 28, 64, 88}
{2, 4, 7, 9, 14, 28, 64, 88}
{2, 4, 7, 12, 26, 28, 64, 88}
{2, 4, 7, 14, 26, 28, 64, 88}
{1, 4, 9, 12, 28, 36, 64, 88}
{2, 4, 9, 12, 28, 36, 64, 88}
{1, 4, 9, 14, 28, 36, 64, 88}
{2, 4, 9, 14, 28, 36, 64, 88}
{2, 4, 12, 26, 28, 36, 64, 88}
{2, 4, 14, 26, 28, 36, 64, 88}
{1, 9, 12, 28, 32, 36, 64, 88}
{2, 9, 12, 28, 32, 36, 64, 88}
{1, 9, 14, 28, 32, 36, 64, 88}
{2, 9, 14, 28, 32, 36, 64, 88}
{2, 12, 26, 28, 32, 36, 64, 88}
{2, 14, 26, 28, 32, 36, 64, 88}
{1, 7, 9, 12, 28, 54, 64, 88}
{2, 7, 9, 12, 28, 54, 64, 88}
{1, 7, 9, 14, 28, 54, 64, 88}
{2, 7, 9, 14, 28, 54, 64, 88}
{2, 7, 12, 26, 28, 54, 64, 88}
{2, 7, 14, 26, 28, 54, 64, 88}
{1, 9, 12, 28, 32, 54, 64, 88}
{2, 9, 12, 28, 32, 54, 64, 88}
{1, 9, 14, 28, 32, 54, 64, 88}
{2, 9, 14, 28, 32, 54, 64, 88}
{2, 12, 26, 28, 32, 54, 64, 88}
{2, 14, 26, 28, 32, 54, 64, 88}
{1, 4, 7, 12, 19, 56, 64, 88}
{4, 7, 12, 19, 26, 56, 64, 88}
{1, 4, 7, 12, 28, 56, 64, 88}
{1, 4, 7, 14, 28, 56, 64, 88}
{4, 7, 12, 26, 28, 56, 64, 88}
{4, 7, 14, 26, 28, 56, 64, 88}
{1, 4, 12, 19, 36, 56, 64, 88}
{4, 12, 19, 26, 36, 56, 64, 88}
{1, 4, 12, 28, 36, 56, 64, 88}
{1, 4, 14, 28, 36, 56, 64, 88}
{4, 12, 26, 28, 36, 56, 64, 88}
{4, 14, 26, 28, 36, 56, 64, 88}
{1, 12, 19, 32, 36, 56, 64, 88}
{12, 19, 26, 32, 36, 56, 64, 88}
{1, 12, 28, 32, 36, 56, 64, 88}
{1, 14, 28, 32, 36, 56, 64, 88}
{12, 26, 28, 32, 36, 56, 64, 88}
{14, 26, 28, 32, 36, 56, 64, 88}
{1, 7, 12, 19, 54, 56, 64, 88}
{7, 12, 19, 26, 54, 56, 64, 88}
{1, 7, 12, 28, 54, 56, 64, 88}
{1, 7, 14, 28, 54, 56, 64, 88}
{7, 12, 26, 28, 54, 56, 64, 88}
{7, 14, 26, 28, 54, 56, 64, 88}
{1, 12, 19, 32, 54, 56, 64, 88}
{12, 19, 26, 32, 54, 56, 64, 88}
{1, 12, 28, 32, 54, 56, 64, 88}
{1, 14, 28, 32, 54, 56, 64, 88}
{12, 26, 28, 32, 54, 56, 64, 88}
{14, 26, 28, 32, 54, 56, 64, 88}
{2, 4, 7, 9, 12, 59, 64, 88}
{2, 4, 7, 12, 26, 59, 64, 88}
{4, 7, 12, 19, 26, 59, 64, 88}
{2, 4, 9, 12, 36, 59, 64, 88}
{2, 4, 12, 26, 36, 59, 64, 88}
{4, 12, 19, 26, 36, 59, 64, 88}
{2, 9, 12, 32, 36, 59, 64, 88}
{2, 12, 26, 32, 36, 59, 64, 88}
{12, 19, 26, 32, 36, 59, 64, 88}
{2, 7, 9, 12, 54, 59, 64, 88}
{2, 7, 12, 26, 54, 59, 64, 88}
{7, 12, 19, 26, 54, 59, 64, 88}
{2, 9, 12, 32, 54, 59, 64, 88}
{2, 12, 26, 32, 54, 59, 64, 88}
{12, 19, 26, 32, 54, 59, 64, 88}
{1, 4, 7, 9, 12, 64, 77, 88}
{1, 4, 7, 12, 19, 64, 77, 88}
{1, 4, 9, 12, 36, 64, 77, 88}
{1, 4, 12, 19, 36, 64, 77, 88}
{1, 9, 12, 32, 36, 64, 77, 88}
{1, 12, 19, 32, 36, 64, 77, 88}
{1, 7, 9, 12, 54, 64, 77, 88}
{1, 7, 12, 19, 54, 64, 77, 88}
{1, 9, 12, 32, 54, 64, 77, 88}
{1, 12, 19, 32, 54, 64, 77, 88}
{4, 7, 9, 12, 59, 64, 77, 88}
{4, 7, 12, 19, 59, 64, 77, 88}
{4, 9, 12, 36, 59, 64, 77, 88}
{4, 12, 19, 36, 59, 64, 77, 88}
{9, 12, 32, 36, 59, 64, 77, 88}
{12, 19, 32, 36, 59, 64, 77, 88}
{7, 9, 12, 54, 59, 64, 77, 88}
{7, 12, 19, 54, 59, 64, 77, 88}
{9, 12, 32, 54, 59, 64, 77, 88}
{12, 19, 32, 54, 59, 64, 77, 88}
{4, 7, 12, 19, 26, 30, 80, 88}
{4, 7, 19, 22, 26, 30, 80, 88}
{2, 4, 7, 12, 26, 34, 80, 88}
{2, 4, 7, 22, 26, 34, 80, 88}
{4, 7, 12, 26, 30, 34, 80, 88}
{4, 7, 22, 26, 30, 34, 80, 88}
{4, 12, 19, 26, 30, 36, 80, 88}
{4, 19, 22, 26, 30, 36, 80, 88}
{12, 19, 26, 30, 32, 36, 80, 88}
{19, 22, 26, 30, 32, 36, 80, 88}
{2, 4, 12, 26, 34, 36, 80, 88}
{2, 4, 22, 26, 34, 36, 80, 88}
{4, 12, 26, 30, 34, 36, 80, 88}
{4, 22, 26, 30, 34, 36, 80, 88}
{2, 12, 26, 32, 34, 36, 80, 88}
{2, 22, 26, 32, 34, 36, 80, 88}
{12, 26, 30, 32, 34, 36, 80, 88}
{22, 26, 30, 32, 34, 36, 80, 88}
{2, 4, 7, 12, 34, 41, 80, 88}
{2, 4, 7, 22, 34, 41, 80, 88}
{4, 7, 12, 30, 34, 41, 80, 88}
{4, 7, 22, 30, 34, 41, 80, 88}
{2, 4, 12, 34, 36, 41, 80, 88}
{2, 4, 22, 34, 36, 41, 80, 88}
{4, 12, 30, 34, 36, 41, 80, 88}
{4, 22, 30, 34, 36, 41, 80, 88}
{2, 12, 32, 34, 36, 41, 80, 88}
{2, 22, 32, 34, 36, 41, 80, 88}
{12, 30, 32, 34, 36, 41, 80, 88}
{22, 30, 32, 34, 36, 41, 80, 88}
{7, 12, 19, 26, 30, 54, 80, 88}
{7, 19, 22, 26, 30, 54, 80, 88}
{12, 19, 26, 30, 32, 54, 80, 88}
{19, 22, 26, 30, 32, 54, 80, 88}
{2, 7, 12, 26, 34, 54, 80, 88}
{2, 7, 22, 26, 34, 54, 80, 88}
{7, 12, 26, 30, 34, 54, 80, 88}
{7, 22, 26, 30, 34, 54, 80, 88}
{2, 12, 26, 32, 34, 54, 80, 88}
{2, 22, 26, 32, 34, 54, 80, 88}
{12, 26, 30, 32, 34, 54, 80, 88}
{22, 26, 30, 32, 34, 54, 80, 88}
{2, 7, 12, 34, 41, 54, 80, 88}
{2, 7, 22, 34, 41, 54, 80, 88}
{7, 12, 30, 34, 41, 54, 80, 88}
{7, 22, 30, 34, 41, 54, 80, 88}
{2, 12, 32, 34, 41, 54, 80, 88}
{2, 22, 32, 34, 41, 54, 80, 88}
{12, 30, 32, 34, 41, 54, 80, 88}
{22, 30, 32, 34, 41, 54, 80, 88}
{2, 4, 7, 12, 26, 59, 80, 88}
{4, 7, 12, 19, 26, 59, 80, 88}
{2, 4, 7, 22, 26, 59, 80, 88}
{4, 7, 19, 22, 26, 59, 80, 88}
{2, 4, 12, 26, 36, 59, 80, 88}
{4, 12, 19, 26, 36, 59, 80, 88}
{2, 4, 22, 26, 36, 59, 80, 88}
{4, 19, 22, 26, 36, 59, 80, 88}
{2, 12, 26, 32, 36, 59, 80, 88}
{12, 19, 26, 32, 36, 59, 80, 88}
{2, 22, 26, 32, 36, 59, 80, 88}
{19, 22, 26, 32, 36, 59, 80, 88}
{2, 7, 12, 26, 54, 59, 80, 88}
{7, 12, 19, 26, 54, 59, 80, 88}
{2, 7, 22, 26, 54, 59, 80, 88}
{7, 19, 22, 26, 54, 59, 80, 88}
{2, 12, 26, 32, 54, 59, 80, 88}
{12, 19, 26, 32, 54, 59, 80, 88}
{2, 22, 26, 32, 54, 59, 80, 88}
{19, 22, 26, 32, 54, 59, 80, 88}
{4, 8, 12, 15, 23, 27, 30, 89}
{4, 8, 12, 20, 23, 27, 30, 89}
{4, 8, 12, 15, 23, 27, 31, 89}
{5, 8, 12, 15, 23, 27, 31, 89}
{4, 8, 12, 20, 23, 27, 31, 89}
{5, 8, 12, 20, 23, 27, 31, 89}
{4, 12, 15, 23, 27, 30, 44, 89}
{4, 12, 20, 23, 27, 30, 44, 89}
{4, 15, 23, 25, 27, 30, 44, 89}
{4, 20, 23, 25, 27, 30, 44, 89}
{4, 12, 15, 23, 27, 31, 44, 89}
{5, 12, 15, 23, 27, 31, 44, 89}
{4, 12, 20, 23, 27, 31, 44, 89}
{5, 12, 20, 23, 27, 31, 44, 89}
{4, 15, 23, 25, 27, 31, 44, 89}
{4, 20, 23, 25, 27, 31, 44, 89}
{5, 15, 23, 27, 31, 37, 44, 89}
{5, 20, 23, 27, 31, 37, 44, 89}
{15, 23, 25, 27, 31, 37, 44, 89}
{20, 23, 25, 27, 31, 37, 44, 89}
{4, 8, 12, 15, 23, 30, 47, 89}
{4, 8, 12, 20, 23, 30, 47, 89}
{2, 4, 8, 12, 15, 31, 47, 89}
{2, 5, 8, 12, 15, 31, 47, 89}
{2, 4, 8, 12, 20, 31, 47, 89}
{2, 5, 8, 12, 20, 31, 47, 89}
{4, 8, 12, 15, 23, 31, 47, 89}
{5, 8, 12, 15, 23, 31, 47, 89}
{4, 8, 12, 20, 23, 31, 47, 89}
{5, 8, 12, 20, 23, 31, 47, 89}
{2, 4, 8, 12, 15, 34, 47, 89}
{2, 4, 8, 12, 20, 34, 47, 89}
{4, 8, 12, 15, 30, 34, 47, 89}
{4, 8, 12, 20, 30, 34, 47, 89}
{4, 12, 15, 23, 30, 44, 47, 89}
{4, 12, 20, 23, 30, 44, 47, 89}
{4, 15, 23, 25, 30, 44, 47, 89}
{4, 20, 23, 25, 30, 44, 47, 89}
{2, 4, 12, 15, 31, 44, 47, 89}
{2, 5, 12, 15, 31, 44, 47, 89}
{2, 4, 12, 20, 31, 44, 47, 89}
{2, 5, 12, 20, 31, 44, 47, 89}
{4, 12, 15, 23, 31, 44, 47, 89}
{5, 12, 15, 23, 31, 44, 47, 89}
{4, 12, 20, 23, 31, 44, 47, 89}
{5, 12, 20, 23, 31, 44, 47, 89}
{2, 4, 15, 25, 31, 44, 47, 89}
{2, 4, 20, 25, 31, 44, 47, 89}
{4, 15, 23, 25, 31, 44, 47, 89}
{4, 20, 23, 25, 31, 44, 47, 89}
{2, 4, 12, 15, 34, 44, 47, 89}
{2, 4, 12, 20, 34, 44, 47, 89}
{2, 4, 15, 25, 34, 44, 47, 89}
{2, 4, 20, 25, 34, 44, 47, 89}
{4, 12, 15, 30, 34, 44, 47, 89}
{4, 12, 20, 30, 34, 44, 47, 89}
{4, 15, 25, 30, 34, 44, 47, 89}
{4, 20, 25, 30, 34, 44, 47, 89}
{2, 5, 15, 31, 37, 44, 47, 89}
{2, 5, 20, 31, 37, 44, 47, 89}
{5, 15, 23, 31, 37, 44, 47, 89}
{5, 20, 23, 31, 37, 44, 47, 89}
{2, 15, 25, 31, 37, 44, 47, 89}
{2, 20, 25, 31, 37, 44, 47, 89}
{15, 23, 25, 31, 37, 44, 47, 89}
{20, 23, 25, 31, 37, 44, 47, 89}
{2, 4, 8, 12, 15, 31, 49, 89}
{2, 5, 8, 12, 15, 31, 49, 89}
{2, 4, 8, 12, 20, 31, 49, 89}
{2, 5, 8, 12, 20, 31, 49, 89}
{4, 8, 12, 15, 27, 31, 49, 89}
{5, 8, 12, 15, 27, 31, 49, 89}
{4, 8, 12, 20, 27, 31, 49, 89}
{5, 8, 12, 20, 27, 31, 49, 89}
{2, 4, 12, 15, 31, 44, 49, 89}
{2, 5, 12, 15, 31, 44, 49, 89}
{2, 4, 12, 20, 31, 44, 49, 89}
{2, 5, 12, 20, 31, 44, 49, 89}
{2, 4, 15, 25, 31, 44, 49, 89}
{2, 4, 20, 25, 31, 44, 49, 89}
{4, 12, 15, 27, 31, 44, 49, 89}
{5, 12, 15, 27, 31, 44, 49, 89}
{4, 12, 20, 27, 31, 44, 49, 89}
{5, 12, 20, 27, 31, 44, 49, 89}
{4, 15, 25, 27, 31, 44, 49, 89}
{4, 20, 25, 27, 31, 44, 49, 89}
{2, 5, 15, 31, 37, 44, 49, 89}
{2, 5, 20, 31, 37, 44, 49, 89}
{2, 15, 25, 31, 37, 44, 49, 89}
{2, 20, 25, 31, 37, 44, 49, 89}
{5, 15, 27, 31, 37, 44, 49, 89}
{5, 20, 27, 31, 37, 44, 49, 89}
{15, 25, 27, 31, 37, 44, 49, 89}
{20, 25, 27, 31, 37, 44, 49, 89}
{5, 8, 12, 15, 23, 27, 52, 89}
{5, 8, 12, 20, 23, 27, 52, 89}
{8, 12, 15, 23, 27, 30, 52, 89}
{8, 12, 20, 23, 27, 30, 52, 89}
{5, 12, 15, 23, 27, 44, 52, 89}
{5, 12, 20, 23, 27, 44, 52, 89}
{12, 15, 23, 27, 30, 44, 52, 89}
{12, 20, 23, 27, 30, 44, 52, 89}
{5, 8, 12, 15, 23, 47, 52, 89}
{5, 8, 12, 20, 23, 47, 52, 89}
{8, 12, 15, 23, 30, 47, 52, 89}
{8, 12, 20, 23, 30, 47, 52, 89}
{5, 12, 15, 23, 44, 47, 52, 89}
{5, 12, 20, 23, 44, 47, 52, 89}
{12, 15, 23, 30, 44, 47, 52, 89}
{12, 20, 23, 30, 44, 47, 52, 89}
{4, 8, 15, 23, 27, 30, 55, 89}
{4, 8, 20, 23, 27, 30, 55, 89}
{4, 15, 23, 25, 27, 30, 55, 89}
{4, 20, 23, 25, 27, 30, 55, 89}
{4, 8, 15, 23, 27, 31, 55, 89}
{4, 8, 20, 23, 27, 31, 55, 89}
{4, 15, 23, 25, 27, 31, 55, 89}
{4, 20, 23, 25, 27, 31, 55, 89}
{4, 8, 15, 23, 30, 47, 55, 89}
{4, 8, 20, 23, 30, 47, 55, 89}
{4, 15, 23, 25, 30, 47, 55, 89}
{4, 20, 23, 25, 30, 47, 55, 89}
{2, 4, 8, 15, 31, 47, 55, 89}
{2, 4, 8, 20, 31, 47, 55, 89}
{4, 8, 15, 23, 31, 47, 55, 89}
{4, 8, 20, 23, 31, 47, 55, 89}
{2, 4, 15, 25, 31, 47, 55, 89}
{2, 4, 20, 25, 31, 47, 55, 89}
{4, 15, 23, 25, 31, 47, 55, 89}
{4, 20, 23, 25, 31, 47, 55, 89}
{2, 4, 8, 15, 34, 47, 55, 89}
{2, 4, 8, 20, 34, 47, 55, 89}
{2, 4, 15, 25, 34, 47, 55, 89}
{2, 4, 20, 25, 34, 47, 55, 89}
{4, 8, 15, 30, 34, 47, 55, 89}
{4, 8, 20, 30, 34, 47, 55, 89}
{4, 15, 25, 30, 34, 47, 55, 89}
{4, 20, 25, 30, 34, 47, 55, 89}
{2, 4, 8, 15, 31, 49, 55, 89}
{2, 4, 8, 20, 31, 49, 55, 89}
{2, 4, 15, 25, 31, 49, 55, 89}
{2, 4, 20, 25, 31, 49, 55, 89}
{4, 8, 15, 27, 31, 49, 55, 89}
{4, 8, 20, 27, 31, 49, 55, 89}
{4, 15, 25, 27, 31, 49, 55, 89}
{4, 20, 25, 27, 31, 49, 55, 89}
{2, 5, 15, 37, 44, 49, 57, 89}
{2, 5, 20, 37, 44, 49, 57, 89}
{2, 15, 25, 37, 44, 49, 57, 89}
{2, 20, 25, 37, 44, 49, 57, 89}
{5, 15, 27, 37, 44, 49, 57, 89}
{5, 20, 27, 37, 44, 49, 57, 89}
{15, 25, 27, 37, 44, 49, 57, 89}
{20, 25, 27, 37, 44, 49, 57, 89}
{4, 8, 12, 15, 27, 30, 65, 89}
{4, 8, 12, 20, 27, 30, 65, 89}
{2, 4, 8, 12, 15, 34, 65, 89}
{2, 4, 8, 12, 20, 34, 65, 89}
{4, 8, 12, 15, 30, 34, 65, 89}
{4, 8, 12, 20, 30, 34, 65, 89}
{4, 12, 15, 27, 30, 44, 65, 89}
{4, 12, 20, 27, 30, 44, 65, 89}
{4, 15, 25, 27, 30, 44, 65, 89}
{4, 20, 25, 27, 30, 44, 65, 89}
{2, 4, 12, 15, 34, 44, 65, 89}
{2, 4, 12, 20, 34, 44, 65, 89}
{2, 4, 15, 25, 34, 44, 65, 89}
{2, 4, 20, 25, 34, 44, 65, 89}
{4, 12, 15, 30, 34, 44, 65, 89}
{4, 12, 20, 30, 34, 44, 65, 89}
{4, 15, 25, 30, 34, 44, 65, 89}
{4, 20, 25, 30, 34, 44, 65, 89}
{2, 4, 8, 12, 15, 49, 65, 89}
{2, 4, 8, 12, 20, 49, 65, 89}
{4, 8, 12, 15, 27, 49, 65, 89}
{4, 8, 12, 20, 27, 49, 65, 89}
{2, 4, 12, 15, 44, 49, 65, 89}
{2, 4, 12, 20, 44, 49, 65, 89}
{2, 4, 15, 25, 44, 49, 65, 89}
{2, 4, 20, 25, 44, 49, 65, 89}
{4, 12, 15, 27, 44, 49, 65, 89}
{4, 12, 20, 27, 44, 49, 65, 89}
{4, 15, 25, 27, 44, 49, 65, 89}
{4, 20, 25, 27, 44, 49, 65, 89}
{4, 8, 15, 27, 30, 55, 65, 89}
{4, 8, 20, 27, 30, 55, 65, 89}
{4, 15, 25, 27, 30, 55, 65, 89}
{4, 20, 25, 27, 30, 55, 65, 89}
{2, 4, 8, 15, 34, 55, 65, 89}
{2, 4, 8, 20, 34, 55, 65, 89}
{2, 4, 15, 25, 34, 55, 65, 89}
{2, 4, 20, 25, 34, 55, 65, 89}
{4, 8, 15, 30, 34, 55, 65, 89}
{4, 8, 20, 30, 34, 55, 65, 89}
{4, 15, 25, 30, 34, 55, 65, 89}
{4, 20, 25, 30, 34, 55, 65, 89}
{2, 4, 8, 15, 49, 55, 65, 89}
{2, 4, 8, 20, 49, 55, 65, 89}
{2, 4, 15, 25, 49, 55, 65, 89}
{2, 4, 20, 25, 49, 55, 65, 89}
{4, 8, 15, 27, 49, 55, 65, 89}
{4, 8, 20, 27, 49, 55, 65, 89}
{4, 15, 25, 27, 49, 55, 65, 89}
{4, 20, 25, 27, 49, 55, 65, 89}
{15, 25, 27, 30, 44, 57, 65, 89}
{20, 25, 27, 30, 44, 57, 65, 89}
{2, 15, 25, 34, 44, 57, 65, 89}
{2, 20, 25, 34, 44, 57, 65, 89}
{15, 25, 30, 34, 44, 57, 65, 89}
{20, 25, 30, 34, 44, 57, 65, 89}
{2, 15, 25, 44, 49, 57, 65, 89}
{2, 20, 25, 44, 49, 57, 65, 89}
{15, 25, 27, 44, 49, 57, 65, 89}
{20, 25, 27, 44, 49, 57, 65, 89}
{8, 15, 27, 30, 55, 57, 65, 89}
{8, 20, 27, 30, 55, 57, 65, 89}
{15, 25, 27, 30, 55, 57, 65, 89}
{20, 25, 27, 30, 55, 57, 65, 89}
{2, 8, 15, 34, 55, 57, 65, 89}
{2, 8, 20, 34, 55, 57, 65, 89}
{2, 15, 25, 34, 55, 57, 65, 89}
{2, 20, 25, 34, 55, 57, 65, 89}
{8, 15, 30, 34, 55, 57, 65, 89}
{8, 20, 30, 34, 55, 57, 65, 89}
{15, 25, 30, 34, 55, 57, 65, 89}
{20, 25, 30, 34, 55, 57, 65, 89}
{2, 8, 15, 49, 55, 57, 65, 89}
{2, 8, 20, 49, 55, 57, 65, 89}
{2, 15, 25, 49, 55, 57, 65, 89}
{2, 20, 25, 49, 55, 57, 65, 89}
{8, 15, 27, 49, 55, 57, 65, 89}
{8, 20, 27, 49, 55, 57, 65, 89}
{15, 25, 27, 49, 55, 57, 65, 89}
{20, 25, 27, 49, 55, 57, 65, 89}
{15, 23, 25, 27, 30, 44, 68, 89}
{20, 23, 25, 27, 30, 44, 68, 89}
{5, 15, 23, 27, 37, 44, 68, 89}
{5, 20, 23, 27, 37, 44, 68, 89}
{15, 23, 25, 27, 37, 44, 68, 89}
{20, 23, 25, 27, 37, 44, 68, 89}
{15, 23, 25, 30, 44, 47, 68, 89}
{20, 23, 25, 30, 44, 47, 68, 89}
{5, 15, 23, 37, 44, 47, 68, 89}
{5, 20, 23, 37, 44, 47, 68, 89}
{15, 23, 25, 37, 44, 47, 68, 89}
{20, 23, 25, 37, 44, 47, 68, 89}
{5, 15, 23, 27, 44, 52, 68, 89}
{5, 20, 23, 27, 44, 52, 68, 89}
{15, 23, 27, 30, 44, 52, 68, 89}
{20, 23, 27, 30, 44, 52, 68, 89}
{5, 15, 23, 44, 47, 52, 68, 89}
{5, 20, 23, 44, 47, 52, 68, 89}
{15, 23, 30, 44, 47, 52, 68, 89}
{20, 23, 30, 44, 47, 52, 68, 89}
{15, 25, 27, 30, 44, 57, 68, 89}
{20, 25, 27, 30, 44, 57, 68, 89}
{5, 15, 27, 37, 44, 57, 68, 89}
{5, 20, 27, 37, 44, 57, 68, 89}
{15, 25, 27, 37, 44, 57, 68, 89}
{20, 25, 27, 37, 44, 57, 68, 89}
{5, 15, 27, 44, 52, 57, 68, 89}
{5, 20, 27, 44, 52, 57, 68, 89}
{15, 27, 30, 44, 52, 57, 68, 89}
{20, 27, 30, 44, 52, 57, 68, 89}
{5, 8, 15, 23, 27, 31, 81, 89}
{5, 8, 20, 23, 27, 31, 81, 89}
{5, 15, 23, 27, 31, 37, 81, 89}
{5, 20, 23, 27, 31, 37, 81, 89}
{15, 23, 25, 27, 31, 37, 81, 89}
{20, 23, 25, 27, 31, 37, 81, 89}
{2, 5, 8, 15, 31, 47, 81, 89}
{2, 5, 8, 20, 31, 47, 81, 89}
{5, 8, 15, 23, 31, 47, 81, 89}
{5, 8, 20, 23, 31, 47, 81, 89}
{2, 5, 15, 31, 37, 47, 81, 89}
{2, 5, 20, 31, 37, 47, 81, 89}
{5, 15, 23, 31, 37, 47, 81, 89}
{5, 20, 23, 31, 37, 47, 81, 89}
{2, 15, 25, 31, 37, 47, 81, 89}
{2, 20, 25, 31, 37, 47, 81, 89}
{15, 23, 25, 31, 37, 47, 81, 89}
{20, 23, 25, 31, 37, 47, 81, 89}
{2, 5, 8, 15, 31, 49, 81, 89}
{2, 5, 8, 20, 31, 49, 81, 89}
{5, 8, 15, 27, 31, 49, 81, 89}
{5, 8, 20, 27, 31, 49, 81, 89}
{2, 5, 15, 31, 37, 49, 81, 89}
{2, 5, 20, 31, 37, 49, 81, 89}
{2, 15, 25, 31, 37, 49, 81, 89}
{2, 20, 25, 31, 37, 49, 81, 89}
{5, 15, 27, 31, 37, 49, 81, 89}
{5, 20, 27, 31, 37, 49, 81, 89}
{15, 25, 27, 31, 37, 49, 81, 89}
{20, 25, 27, 31, 37, 49, 81, 89}
{8, 15, 23, 27, 31, 55, 81, 89}
{8, 20, 23, 27, 31, 55, 81, 89}
{15, 23, 25, 27, 31, 55, 81, 89}
{20, 23, 25, 27, 31, 55, 81, 89}
{2, 8, 15, 31, 47, 55, 81, 89}
{2, 8, 20, 31, 47, 55, 81, 89}
{8, 15, 23, 31, 47, 55, 81, 89}
{8, 20, 23, 31, 47, 55, 81, 89}
{2, 15, 25, 31, 47, 55, 81, 89}
{2, 20, 25, 31, 47, 55, 81, 89}
{15, 23, 25, 31, 47, 55, 81, 89}
{20, 23, 25, 31, 47, 55, 81, 89}
{2, 8, 15, 31, 49, 55, 81, 89}
{2, 8, 20, 31, 49, 55, 81, 89}
{2, 15, 25, 31, 49, 55, 81, 89}
{2, 20, 25, 31, 49, 55, 81, 89}
{8, 15, 27, 31, 49, 55, 81, 89}
{8, 20, 27, 31, 49, 55, 81, 89}
{15, 25, 27, 31, 49, 55, 81, 89}
{20, 25, 27, 31, 49, 55, 81, 89}
{2, 5, 8, 15, 49, 57, 81, 89}
{2, 5, 8, 20, 49, 57, 81, 89}
{5, 8, 15, 27, 49, 57, 81, 89}
{5, 8, 20, 27, 49, 57, 81, 89}
{2, 5, 15, 37, 49, 57, 81, 89}
{2, 5, 20, 37, 49, 57, 81, 89}
{2, 15, 25, 37, 49, 57, 81, 89}
{2, 20, 25, 37, 49, 57, 81, 89}
{5, 15, 27, 37, 49, 57, 81, 89}
{5, 20, 27, 37, 49, 57, 81, 89}
{15, 25, 27, 37, 49, 57, 81, 89}
{20, 25, 27, 37, 49, 57, 81, 89}
{2, 8, 15, 49, 55, 57, 81, 89}
{2, 8, 20, 49, 55, 57, 81, 89}
{2, 15, 25, 49, 55, 57, 81, 89}
{2, 20, 25, 49, 55, 57, 81, 89}
{8, 15, 27, 49, 55, 57, 81, 89}
{8, 20, 27, 49, 55, 57, 81, 89}
{15, 25, 27, 49, 55, 57, 81, 89}
{20, 25, 27, 49, 55, 57, 81, 89}
{2, 5, 8, 12, 15, 47, 86, 89}
{2, 5, 8, 12, 20, 47, 86, 89}
{2, 8, 12, 15, 34, 47, 86, 89}
{2, 8, 12, 20, 34, 47, 86, 89}
{8, 12, 15, 30, 34, 47, 86, 89}
{8, 12, 20, 30, 34, 47, 86, 89}
{2, 5, 12, 15, 44, 47, 86, 89}
{2, 5, 12, 20, 44, 47, 86, 89}
{2, 12, 15, 34, 44, 47, 86, 89}
{2, 12, 20, 34, 44, 47, 86, 89}
{12, 15, 30, 34, 44, 47, 86, 89}
{12, 20, 30, 34, 44, 47, 86, 89}
{5, 8, 12, 15, 47, 52, 86, 89}
{5, 8, 12, 20, 47, 52, 86, 89}
{8, 12, 15, 30, 47, 52, 86, 89}
{8, 12, 20, 30, 47, 52, 86, 89}
{5, 12, 15, 44, 47, 52, 86, 89}
{5, 12, 20, 44, 47, 52, 86, 89}
{12, 15, 30, 44, 47, 52, 86, 89}
{12, 20, 30, 44, 47, 52, 86, 89}
{1, 5, 13, 16, 24, 28, 31, 90}
{1, 5, 13, 21, 24, 28, 31, 90}
{1, 5, 13, 16, 24, 28, 32, 90}
{1, 6, 13, 16, 24, 28, 32, 90}
{1, 5, 13, 21, 24, 28, 32, 90}
{1, 6, 13, 21, 24, 28, 32, 90}
{5, 13, 16, 24, 28, 31, 45, 90}
{5, 13, 21, 24, 28, 31, 45, 90}
{5, 16, 24, 26, 28, 31, 45, 90}
{5, 21, 24, 26, 28, 31, 45, 90}
{5, 13, 16, 24, 28, 32, 45, 90}
{6, 13, 16, 24, 28, 32, 45, 90}
{5, 13, 21, 24, 28, 32, 45, 90}
{6, 13, 21, 24, 28, 32, 45, 90}
{5, 16, 24, 26, 28, 32, 45, 90}
{5, 21, 24, 26, 28, 32, 45, 90}
{6, 16, 24, 28, 32, 38, 45, 90}
{6, 21, 24, 28, 32, 38, 45, 90}
{16, 24, 26, 28, 32, 38, 45, 90}
{21, 24, 26, 28, 32, 38, 45, 90}
{1, 5, 13, 16, 24, 31, 48, 90}
{1, 5, 13, 21, 24, 31, 48, 90}
{1, 3, 5, 13, 16, 32, 48, 90}
{1, 3, 6, 13, 16, 32, 48, 90}
{1, 3, 5, 13, 21, 32, 48, 90}
{1, 3, 6, 13, 21, 32, 48, 90}
{1, 5, 13, 16, 24, 32, 48, 90}
{1, 6, 13, 16, 24, 32, 48, 90}
{1, 5, 13, 21, 24, 32, 48, 90}
{1, 6, 13, 21, 24, 32, 48, 90}
{1, 3, 5, 13, 16, 35, 48, 90}
{1, 3, 5, 13, 21, 35, 48, 90}
{1, 5, 13, 16, 31, 35, 48, 90}
{1, 5, 13, 21, 31, 35, 48, 90}
{5, 13, 16, 24, 31, 45, 48, 90}
{5, 13, 21, 24, 31, 45, 48, 90}
{5, 16, 24, 26, 31, 45, 48, 90}
{5, 21, 24, 26, 31, 45, 48, 90}
{3, 5, 13, 16, 32, 45, 48, 90}
{3, 6, 13, 16, 32, 45, 48, 90}
{3, 5, 13, 21, 32, 45, 48, 90}
{3, 6, 13, 21, 32, 45, 48, 90}
{5, 13, 16, 24, 32, 45, 48, 90}
{6, 13, 16, 24, 32, 45, 48, 90}
{5, 13, 21, 24, 32, 45, 48, 90}
{6, 13, 21, 24, 32, 45, 48, 90}
{3, 5, 16, 26, 32, 45, 48, 90}
{3, 5, 21, 26, 32, 45, 48, 90}
{5, 16, 24, 26, 32, 45, 48, 90}
{5, 21, 24, 26, 32, 45, 48, 90}
{3, 5, 13, 16, 35, 45, 48, 90}
{3, 5, 13, 21, 35, 45, 48, 90}
{3, 5, 16, 26, 35, 45, 48, 90}
{3, 5, 21, 26, 35, 45, 48, 90}
{5, 13, 16, 31, 35, 45, 48, 90}
{5, 13, 21, 31, 35, 45, 48, 90}
{5, 16, 26, 31, 35, 45, 48, 90}
{5, 21, 26, 31, 35, 45, 48, 90}
{3, 6, 16, 32, 38, 45, 48, 90}
{3, 6, 21, 32, 38, 45, 48, 90}
{6, 16, 24, 32, 38, 45, 48, 90}
{6, 21, 24, 32, 38, 45, 48, 90}
{3, 16, 26, 32, 38, 45, 48, 90}
{3, 21, 26, 32, 38, 45, 48, 90}
{16, 24, 26, 32, 38, 45, 48, 90}
{21, 24, 26, 32, 38, 45, 48, 90}
{1, 3, 5, 13, 16, 32, 50, 90}
{1, 3, 6, 13, 16, 32, 50, 90}
{1, 3, 5, 13, 21, 32, 50, 90}
{1, 3, 6, 13, 21, 32, 50, 90}
{1, 5, 13, 16, 28, 32, 50, 90}
{1, 6, 13, 16, 28, 32, 50, 90}
{1, 5, 13, 21, 28, 32, 50, 90}
{1, 6, 13, 21, 28, 32, 50, 90}
{3, 5, 13, 16, 32, 45, 50, 90}
{3, 6, 13, 16, 32, 45, 50, 90}
{3, 5, 13, 21, 32, 45, 50, 90}
{3, 6, 13, 21, 32, 45, 50, 90}
{3, 5, 16, 26, 32, 45, 50, 90}
{3, 5, 21, 26, 32, 45, 50, 90}
{5, 13, 16, 28, 32, 45, 50, 90}
{6, 13, 16, 28, 32, 45, 50, 90}
{5, 13, 21, 28, 32, 45, 50, 90}
{6, 13, 21, 28, 32, 45, 50, 90}
{5, 16, 26, 28, 32, 45, 50, 90}
{5, 21, 26, 28, 32, 45, 50, 90}
{3, 6, 16, 32, 38, 45, 50, 90}
{3, 6, 21, 32, 38, 45, 50, 90}
{3, 16, 26, 32, 38, 45, 50, 90}
{3, 21, 26, 32, 38, 45, 50, 90}
{6, 16, 28, 32, 38, 45, 50, 90}
{6, 21, 28, 32, 38, 45, 50, 90}
{16, 26, 28, 32, 38, 45, 50, 90}
{21, 26, 28, 32, 38, 45, 50, 90}
{1, 6, 13, 16, 24, 28, 53, 90}
{1, 6, 13, 21, 24, 28, 53, 90}
{1, 13, 16, 24, 28, 31, 53, 90}
{1, 13, 21, 24, 28, 31, 53, 90}
{6, 13, 16, 24, 28, 45, 53, 90}
{6, 13, 21, 24, 28, 45, 53, 90}
{13, 16, 24, 28, 31, 45, 53, 90}
{13, 21, 24, 28, 31, 45, 53, 90}
{1, 6, 13, 16, 24, 48, 53, 90}
{1, 6, 13, 21, 24, 48, 53, 90}
{1, 13, 16, 24, 31, 48, 53, 90}
{1, 13, 21, 24, 31, 48, 53, 90}
{6, 13, 16, 24, 45, 48, 53, 90}
{6, 13, 21, 24, 45, 48, 53, 90}
{13, 16, 24, 31, 45, 48, 53, 90}
{13, 21, 24, 31, 45, 48, 53, 90}
{1, 5, 16, 24, 28, 31, 56, 90}
{1, 5, 21, 24, 28, 31, 56, 90}
{5, 16, 24, 26, 28, 31, 56, 90}
{5, 21, 24, 26, 28, 31, 56, 90}
{1, 5, 16, 24, 28, 32, 56, 90}
{1, 5, 21, 24, 28, 32, 56, 90}
{5, 16, 24, 26, 28, 32, 56, 90}
{5, 21, 24, 26, 28, 32, 56, 90}
{1, 5, 16, 24, 31, 48, 56, 90}
{1, 5, 21, 24, 31, 48, 56, 90}
{5, 16, 24, 26, 31, 48, 56, 90}
{5, 21, 24, 26, 31, 48, 56, 90}
{1, 3, 5, 16, 32, 48, 56, 90}
{1, 3, 5, 21, 32, 48, 56, 90}
{1, 5, 16, 24, 32, 48, 56, 90}
{1, 5, 21, 24, 32, 48, 56, 90}
{3, 5, 16, 26, 32, 48, 56, 90}
{3, 5, 21, 26, 32, 48, 56, 90}
{5, 16, 24, 26, 32, 48, 56, 90}
{5, 21, 24, 26, 32, 48, 56, 90}
{1, 3, 5, 16, 35, 48, 56, 90}
{1, 3, 5, 21, 35, 48, 56, 90}
{3, 5, 16, 26, 35, 48, 56, 90}
{3, 5, 21, 26, 35, 48, 56, 90}
{1, 5, 16, 31, 35, 48, 56, 90}
{1, 5, 21, 31, 35, 48, 56, 90}
{5, 16, 26, 31, 35, 48, 56, 90}
{5, 21, 26, 31, 35, 48, 56, 90}
{1, 3, 5, 16, 32, 50, 56, 90}
{1, 3, 5, 21, 32, 50, 56, 90}
{3, 5, 16, 26, 32, 50, 56, 90}
{3, 5, 21, 26, 32, 50, 56, 90}
{1, 5, 16, 28, 32, 50, 56, 90}
{1, 5, 21, 28, 32, 50, 56, 90}
{5, 16, 26, 28, 32, 50, 56, 90}
{5, 21, 26, 28, 32, 50, 56, 90}
{3, 6, 16, 38, 45, 50, 58, 90}
{3, 6, 21, 38, 45, 50, 58, 90}
{3, 16, 26, 38, 45, 50, 58, 90}
{3, 21, 26, 38, 45, 50, 58, 90}
{6, 16, 28, 38, 45, 50, 58, 90}
{6, 21, 28, 38, 45, 50, 58, 90}
{16, 26, 28, 38, 45, 50, 58, 90}
{21, 26, 28, 38, 45, 50, 58, 90}
{1, 5, 13, 16, 28, 31, 66, 90}
{1, 5, 13, 21, 28, 31, 66, 90}
{1, 3, 5, 13, 16, 35, 66, 90}
{1, 3, 5, 13, 21, 35, 66, 90}
{1, 5, 13, 16, 31, 35, 66, 90}
{1, 5, 13, 21, 31, 35, 66, 90}
{5, 13, 16, 28, 31, 45, 66, 90}
{5, 13, 21, 28, 31, 45, 66, 90}
{5, 16, 26, 28, 31, 45, 66, 90}
{5, 21, 26, 28, 31, 45, 66, 90}
{3, 5, 13, 16, 35, 45, 66, 90}
{3, 5, 13, 21, 35, 45, 66, 90}
{3, 5, 16, 26, 35, 45, 66, 90}
{3, 5, 21, 26, 35, 45, 66, 90}
{5, 13, 16, 31, 35, 45, 66, 90}
{5, 13, 21, 31, 35, 45, 66, 90}
{5, 16, 26, 31, 35, 45, 66, 90}
{5, 21, 26, 31, 35, 45, 66, 90}
{1, 3, 5, 13, 16, 50, 66, 90}
{1, 3, 5, 13, 21, 50, 66, 90}
{1, 5, 13, 16, 28, 50, 66, 90}
{1, 5, 13, 21, 28, 50, 66, 90}
{3, 5, 13, 16, 45, 50, 66, 90}
{3, 5, 13, 21, 45, 50, 66, 90}
{3, 5, 16, 26, 45, 50, 66, 90}
{3, 5, 21, 26, 45, 50, 66, 90}
{5, 13, 16, 28, 45, 50, 66, 90}
{5, 13, 21, 28, 45, 50, 66, 90}
{5, 16, 26, 28, 45, 50, 66, 90}
{5, 21, 26, 28, 45, 50, 66, 90}
{1, 5, 16, 28, 31, 56, 66, 90}
{1, 5, 21, 28, 31, 56, 66, 90}
{5, 16, 26, 28, 31, 56, 66, 90}
{5, 21, 26, 28, 31, 56, 66, 90}
{1, 3, 5, 16, 35, 56, 66, 90}
{1, 3, 5, 21, 35, 56, 66, 90}
{3, 5, 16, 26, 35, 56, 66, 90}
{3, 5, 21, 26, 35, 56, 66, 90}
{1, 5, 16, 31, 35, 56, 66, 90}
{1, 5, 21, 31, 35, 56, 66, 90}
{5, 16, 26, 31, 35, 56, 66, 90}
{5, 21, 26, 31, 35, 56, 66, 90}
{1, 3, 5, 16, 50, 56, 66, 90}
{1, 3, 5, 21, 50, 56, 66, 90}
{3, 5, 16, 26, 50, 56, 66, 90}
{3, 5, 21, 26, 50, 56, 66, 90}
{1, 5, 16, 28, 50, 56, 66, 90}
{1, 5, 21, 28, 50, 56, 66, 90}
{5, 16, 26, 28, 50, 56, 66, 90}
{5, 21, 26, 28, 50, 56, 66, 90}
{16, 26, 28, 31, 45, 58, 66, 90}
{21, 26, 28, 31, 45, 58, 66, 90}
{3, 16, 26, 35, 45, 58, 66, 90}
{3, 21, 26, 35, 45, 58, 66, 90}
{16, 26, 31, 35, 45, 58, 66, 90}
{21, 26, 31, 35, 45, 58, 66, 90}
{3, 16, 26, 45, 50, 58, 66, 90}
{3, 21, 26, 45, 50, 58, 66, 90}
{16, 26, 28, 45, 50, 58, 66, 90}
{21, 26, 28, 45, 50, 58, 66, 90}
{1, 16, 28, 31, 56, 58, 66, 90}
{1, 21, 28, 31, 56, 58, 66, 90}
{16, 26, 28, 31, 56, 58, 66, 90}
{21, 26, 28, 31, 56, 58, 66, 90}
{1, 3, 16, 35, 56, 58, 66, 90}
{1, 3, 21, 35, 56, 58, 66, 90}
{3, 16, 26, 35, 56, 58, 66, 90}
{3, 21, 26, 35, 56, 58, 66, 90}
{1, 16, 31, 35, 56, 58, 66, 90}
{1, 21, 31, 35, 56, 58, 66, 90}
{16, 26, 31, 35, 56, 58, 66, 90}
{21, 26, 31, 35, 56, 58, 66, 90}
{1, 3, 16, 50, 56, 58, 66, 90}
{1, 3, 21, 50, 56, 58, 66, 90}
{3, 16, 26, 50, 56, 58, 66, 90}
{3, 21, 26, 50, 56, 58, 66, 90}
{1, 16, 28, 50, 56, 58, 66, 90}
{1, 21, 28, 50, 56, 58, 66, 90}
{16, 26, 28, 50, 56, 58, 66, 90}
{21, 26, 28, 50, 56, 58, 66, 90}
{16, 24, 26, 28, 31, 45, 69, 90}
{21, 24, 26, 28, 31, 45, 69, 90}
{6, 16, 24, 28, 38, 45, 69, 90}
{6, 21, 24, 28, 38, 45, 69, 90}
{16, 24, 26, 28, 38, 45, 69, 90}
{21, 24, 26, 28, 38, 45, 69, 90}
{16, 24, 26, 31, 45, 48, 69, 90}
{21, 24, 26, 31, 45, 48, 69, 90}
{6, 16, 24, 38, 45, 48, 69, 90}
{6, 21, 24, 38, 45, 48, 69, 90}
{16, 24, 26, 38, 45, 48, 69, 90}
{21, 24, 26, 38, 45, 48, 69, 90}
{6, 16, 24, 28, 45, 53, 69, 90}
{6, 21, 24, 28, 45, 53, 69, 90}
{16, 24, 28, 31, 45, 53, 69, 90}
{21, 24, 28, 31, 45, 53, 69, 90}
{6, 16, 24, 45, 48, 53, 69, 90}
{6, 21, 24, 45, 48, 53, 69, 90}
{16, 24, 31, 45, 48, 53, 69, 90}
{21, 24, 31, 45, 48, 53, 69, 90}
{16, 26, 28, 31, 45, 58, 69, 90}
{21, 26, 28, 31, 45, 58, 69, 90}
{6, 16, 28, 38, 45, 58, 69, 90}
{6, 21, 28, 38, 45, 58, 69, 90}
{16, 26, 28, 38, 45, 58, 69, 90}
{21, 26, 28, 38, 45, 58, 69, 90}
{6, 16, 28, 45, 53, 58, 69, 90}
{6, 21, 28, 45, 53, 58, 69, 90}
{16, 28, 31, 45, 53, 58, 69, 90}
{21, 28, 31, 45, 53, 58, 69, 90}
{1, 6, 16, 24, 28, 32, 82, 90}
{1, 6, 21, 24, 28, 32, 82, 90}
{6, 16, 24, 28, 32, 38, 82, 90}
{6, 21, 24, 28, 32, 38, 82, 90}
{16, 24, 26, 28, 32, 38, 82, 90}
{21, 24, 26, 28, 32, 38, 82, 90}
{1, 3, 6, 16, 32, 48, 82, 90}
{1, 3, 6, 21, 32, 48, 82, 90}
{1, 6, 16, 24, 32, 48, 82, 90}
{1, 6, 21, 24, 32, 48, 82, 90}
{3, 6, 16, 32, 38, 48, 82, 90}
{3, 6, 21, 32, 38, 48, 82, 90}
{6, 16, 24, 32, 38, 48, 82, 90}
{6, 21, 24, 32, 38, 48, 82, 90}
{3, 16, 26, 32, 38, 48, 82, 90}
{3, 21, 26, 32, 38, 48, 82, 90}
{16, 24, 26, 32, 38, 48, 82, 90}
{21, 24, 26, 32, 38, 48, 82, 90}
{1, 3, 6, 16, 32, 50, 82, 90}
{1, 3, 6, 21, 32, 50, 82, 90}
{1, 6, 16, 28, 32, 50, 82, 90}
{1, 6, 21, 28, 32, 50, 82, 90}
{3, 6, 16, 32, 38, 50, 82, 90}
{3, 6, 21, 32, 38, 50, 82, 90}
{3, 16, 26, 32, 38, 50, 82, 90}
{3, 21, 26, 32, 38, 50, 82, 90}
{6, 16, 28, 32, 38, 50, 82, 90}
{6, 21, 28, 32, 38, 50, 82, 90}
{16, 26, 28, 32, 38, 50, 82, 90}
{21, 26, 28, 32, 38, 50, 82, 90}
{1, 16, 24, 28, 32, 56, 82, 90}
{1, 21, 24, 28, 32, 56, 82, 90}
{16, 24, 26, 28, 32, 56, 82, 90}
{21, 24, 26, 28, 32, 56, 82, 90}
{1, 3, 16, 32, 48, 56, 82, 90}
{1, 3, 21, 32, 48, 56, 82, 90}
{1, 16, 24, 32, 48, 56, 82, 90}
{1, 21, 24, 32, 48, 56, 82, 90}
{3, 16, 26, 32, 48, 56, 82, 90}
{3, 21, 26, 32, 48, 56, 82, 90}
{16, 24, 26, 32, 48, 56, 82, 90}
{21, 24, 26, 32, 48, 56, 82, 90}
{1, 3, 16, 32, 50, 56, 82, 90}
{1, 3, 21, 32, 50, 56, 82, 90}
{3, 16, 26, 32, 50, 56, 82, 90}
{3, 21, 26, 32, 50, 56, 82, 90}
{1, 16, 28, 32, 50, 56, 82, 90}
{1, 21, 28, 32, 50, 56, 82, 90}
{16, 26, 28, 32, 50, 56, 82, 90}
{21, 26, 28, 32, 50, 56, 82, 90}
{1, 3, 6, 16, 50, 58, 82, 90}
{1, 3, 6, 21, 50, 58, 82, 90}
{1, 6, 16, 28, 50, 58, 82, 90}
{1, 6, 21, 28, 50, 58, 82, 90}
{3, 6, 16, 38, 50, 58, 82, 90}
{3, 6, 21, 38, 50, 58, 82, 90}
{3, 16, 26, 38, 50, 58, 82, 90}
{3, 21, 26, 38, 50, 58, 82, 90}
{6, 16, 28, 38, 50, 58, 82, 90}
{6, 21, 28, 38, 50, 58, 82, 90}
{16, 26, 28, 38, 50, 58, 82, 90}
{21, 26, 28, 38, 50, 58, 82, 90}
{1, 3, 16, 50, 56, 58, 82, 90}
{1, 3, 21, 50, 56, 58, 82, 90}
{3, 16, 26, 50, 56, 58, 82, 90}
{3, 21, 26, 50, 56, 58, 82, 90}
{1, 16, 28, 50, 56, 58, 82, 90}
{1, 21, 28, 50, 56, 58, 82, 90}
{16, 26, 28, 50, 56, 58, 82, 90}
{21, 26, 28, 50, 56, 58, 82, 90}
{1, 3, 6, 13, 16, 48, 87, 90}
{1, 3, 6, 13, 21, 48, 87, 90}
{1, 3, 13, 16, 35, 48, 87, 90}
{1, 3, 13, 21, 35, 48, 87, 90}
{1, 13, 16, 31, 35, 48, 87, 90}
{1, 13, 21, 31, 35, 48, 87, 90}
{3, 6, 13, 16, 45, 48, 87, 90}
{3, 6, 13, 21, 45, 48, 87, 90}
{3, 13, 16, 35, 45, 48, 87, 90}
{3, 13, 21, 35, 45, 48, 87, 90}
{13, 16, 31, 35, 45, 48, 87, 90}
{13, 21, 31, 35, 45, 48, 87, 90}
{1, 6, 13, 16, 48, 53, 87, 90}
{1, 6, 13, 21, 48, 53, 87, 90}
{1, 13, 16, 31, 48, 53, 87, 90}
{1, 13, 21, 31, 48, 53, 87, 90}
{6, 13, 16, 45, 48, 53, 87, 90}
{6, 13, 21, 45, 48, 53, 87, 90}
{13, 16, 31, 45, 48, 53, 87, 90}
{13, 21, 31, 45, 48, 53, 87, 90}
{2, 6, 9, 14, 17, 25, 29, 91}
{2, 7, 9, 14, 17, 25, 29, 91}
{2, 6, 14, 17, 22, 25, 29, 91}
{2, 7, 14, 17, 22, 25, 29, 91}
{2, 6, 9, 14, 17, 29, 32, 91}
{2, 6, 14, 17, 22, 29, 32, 91}
{2, 4, 6, 9, 14, 25, 41, 91}
{2, 4, 7, 9, 14, 25, 41, 91}
{2, 6, 9, 14, 17, 25, 41, 91}
{2, 7, 9, 14, 17, 25, 41, 91}
{2, 4, 6, 14, 22, 25, 41, 91}
{2, 4, 7, 14, 22, 25, 41, 91}
{2, 6, 14, 17, 22, 25, 41, 91}
{2, 7, 14, 17, 22, 25, 41, 91}
{2, 6, 9, 14, 17, 32, 41, 91}
{2, 6, 14, 17, 22, 32, 41, 91}
{2, 4, 6, 9, 14, 36, 41, 91}
{2, 4, 6, 14, 22, 36, 41, 91}
{2, 6, 9, 14, 32, 36, 41, 91}
{2, 6, 14, 22, 32, 36, 41, 91}
{6, 9, 14, 17, 25, 29, 46, 91}
{7, 9, 14, 17, 25, 29, 46, 91}
{6, 14, 17, 22, 25, 29, 46, 91}
{7, 14, 17, 22, 25, 29, 46, 91}
{6, 9, 17, 25, 27, 29, 46, 91}
{6, 17, 22, 25, 27, 29, 46, 91}
{6, 9, 14, 17, 29, 32, 46, 91}
{6, 14, 17, 22, 29, 32, 46, 91}
{6, 9, 17, 27, 29, 32, 46, 91}
{6, 17, 22, 27, 29, 32, 46, 91}
{7, 9, 17, 25, 29, 39, 46, 91}
{7, 17, 22, 25, 29, 39, 46, 91}
{9, 17, 25, 27, 29, 39, 46, 91}
{17, 22, 25, 27, 29, 39, 46, 91}
{4, 6, 9, 14, 25, 41, 46, 91}
{4, 7, 9, 14, 25, 41, 46, 91}
{6, 9, 14, 17, 25, 41, 46, 91}
{7, 9, 14, 17, 25, 41, 46, 91}
{4, 6, 14, 22, 25, 41, 46, 91}
{4, 7, 14, 22, 25, 41, 46, 91}
{6, 14, 17, 22, 25, 41, 46, 91}
{7, 14, 17, 22, 25, 41, 46, 91}
{4, 6, 9, 25, 27, 41, 46, 91}
{6, 9, 17, 25, 27, 41, 46, 91}
{4, 6, 22, 25, 27, 41, 46, 91}
{6, 17, 22, 25, 27, 41, 46, 91}
{6, 9, 14, 17, 32, 41, 46, 91}
{6, 14, 17, 22, 32, 41, 46, 91}
{6, 9, 17, 27, 32, 41, 46, 91}
{6, 17, 22, 27, 32, 41, 46, 91}
{4, 6, 9, 14, 36, 41, 46, 91}
{4, 6, 14, 22, 36, 41, 46, 91}
{4, 6, 9, 27, 36, 41, 46, 91}
{4, 6, 22, 27, 36, 41, 46, 91}
{6, 9, 14, 32, 36, 41, 46, 91}
{6, 14, 22, 32, 36, 41, 46, 91}
{6, 9, 27, 32, 36, 41, 46, 91}
{6, 22, 27, 32, 36, 41, 46, 91}
{4, 7, 9, 25, 39, 41, 46, 91}
{7, 9, 17, 25, 39, 41, 46, 91}
{4, 7, 22, 25, 39, 41, 46, 91}
{7, 17, 22, 25, 39, 41, 46, 91}
{4, 9, 25, 27, 39, 41, 46, 91}
{9, 17, 25, 27, 39, 41, 46, 91}
{4, 22, 25, 27, 39, 41, 46, 91}
{17, 22, 25, 27, 39, 41, 46, 91}
{2, 6, 9, 17, 25, 29, 49, 91}
{2, 6, 17, 22, 25, 29, 49, 91}
{6, 9, 17, 25, 27, 29, 49, 91}
{6, 17, 22, 25, 27, 29, 49, 91}
{2, 6, 9, 17, 29, 32, 49, 91}
{2, 6, 17, 22, 29, 32, 49, 91}
{6, 9, 17, 27, 29, 32, 49, 91}
{6, 17, 22, 27, 29, 32, 49, 91}
{2, 4, 6, 9, 25, 41, 49, 91}
{2, 6, 9, 17, 25, 41, 49, 91}
{2, 4, 6, 22, 25, 41, 49, 91}
{2, 6, 17, 22, 25, 41, 49, 91}
{4, 6, 9, 25, 27, 41, 49, 91}
{6, 9, 17, 25, 27, 41, 49, 91}
{4, 6, 22, 25, 27, 41, 49, 91}
{6, 17, 22, 25, 27, 41, 49, 91}
{2, 6, 9, 17, 32, 41, 49, 91}
{2, 6, 17, 22, 32, 41, 49, 91}
{6, 9, 17, 27, 32, 41, 49, 91}
{6, 17, 22, 27, 32, 41, 49, 91}
{2, 4, 6, 9, 36, 41, 49, 91}
{2, 4, 6, 22, 36, 41, 49, 91}
{4, 6, 9, 27, 36, 41, 49, 91}
{4, 6, 22, 27, 36, 41, 49, 91}
{2, 6, 9, 32, 36, 41, 49, 91}
{2, 6, 22, 32, 36, 41, 49, 91}
{6, 9, 27, 32, 36, 41, 49, 91}
{6, 22, 27, 32, 36, 41, 49, 91}
{2, 4, 6, 9, 14, 25, 51, 91}
{2, 4, 7, 9, 14, 25, 51, 91}
{2, 4, 6, 14, 22, 25, 51, 91}
{2, 4, 7, 14, 22, 25, 51, 91}
{2, 6, 9, 14, 25, 29, 51, 91}
{2, 7, 9, 14, 25, 29, 51, 91}
{2, 6, 14, 22, 25, 29, 51, 91}
{2, 7, 14, 22, 25, 29, 51, 91}
{4, 6, 9, 14, 25, 46, 51, 91}
{4, 7, 9, 14, 25, 46, 51, 91}
{4, 6, 14, 22, 25, 46, 51, 91}
{4, 7, 14, 22, 25, 46, 51, 91}
{4, 6, 9, 25, 27, 46, 51, 91}
{4, 6, 22, 25, 27, 46, 51, 91}
{6, 9, 14, 25, 29, 46, 51, 91}
{7, 9, 14, 25, 29, 46, 51, 91}
{6, 14, 22, 25, 29, 46, 51, 91}
{7, 14, 22, 25, 29, 46, 51, 91}
{6, 9, 25, 27, 29, 46, 51, 91}
{6, 22, 25, 27, 29, 46, 51, 91}
{4, 7, 9, 25, 39, 46, 51, 91}
{4, 7, 22, 25, 39, 46, 51, 91}
{4, 9, 25, 27, 39, 46, 51, 91}
{4, 22, 25, 27, 39, 46, 51, 91}
{7, 9, 25, 29, 39, 46, 51, 91}
{7, 22, 25, 29, 39, 46, 51, 91}
{9, 25, 27, 29, 39, 46, 51, 91}
{22, 25, 27, 29, 39, 46, 51, 91}
{2, 4, 6, 9, 25, 49, 51, 91}
{2, 4, 6, 22, 25, 49, 51, 91}
{4, 6, 9, 25, 27, 49, 51, 91}
{4, 6, 22, 25, 27, 49, 51, 91}
{2, 6, 9, 25, 29, 49, 51, 91}
{2, 6, 22, 25, 29, 49, 51, 91}
{6, 9, 25, 27, 29, 49, 51, 91}
{6, 22, 25, 27, 29, 49, 51, 91}
{2, 7, 9, 14, 17, 29, 54, 91}
{2, 7, 14, 17, 22, 29, 54, 91}
{2, 9, 14, 17, 29, 32, 54, 91}
{2, 14, 17, 22, 29, 32, 54, 91}
{2, 7, 9, 14, 17, 41, 54, 91}
{2, 7, 14, 17, 22, 41, 54, 91}
{2, 9, 14, 17, 32, 41, 54, 91}
{2, 14, 17, 22, 32, 41, 54, 91}
{7, 9, 14, 17, 29, 46, 54, 91}
{7, 14, 17, 22, 29, 46, 54, 91}
{9, 14, 17, 29, 32, 46, 54, 91}
{14, 17, 22, 29, 32, 46, 54, 91}
{7, 9, 14, 17, 41, 46, 54, 91}
{7, 14, 17, 22, 41, 46, 54, 91}
{9, 14, 17, 32, 41, 46, 54, 91}
{14, 17, 22, 32, 41, 46, 54, 91}
{4, 7, 9, 39, 46, 51, 59, 91}
{4, 7, 22, 39, 46, 51, 59, 91}
{4, 9, 27, 39, 46, 51, 59, 91}
{4, 22, 27, 39, 46, 51, 59, 91}
{7, 9, 29, 39, 46, 51, 59, 91}
{7, 22, 29, 39, 46, 51, 59, 91}
{9, 27, 29, 39, 46, 51, 59, 91}
{22, 27, 29, 39, 46, 51, 59, 91}
{2, 6, 9, 14, 29, 32, 67, 91}
{2, 6, 14, 22, 29, 32, 67, 91}
{2, 4, 6, 9, 14, 36, 67, 91}
{2, 4, 6, 14, 22, 36, 67, 91}
{2, 6, 9, 14, 32, 36, 67, 91}
{2, 6, 14, 22, 32, 36, 67, 91}
{6, 9, 14, 29, 32, 46, 67, 91}
{6, 14, 22, 29, 32, 46, 67, 91}
{6, 9, 27, 29, 32, 46, 67, 91}
{6, 22, 27, 29, 32, 46, 67, 91}
{4, 6, 9, 14, 36, 46, 67, 91}
{4, 6, 14, 22, 36, 46, 67, 91}
{4, 6, 9, 27, 36, 46, 67, 91}
{4, 6, 22, 27, 36, 46, 67, 91}
{6, 9, 14, 32, 36, 46, 67, 91}
{6, 14, 22, 32, 36, 46, 67, 91}
{6, 9, 27, 32, 36, 46, 67, 91}
{6, 22, 27, 32, 36, 46, 67, 91}
{2, 6, 9, 29, 32, 49, 67, 91}
{2, 6, 22, 29, 32, 49, 67, 91}
{6, 9, 27, 29, 32, 49, 67, 91}
{6, 22, 27, 29, 32, 49, 67, 91}
{2, 4, 6, 9, 36, 49, 67, 91}
{2, 4, 6, 22, 36, 49, 67, 91}
{4, 6, 9, 27, 36, 49, 67, 91}
{4, 6, 22, 27, 36, 49, 67, 91}
{2, 6, 9, 32, 36, 49, 67, 91}
{2, 6, 22, 32, 36, 49, 67, 91}
{6, 9, 27, 32, 36, 49, 67, 91}
{6, 22, 27, 32, 36, 49, 67, 91}
{2, 4, 6, 9, 14, 51, 67, 91}
{2, 4, 6, 14, 22, 51, 67, 91}
{2, 6, 9, 14, 29, 51, 67, 91}
{2, 6, 14, 22, 29, 51, 67, 91}
{4, 6, 9, 14, 46, 51, 67, 91}
{4, 6, 14, 22, 46, 51, 67, 91}
{4, 6, 9, 27, 46, 51, 67, 91}
{4, 6, 22, 27, 46, 51, 67, 91}
{6, 9, 14, 29, 46, 51, 67, 91}
{6, 14, 22, 29, 46, 51, 67, 91}
{6, 9, 27, 29, 46, 51, 67, 91}
{6, 22, 27, 29, 46, 51, 67, 91}
{2, 4, 6, 9, 49, 51, 67, 91}
{2, 4, 6, 22, 49, 51, 67, 91}
{4, 6, 9, 27, 49, 51, 67, 91}
{4, 6, 22, 27, 49, 51, 67, 91}
{2, 6, 9, 29, 49, 51, 67, 91}
{2, 6, 22, 29, 49, 51, 67, 91}
{6, 9, 27, 29, 49, 51, 67, 91}
{6, 22, 27, 29, 49, 51, 67, 91}
{9, 27, 29, 32, 46, 59, 67, 91}
{22, 27, 29, 32, 46, 59, 67, 91}
{4, 9, 27, 36, 46, 59, 67, 91}
{4, 22, 27, 36, 46, 59, 67, 91}
{9, 27, 32, 36, 46, 59, 67, 91}
{22, 27, 32, 36, 46, 59, 67, 91}
{2, 9, 29, 32, 49, 59, 67, 91}
{2, 22, 29, 32, 49, 59, 67, 91}
{9, 27, 29, 32, 49, 59, 67, 91}
{22, 27, 29, 32, 49, 59, 67, 91}
{2, 4, 9, 36, 49, 59, 67, 91}
{2, 4, 22, 36, 49, 59, 67, 91}
{4, 9, 27, 36, 49, 59, 67, 91}
{4, 22, 27, 36, 49, 59, 67, 91}
{2, 9, 32, 36, 49, 59, 67, 91}
{2, 22, 32, 36, 49, 59, 67, 91}
{9, 27, 32, 36, 49, 59, 67, 91}
{22, 27, 32, 36, 49, 59, 67, 91}
{4, 9, 27, 46, 51, 59, 67, 91}
{4, 22, 27, 46, 51, 59, 67, 91}
{9, 27, 29, 46, 51, 59, 67, 91}
{22, 27, 29, 46, 51, 59, 67, 91}
{2, 4, 9, 49, 51, 59, 67, 91}
{2, 4, 22, 49, 51, 59, 67, 91}
{4, 9, 27, 49, 51, 59, 67, 91}
{4, 22, 27, 49, 51, 59, 67, 91}
{2, 9, 29, 49, 51, 59, 67, 91}
{2, 22, 29, 49, 51, 59, 67, 91}
{9, 27, 29, 49, 51, 59, 67, 91}
{22, 27, 29, 49, 51, 59, 67, 91}
{9, 17, 27, 29, 32, 46, 70, 91}
{17, 22, 27, 29, 32, 46, 70, 91}
{7, 9, 17, 29, 39, 46, 70, 91}
{7, 17, 22, 29, 39, 46, 70, 91}
{9, 17, 27, 29, 39, 46, 70, 91}
{17, 22, 27, 29, 39, 46, 70, 91}
{9, 17, 27, 32, 41, 46, 70, 91}
{17, 22, 27, 32, 41, 46, 70, 91}
{7, 9, 17, 39, 41, 46, 70, 91}
{7, 17, 22, 39, 41, 46, 70, 91}
{9, 17, 27, 39, 41, 46, 70, 91}
{17, 22, 27, 39, 41, 46, 70, 91}
{7, 9, 17, 29, 46, 54, 70, 91}
{7, 17, 22, 29, 46, 54, 70, 91}
{9, 17, 29, 32, 46, 54, 70, 91}
{17, 22, 29, 32, 46, 54, 70, 91}
{7, 9, 17, 41, 46, 54, 70, 91}
{7, 17, 22, 41, 46, 54, 70, 91}
{9, 17, 32, 41, 46, 54, 70, 91}
{17, 22, 32, 41, 46, 54, 70, 91}
{9, 27, 29, 32, 46, 59, 70, 91}
{22, 27, 29, 32, 46, 59, 70, 91}
{7, 9, 29, 39, 46, 59, 70, 91}
{7, 22, 29, 39, 46, 59, 70, 91}
{9, 27, 29, 39, 46, 59, 70, 91}
{22, 27, 29, 39, 46, 59, 70, 91}
{7, 9, 29, 46, 54, 59, 70, 91}
{7, 22, 29, 46, 54, 59, 70, 91}
{9, 29, 32, 46, 54, 59, 70, 91}
{22, 29, 32, 46, 54, 59, 70, 91}
{2, 7, 9, 17, 25, 29, 83, 91}
{2, 7, 17, 22, 25, 29, 83, 91}
{7, 9, 17, 25, 29, 39, 83, 91}
{7, 17, 22, 25, 29, 39, 83, 91}
{9, 17, 25, 27, 29, 39, 83, 91}
{17, 22, 25, 27, 29, 39, 83, 91}
{2, 4, 7, 9, 25, 41, 83, 91}
{2, 7, 9, 17, 25, 41, 83, 91}
{2, 4, 7, 22, 25, 41, 83, 91}
{2, 7, 17, 22, 25, 41, 83, 91}
{4, 7, 9, 25, 39, 41, 83, 91}
{7, 9, 17, 25, 39, 41, 83, 91}
{4, 7, 22, 25, 39, 41, 83, 91}
{7, 17, 22, 25, 39, 41, 83, 91}
{4, 9, 25, 27, 39, 41, 83, 91}
{9, 17, 25, 27, 39, 41, 83, 91}
{4, 22, 25, 27, 39, 41, 83, 91}
{17, 22, 25, 27, 39, 41, 83, 91}
{2, 9, 17, 25, 29, 49, 83, 91}
{2, 17, 22, 25, 29, 49, 83, 91}
{9, 17, 25, 27, 29, 49, 83, 91}
{17, 22, 25, 27, 29, 49, 83, 91}
{2, 4, 9, 25, 41, 49, 83, 91}
{2, 9, 17, 25, 41, 49, 83, 91}
{2, 4, 22, 25, 41, 49, 83, 91}
{2, 17, 22, 25, 41, 49, 83, 91}
{4, 9, 25, 27, 41, 49, 83, 91}
{9, 17, 25, 27, 41, 49, 83, 91}
{4, 22, 25, 27, 41, 49, 83, 91}
{17, 22, 25, 27, 41, 49, 83, 91}
{2, 4, 7, 9, 25, 51, 83, 91}
{2, 4, 7, 22, 25, 51, 83, 91}
{2, 7, 9, 25, 29, 51, 83, 91}
{2, 7, 22, 25, 29, 51, 83, 91}
{4, 7, 9, 25, 39, 51, 83, 91}
{4, 7, 22, 25, 39, 51, 83, 91}
{4, 9, 25, 27, 39, 51, 83, 91}
{4, 22, 25, 27, 39, 51, 83, 91}
{7, 9, 25, 29, 39, 51, 83, 91}
{7, 22, 25, 29, 39, 51, 83, 91}
{9, 25, 27, 29, 39, 51, 83, 91}
{22, 25, 27, 29, 39, 51, 83, 91}
{2, 4, 9, 25, 49, 51, 83, 91}
{2, 4, 22, 25, 49, 51, 83, 91}
{4, 9, 25, 27, 49, 51, 83, 91}
{4, 22, 25, 27, 49, 51, 83, 91}
{2, 9, 25, 29, 49, 51, 83, 91}
{2, 22, 25, 29, 49, 51, 83, 91}
{9, 25, 27, 29, 49, 51, 83, 91}
{22, 25, 27, 29, 49, 51, 83, 91}
{2, 4, 7, 9, 51, 59, 83, 91}
{2, 4, 7, 22, 51, 59, 83, 91}
{2, 7, 9, 29, 51, 59, 83, 91}
{2, 7, 22, 29, 51, 59, 83, 91}
{4, 7, 9, 39, 51, 59, 83, 91}
{4, 7, 22, 39, 51, 59, 83, 91}
{4, 9, 27, 39, 51, 59, 83, 91}
{4, 22, 27, 39, 51, 59, 83, 91}
{7, 9, 29, 39, 51, 59, 83, 91}
{7, 22, 29, 39, 51, 59, 83, 91}
{9, 27, 29, 39, 51, 59, 83, 91}
{22, 27, 29, 39, 51, 59, 83, 91}
{2, 4, 9, 49, 51, 59, 83, 91}
{2, 4, 22, 49, 51, 59, 83, 91}
{4, 9, 27, 49, 51, 59, 83, 91}
{4, 22, 27, 49, 51, 59, 83, 91}
{2, 9, 29, 49, 51, 59, 83, 91}
{2, 22, 29, 49, 51, 59, 83, 91}
{9, 27, 29, 49, 51, 59, 83, 91}
{22, 27, 29, 49, 51, 59, 83, 91}
{2, 4, 7, 9, 14, 41, 88, 91}
{2, 4, 7, 14, 22, 41, 88, 91}
{2, 4, 9, 14, 36, 41, 88, 91}
{2, 4, 14, 22, 36, 41, 88, 91}
{2, 9, 14, 32, 36, 41, 88, 91}
{2, 14, 22, 32, 36, 41, 88, 91}
{4, 7, 9, 14, 41, 46, 88, 91}
{4, 7, 14, 22, 41, 46, 88, 91}
{4, 9, 14, 36, 41, 46, 88, 91}
{4, 14, 22, 36, 41, 46, 88, 91}
{9, 14, 32, 36, 41, 46, 88, 91}
{14, 22, 32, 36, 41, 46, 88, 91}
{2, 7, 9, 14, 41, 54, 88, 91}
{2, 7, 14, 22, 41, 54, 88, 91}
{2, 9, 14, 32, 41, 54, 88, 91}
{2, 14, 22, 32, 41, 54, 88, 91}
{7, 9, 14, 41, 46, 54, 88, 91}
{7, 14, 22, 41, 46, 54, 88, 91}
{9, 14, 32, 41, 46, 54, 88, 91}
{14, 22, 32, 41, 46, 54, 88, 91}
{3, 7, 10, 15, 18, 25, 30, 92}
{3, 7, 15, 18, 23, 25, 30, 92}
{3, 7, 10, 15, 18, 26, 30, 92}
{3, 8, 10, 15, 18, 26, 30, 92}
{3, 7, 15, 18, 23, 26, 30, 92}
{3, 8, 15, 18, 23, 26, 30, 92}
{3, 7, 10, 15, 18, 25, 42, 92}
{3, 7, 15, 18, 23, 25, 42, 92}
{3, 5, 7, 10, 15, 26, 42, 92}
{3, 5, 8, 10, 15, 26, 42, 92}
{3, 7, 10, 15, 18, 26, 42, 92}
{3, 8, 10, 15, 18, 26, 42, 92}
{3, 5, 7, 15, 23, 26, 42, 92}
{3, 5, 8, 15, 23, 26, 42, 92}
{3, 7, 15, 18, 23, 26, 42, 92}
{3, 8, 15, 18, 23, 26, 42, 92}
{3, 5, 7, 10, 15, 37, 42, 92}
{3, 5, 7, 15, 23, 37, 42, 92}
{3, 7, 10, 15, 25, 37, 42, 92}
{3, 7, 15, 23, 25, 37, 42, 92}
{7, 10, 15, 18, 25, 30, 47, 92}
{7, 15, 18, 23, 25, 30, 47, 92}
{7, 10, 15, 18, 26, 30, 47, 92}
{8, 10, 15, 18, 26, 30, 47, 92}
{7, 15, 18, 23, 26, 30, 47, 92}
{8, 15, 18, 23, 26, 30, 47, 92}
{7, 10, 18, 25, 28, 30, 47, 92}
{7, 18, 23, 25, 28, 30, 47, 92}
{7, 10, 18, 26, 28, 30, 47, 92}
{7, 18, 23, 26, 28, 30, 47, 92}
{8, 10, 18, 26, 30, 40, 47, 92}
{8, 18, 23, 26, 30, 40, 47, 92}
{10, 18, 26, 28, 30, 40, 47, 92}
{18, 23, 26, 28, 30, 40, 47, 92}
{7, 10, 15, 18, 25, 42, 47, 92}
{7, 15, 18, 23, 25, 42, 47, 92}
{5, 7, 10, 15, 26, 42, 47, 92}
{5, 8, 10, 15, 26, 42, 47, 92}
{7, 10, 15, 18, 26, 42, 47, 92}
{8, 10, 15, 18, 26, 42, 47, 92}
{5, 7, 15, 23, 26, 42, 47, 92}
{5, 8, 15, 23, 26, 42, 47, 92}
{7, 15, 18, 23, 26, 42, 47, 92}
{8, 15, 18, 23, 26, 42, 47, 92}
{7, 10, 18, 25, 28, 42, 47, 92}
{7, 18, 23, 25, 28, 42, 47, 92}
{5, 7, 10, 26, 28, 42, 47, 92}
{7, 10, 18, 26, 28, 42, 47, 92}
{5, 7, 23, 26, 28, 42, 47, 92}
{7, 18, 23, 26, 28, 42, 47, 92}
{5, 7, 10, 15, 37, 42, 47, 92}
{5, 7, 15, 23, 37, 42, 47, 92}
{7, 10, 15, 25, 37, 42, 47, 92}
{7, 15, 23, 25, 37, 42, 47, 92}
{5, 7, 10, 28, 37, 42, 47, 92}
{5, 7, 23, 28, 37, 42, 47, 92}
{7, 10, 25, 28, 37, 42, 47, 92}
{7, 23, 25, 28, 37, 42, 47, 92}
{5, 8, 10, 26, 40, 42, 47, 92}
{8, 10, 18, 26, 40, 42, 47, 92}
{5, 8, 23, 26, 40, 42, 47, 92}
{8, 18, 23, 26, 40, 42, 47, 92}
{5, 10, 26, 28, 40, 42, 47, 92}
{10, 18, 26, 28, 40, 42, 47, 92}
{5, 23, 26, 28, 40, 42, 47, 92}
{18, 23, 26, 28, 40, 42, 47, 92}
{3, 7, 10, 18, 25, 30, 50, 92}
{3, 7, 18, 23, 25, 30, 50, 92}
{3, 7, 10, 18, 26, 30, 50, 92}
{3, 7, 18, 23, 26, 30, 50, 92}
{7, 10, 18, 25, 28, 30, 50, 92}
{7, 18, 23, 25, 28, 30, 50, 92}
{7, 10, 18, 26, 28, 30, 50, 92}
{7, 18, 23, 26, 28, 30, 50, 92}
{3, 7, 10, 18, 25, 42, 50, 92}
{3, 7, 18, 23, 25, 42, 50, 92}
{3, 5, 7, 10, 26, 42, 50, 92}
{3, 7, 10, 18, 26, 42, 50, 92}
{3, 5, 7, 23, 26, 42, 50, 92}
{3, 7, 18, 23, 26, 42, 50, 92}
{7, 10, 18, 25, 28, 42, 50, 92}
{7, 18, 23, 25, 28, 42, 50, 92}
{5, 7, 10, 26, 28, 42, 50, 92}
{7, 10, 18, 26, 28, 42, 50, 92}
{5, 7, 23, 26, 28, 42, 50, 92}
{7, 18, 23, 26, 28, 42, 50, 92}
{3, 5, 7, 10, 37, 42, 50, 92}
{3, 5, 7, 23, 37, 42, 50, 92}
{3, 7, 10, 25, 37, 42, 50, 92}
{3, 7, 23, 25, 37, 42, 50, 92}
{5, 7, 10, 28, 37, 42, 50, 92}
{5, 7, 23, 28, 37, 42, 50, 92}
{7, 10, 25, 28, 37, 42, 50, 92}
{7, 23, 25, 28, 37, 42, 50, 92}
{3, 5, 7, 10, 15, 26, 52, 92}
{3, 5, 8, 10, 15, 26, 52, 92}
{3, 5, 7, 15, 23, 26, 52, 92}
{3, 5, 8, 15, 23, 26, 52, 92}
{3, 7, 10, 15, 26, 30, 52, 92}
{3, 8, 10, 15, 26, 30, 52, 92}
{3, 7, 15, 23, 26, 30, 52, 92}
{3, 8, 15, 23, 26, 30, 52, 92}
{5, 7, 10, 15, 26, 47, 52, 92}
{5, 8, 10, 15, 26, 47, 52, 92}
{5, 7, 15, 23, 26, 47, 52, 92}
{5, 8, 15, 23, 26, 47, 52, 92}
{5, 7, 10, 26, 28, 47, 52, 92}
{5, 7, 23, 26, 28, 47, 52, 92}
{7, 10, 15, 26, 30, 47, 52, 92}
{8, 10, 15, 26, 30, 47, 52, 92}
{7, 15, 23, 26, 30, 47, 52, 92}
{8, 15, 23, 26, 30, 47, 52, 92}
{7, 10, 26, 28, 30, 47, 52, 92}
{7, 23, 26, 28, 30, 47, 52, 92}
{5, 8, 10, 26, 40, 47, 52, 92}
{5, 8, 23, 26, 40, 47, 52, 92}
{5, 10, 26, 28, 40, 47, 52, 92}
{5, 23, 26, 28, 40, 47, 52, 92}
{8, 10, 26, 30, 40, 47, 52, 92}
{8, 23, 26, 30, 40, 47, 52, 92}
{10, 26, 28, 30, 40, 47, 52, 92}
{23, 26, 28, 30, 40, 47, 52, 92}
{3, 5, 7, 10, 26, 50, 52, 92}
{3, 5, 7, 23, 26, 50, 52, 92}
{5, 7, 10, 26, 28, 50, 52, 92}
{5, 7, 23, 26, 28, 50, 52, 92}
{3, 7, 10, 26, 30, 50, 52, 92}
{3, 7, 23, 26, 30, 50, 52, 92}
{7, 10, 26, 28, 30, 50, 52, 92}
{7, 23, 26, 28, 30, 50, 52, 92}
{3, 8, 10, 15, 18, 30, 55, 92}
{3, 8, 15, 18, 23, 30, 55, 92}
{3, 10, 15, 18, 25, 30, 55, 92}
{3, 15, 18, 23, 25, 30, 55, 92}
{3, 8, 10, 15, 18, 42, 55, 92}
{3, 8, 15, 18, 23, 42, 55, 92}
{3, 10, 15, 18, 25, 42, 55, 92}
{3, 15, 18, 23, 25, 42, 55, 92}
{8, 10, 15, 18, 30, 47, 55, 92}
{8, 15, 18, 23, 30, 47, 55, 92}
{10, 15, 18, 25, 30, 47, 55, 92}
{15, 18, 23, 25, 30, 47, 55, 92}
{8, 10, 15, 18, 42, 47, 55, 92}
{8, 15, 18, 23, 42, 47, 55, 92}
{10, 15, 18, 25, 42, 47, 55, 92}
{15, 18, 23, 25, 42, 47, 55, 92}
{5, 8, 10, 40, 47, 52, 60, 92}
{5, 8, 23, 40, 47, 52, 60, 92}
{5, 10, 28, 40, 47, 52, 60, 92}
{5, 23, 28, 40, 47, 52, 60, 92}
{8, 10, 30, 40, 47, 52, 60, 92}
{8, 23, 30, 40, 47, 52, 60, 92}
{10, 28, 30, 40, 47, 52, 60, 92}
{23, 28, 30, 40, 47, 52, 60, 92}
{3, 7, 10, 15, 25, 30, 68, 92}
{3, 7, 15, 23, 25, 30, 68, 92}
{3, 5, 7, 10, 15, 37, 68, 92}
{3, 5, 7, 15, 23, 37, 68, 92}
{3, 7, 10, 15, 25, 37, 68, 92}
{3, 7, 15, 23, 25, 37, 68, 92}
{7, 10, 15, 25, 30, 47, 68, 92}
{7, 15, 23, 25, 30, 47, 68, 92}
{7, 10, 25, 28, 30, 47, 68, 92}
{7, 23, 25, 28, 30, 47, 68, 92}
{5, 7, 10, 15, 37, 47, 68, 92}
{5, 7, 15, 23, 37, 47, 68, 92}
{7, 10, 15, 25, 37, 47, 68, 92}
{7, 15, 23, 25, 37, 47, 68, 92}
{5, 7, 10, 28, 37, 47, 68, 92}
{5, 7, 23, 28, 37, 47, 68, 92}
{7, 10, 25, 28, 37, 47, 68, 92}
{7, 23, 25, 28, 37, 47, 68, 92}
{3, 7, 10, 25, 30, 50, 68, 92}
{3, 7, 23, 25, 30, 50, 68, 92}
{7, 10, 25, 28, 30, 50, 68, 92}
{7, 23, 25, 28, 30, 50, 68, 92}
{3, 5, 7, 10, 37, 50, 68, 92}
{3, 5, 7, 23, 37, 50, 68, 92}
{3, 7, 10, 25, 37, 50, 68, 92}
{3, 7, 23, 25, 37, 50, 68, 92}
{5, 7, 10, 28, 37, 50, 68, 92}
{5, 7, 23, 28, 37, 50, 68, 92}
{7, 10, 25, 28, 37, 50, 68, 92}
{7, 23, 25, 28, 37, 50, 68, 92}
{3, 5, 7, 10, 15, 52, 68, 92}
{3, 5, 7, 15, 23, 52, 68, 92}
{3, 7, 10, 15, 30, 52, 68, 92}
{3, 7, 15, 23, 30, 52, 68, 92}
{5, 7, 10, 15, 47, 52, 68, 92}
{5, 7, 15, 23, 47, 52, 68, 92}
{5, 7, 10, 28, 47, 52, 68, 92}
{5, 7, 23, 28, 47, 52, 68, 92}
{7, 10, 15, 30, 47, 52, 68, 92}
{7, 15, 23, 30, 47, 52, 68, 92}
{7, 10, 28, 30, 47, 52, 68, 92}
{7, 23, 28, 30, 47, 52, 68, 92}
{3, 5, 7, 10, 50, 52, 68, 92}
{3, 5, 7, 23, 50, 52, 68, 92}
{5, 7, 10, 28, 50, 52, 68, 92}
{5, 7, 23, 28, 50, 52, 68, 92}
{3, 7, 10, 30, 50, 52, 68, 92}
{3, 7, 23, 30, 50, 52, 68, 92}
{7, 10, 28, 30, 50, 52, 68, 92}
{7, 23, 28, 30, 50, 52, 68, 92}
{10, 25, 28, 30, 47, 60, 68, 92}
{23, 25, 28, 30, 47, 60, 68, 92}
{5, 10, 28, 37, 47, 60, 68, 92}
{5, 23, 28, 37, 47, 60, 68, 92}
{10, 25, 28, 37, 47, 60, 68, 92}
{23, 25, 28, 37, 47, 60, 68, 92}
{3, 10, 25, 30, 50, 60, 68, 92}
{3, 23, 25, 30, 50, 60, 68, 92}
{10, 25, 28, 30, 50, 60, 68, 92}
{23, 25, 28, 30, 50, 60, 68, 92}
{3, 5, 10, 37, 50, 60, 68, 92}
{3, 5, 23, 37, 50, 60, 68, 92}
{3, 10, 25, 37, 50, 60, 68, 92}
{3, 23, 25, 37, 50, 60, 68, 92}
{5, 10, 28, 37, 50, 60, 68, 92}
{5, 23, 28, 37, 50, 60, 68, 92}
{10, 25, 28, 37, 50, 60, 68, 92}
{23, 25, 28, 37, 50, 60, 68, 92}
{5, 10, 28, 47, 52, 60, 68, 92}
{5, 23, 28, 47, 52, 60, 68, 92}
{10, 28, 30, 47, 52, 60, 68, 92}
{23, 28, 30, 47, 52, 60, 68, 92}
{3, 5, 10, 50, 52, 60, 68, 92}
{3, 5, 23, 50, 52, 60, 68, 92}
{5, 10, 28, 50, 52, 60, 68, 92}
{5, 23, 28, 50, 52, 60, 68, 92}
{3, 10, 30, 50, 52, 60, 68, 92}
{3, 23, 30, 50, 52, 60, 68, 92}
{10, 28, 30, 50, 52, 60, 68, 92}
{23, 28, 30, 50, 52, 60, 68, 92}
{10, 18, 25, 28, 30, 47, 71, 92}
{18, 23, 25, 28, 30, 47, 71, 92}
{8, 10, 18, 30, 40, 47, 71, 92}
{8, 18, 23, 30, 40, 47, 71, 92}
{10, 18, 28, 30, 40, 47, 71, 92}
{18, 23, 28, 30, 40, 47, 71, 92}
{10, 18, 25, 28, 42, 47, 71, 92}
{18, 23, 25, 28, 42, 47, 71, 92}
{8, 10, 18, 40, 42, 47, 71, 92}
{8, 18, 23, 40, 42, 47, 71, 92}
{10, 18, 28, 40, 42, 47, 71, 92}
{18, 23, 28, 40, 42, 47, 71, 92}
{8, 10, 18, 30, 47, 55, 71, 92}
{8, 18, 23, 30, 47, 55, 71, 92}
{10, 18, 25, 30, 47, 55, 71, 92}
{18, 23, 25, 30, 47, 55, 71, 92}
{8, 10, 18, 42, 47, 55, 71, 92}
{8, 18, 23, 42, 47, 55, 71, 92}
{10, 18, 25, 42, 47, 55, 71, 92}
{18, 23, 25, 42, 47, 55, 71, 92}
{10, 25, 28, 30, 47, 60, 71, 92}
{23, 25, 28, 30, 47, 60, 71, 92}
{8, 10, 30, 40, 47, 60, 71, 92}
{8, 23, 30, 40, 47, 60, 71, 92}
{10, 28, 30, 40, 47, 60, 71, 92}
{23, 28, 30, 40, 47, 60, 71, 92}
{8, 10, 30, 47, 55, 60, 71, 92}
{8, 23, 30, 47, 55, 60, 71, 92}
{10, 25, 30, 47, 55, 60, 71, 92}
{23, 25, 30, 47, 55, 60, 71, 92}
{3, 5, 8, 10, 15, 42, 81, 92}
{3, 5, 8, 15, 23, 42, 81, 92}
{3, 5, 10, 15, 37, 42, 81, 92}
{3, 5, 15, 23, 37, 42, 81, 92}
{3, 10, 15, 25, 37, 42, 81, 92}
{3, 15, 23, 25, 37, 42, 81, 92}
{5, 8, 10, 15, 42, 47, 81, 92}
{5, 8, 15, 23, 42, 47, 81, 92}
{5, 10, 15, 37, 42, 47, 81, 92}
{5, 15, 23, 37, 42, 47, 81, 92}
{10, 15, 25, 37, 42, 47, 81, 92}
{15, 23, 25, 37, 42, 47, 81, 92}
{3, 8, 10, 15, 42, 55, 81, 92}
{3, 8, 15, 23, 42, 55, 81, 92}
{3, 10, 15, 25, 42, 55, 81, 92}
{3, 15, 23, 25, 42, 55, 81, 92}
{8, 10, 15, 42, 47, 55, 81, 92}
{8, 15, 23, 42, 47, 55, 81, 92}
{10, 15, 25, 42, 47, 55, 81, 92}
{15, 23, 25, 42, 47, 55, 81, 92}
{3, 8, 10, 18, 26, 30, 84, 92}
{3, 8, 18, 23, 26, 30, 84, 92}
{8, 10, 18, 26, 30, 40, 84, 92}
{8, 18, 23, 26, 30, 40, 84, 92}
{10, 18, 26, 28, 30, 40, 84, 92}
{18, 23, 26, 28, 30, 40, 84, 92}
{3, 5, 8, 10, 26, 42, 84, 92}
{3, 8, 10, 18, 26, 42, 84, 92}
{3, 5, 8, 23, 26, 42, 84, 92}
{3, 8, 18, 23, 26, 42, 84, 92}
{5, 8, 10, 26, 40, 42, 84, 92}
{8, 10, 18, 26, 40, 42, 84, 92}
{5, 8, 23, 26, 40, 42, 84, 92}
{8, 18, 23, 26, 40, 42, 84, 92}
{5, 10, 26, 28, 40, 42, 84, 92}
{10, 18, 26, 28, 40, 42, 84, 92}
{5, 23, 26, 28, 40, 42, 84, 92}
{18, 23, 26, 28, 40, 42, 84, 92}
{3, 10, 18, 26, 30, 50, 84, 92}
{3, 18, 23, 26, 30, 50, 84, 92}
{10, 18, 26, 28, 30, 50, 84, 92}
{18, 23, 26, 28, 30, 50, 84, 92}
{3, 5, 10, 26, 42, 50, 84, 92}
{3, 10, 18, 26, 42, 50, 84, 92}
{3, 5, 23, 26, 42, 50, 84, 92}
{3, 18, 23, 26, 42, 50, 84, 92}
{5, 10, 26, 28, 42, 50, 84, 92}
{10, 18, 26, 28, 42, 50, 84, 92}
{5, 23, 26, 28, 42, 50, 84, 92}
{18, 23, 26, 28, 42, 50, 84, 92}
{3, 5, 8, 10, 26, 52, 84, 92}
{3, 5, 8, 23, 26, 52, 84, 92}
{3, 8, 10, 26, 30, 52, 84, 92}
{3, 8, 23, 26, 30, 52, 84, 92}
{5, 8, 10, 26, 40, 52, 84, 92}
{5, 8, 23, 26, 40, 52, 84, 92}
{5, 10, 26, 28, 40, 52, 84, 92}
{5, 23, 26, 28, 40, 52, 84, 92}
{8, 10, 26, 30, 40, 52, 84, 92}
{8, 23, 26, 30, 40, 52, 84, 92}
{10, 26, 28, 30, 40, 52, 84, 92}
{23, 26, 28, 30, 40, 52, 84, 92}
{3, 5, 10, 26, 50, 52, 84, 92}
{3, 5, 23, 26, 50, 52, 84, 92}
{5, 10, 26, 28, 50, 52, 84, 92}
{5, 23, 26, 28, 50, 52, 84, 92}
{3, 10, 26, 30, 50, 52, 84, 92}
{3, 23, 26, 30, 50, 52, 84, 92}
{10, 26, 28, 30, 50, 52, 84, 92}
{23, 26, 28, 30, 50, 52, 84, 92}
{3, 5, 8, 10, 52, 60, 84, 92}
{3, 5, 8, 23, 52, 60, 84, 92}
{3, 8, 10, 30, 52, 60, 84, 92}
{3, 8, 23, 30, 52, 60, 84, 92}
{5, 8, 10, 40, 52, 60, 84, 92}
{5, 8, 23, 40, 52, 60, 84, 92}
{5, 10, 28, 40, 52, 60, 84, 92}
{5, 23, 28, 40, 52, 60, 84, 92}
{8, 10, 30, 40, 52, 60, 84, 92}
{8, 23, 30, 40, 52, 60, 84, 92}
{10, 28, 30, 40, 52, 60, 84, 92}
{23, 28, 30, 40, 52, 60, 84, 92}
{3, 5, 10, 50, 52, 60, 84, 92}
{3, 5, 23, 50, 52, 60, 84, 92}
{5, 10, 28, 50, 52, 60, 84, 92}
{5, 23, 28, 50, 52, 60, 84, 92}
{3, 10, 30, 50, 52, 60, 84, 92}
{3, 23, 30, 50, 52, 60, 84, 92}
{10, 28, 30, 50, 52, 60, 84, 92}
{23, 28, 30, 50, 52, 60, 84, 92}
{4, 8, 11, 16, 19, 26, 31, 93}
{4, 8, 16, 19, 24, 26, 31, 93}
{1, 4, 11, 16, 19, 27, 31, 93}
{4, 8, 11, 16, 19, 27, 31, 93}
{1, 4, 16, 19, 24, 27, 31, 93}
{4, 8, 16, 19, 24, 27, 31, 93}
{4, 8, 11, 16, 19, 26, 43, 93}
{4, 8, 16, 19, 24, 26, 43, 93}
{1, 4, 6, 11, 16, 27, 43, 93}
{4, 6, 8, 11, 16, 27, 43, 93}
{1, 4, 11, 16, 19, 27, 43, 93}
{4, 8, 11, 16, 19, 27, 43, 93}
{1, 4, 6, 16, 24, 27, 43, 93}
{4, 6, 8, 16, 24, 27, 43, 93}
{1, 4, 16, 19, 24, 27, 43, 93}
{4, 8, 16, 19, 24, 27, 43, 93}
{4, 6, 8, 11, 16, 38, 43, 93}
{4, 6, 8, 16, 24, 38, 43, 93}
{4, 8, 11, 16, 26, 38, 43, 93}
{4, 8, 16, 24, 26, 38, 43, 93}
{8, 11, 16, 19, 26, 31, 48, 93}
{8, 16, 19, 24, 26, 31, 48, 93}
{1, 11, 16, 19, 27, 31, 48, 93}
{8, 11, 16, 19, 27, 31, 48, 93}
{1, 16, 19, 24, 27, 31, 48, 93}
{8, 16, 19, 24, 27, 31, 48, 93}
{8, 11, 19, 26, 29, 31, 48, 93}
{8, 19, 24, 26, 29, 31, 48, 93}
{8, 11, 19, 27, 29, 31, 48, 93}
{8, 19, 24, 27, 29, 31, 48, 93}
{1, 11, 19, 27, 31, 33, 48, 93}
{1, 19, 24, 27, 31, 33, 48, 93}
{11, 19, 27, 29, 31, 33, 48, 93}
{19, 24, 27, 29, 31, 33, 48, 93}
{8, 11, 16, 19, 26, 43, 48, 93}
{8, 16, 19, 24, 26, 43, 48, 93}
{1, 6, 11, 16, 27, 43, 48, 93}
{6, 8, 11, 16, 27, 43, 48, 93}
{1, 11, 16, 19, 27, 43, 48, 93}
{8, 11, 16, 19, 27, 43, 48, 93}
{1, 6, 16, 24, 27, 43, 48, 93}
{6, 8, 16, 24, 27, 43, 48, 93}
{1, 16, 19, 24, 27, 43, 48, 93}
{8, 16, 19, 24, 27, 43, 48, 93}
{8, 11, 19, 26, 29, 43, 48, 93}
{8, 19, 24, 26, 29, 43, 48, 93}
{6, 8, 11, 27, 29, 43, 48, 93}
{8, 11, 19, 27, 29, 43, 48, 93}
{6, 8, 24, 27, 29, 43, 48, 93}
{8, 19, 24, 27, 29, 43, 48, 93}
{1, 6, 11, 27, 33, 43, 48, 93}
{1, 11, 19, 27, 33, 43, 48, 93}
{1, 6, 24, 27, 33, 43, 48, 93}
{1, 19, 24, 27, 33, 43, 48, 93}
{6, 11, 27, 29, 33, 43, 48, 93}
{11, 19, 27, 29, 33, 43, 48, 93}
{6, 24, 27, 29, 33, 43, 48, 93}
{19, 24, 27, 29, 33, 43, 48, 93}
{6, 8, 11, 16, 38, 43, 48, 93}
{6, 8, 16, 24, 38, 43, 48, 93}
{8, 11, 16, 26, 38, 43, 48, 93}
{8, 16, 24, 26, 38, 43, 48, 93}
{6, 8, 11, 29, 38, 43, 48, 93}
{6, 8, 24, 29, 38, 43, 48, 93}
{8, 11, 26, 29, 38, 43, 48, 93}
{8, 24, 26, 29, 38, 43, 48, 93}
{4, 8, 11, 19, 26, 31, 51, 93}
{4, 8, 19, 24, 26, 31, 51, 93}
{4, 8, 11, 19, 27, 31, 51, 93}
{4, 8, 19, 24, 27, 31, 51, 93}
{8, 11, 19, 26, 29, 31, 51, 93}
{8, 19, 24, 26, 29, 31, 51, 93}
{8, 11, 19, 27, 29, 31, 51, 93}
{8, 19, 24, 27, 29, 31, 51, 93}
{4, 8, 11, 19, 26, 43, 51, 93}
{4, 8, 19, 24, 26, 43, 51, 93}
{4, 6, 8, 11, 27, 43, 51, 93}
{4, 8, 11, 19, 27, 43, 51, 93}
{4, 6, 8, 24, 27, 43, 51, 93}
{4, 8, 19, 24, 27, 43, 51, 93}
{8, 11, 19, 26, 29, 43, 51, 93}
{8, 19, 24, 26, 29, 43, 51, 93}
{6, 8, 11, 27, 29, 43, 51, 93}
{8, 11, 19, 27, 29, 43, 51, 93}
{6, 8, 24, 27, 29, 43, 51, 93}
{8, 19, 24, 27, 29, 43, 51, 93}
{4, 6, 8, 11, 38, 43, 51, 93}
{4, 6, 8, 24, 38, 43, 51, 93}
{4, 8, 11, 26, 38, 43, 51, 93}
{4, 8, 24, 26, 38, 43, 51, 93}
{6, 8, 11, 29, 38, 43, 51, 93}
{6, 8, 24, 29, 38, 43, 51, 93}
{8, 11, 26, 29, 38, 43, 51, 93}
{8, 24, 26, 29, 38, 43, 51, 93}
{1, 4, 6, 11, 16, 27, 53, 93}
{4, 6, 8, 11, 16, 27, 53, 93}
{1, 4, 6, 16, 24, 27, 53, 93}
{4, 6, 8, 16, 24, 27, 53, 93}
{1, 4, 11, 16, 27, 31, 53, 93}
{4, 8, 11, 16, 27, 31, 53, 93}
{1, 4, 16, 24, 27, 31, 53, 93}
{4, 8, 16, 24, 27, 31, 53, 93}
{1, 6, 11, 16, 27, 48, 53, 93}
{6, 8, 11, 16, 27, 48, 53, 93}
{1, 6, 16, 24, 27, 48, 53, 93}
{6, 8, 16, 24, 27, 48, 53, 93}
{6, 8, 11, 27, 29, 48, 53, 93}
{6, 8, 24, 27, 29, 48, 53, 93}
{1, 11, 16, 27, 31, 48, 53, 93}
{8, 11, 16, 27, 31, 48, 53, 93}
{1, 16, 24, 27, 31, 48, 53, 93}
{8, 16, 24, 27, 31, 48, 53, 93}
{8, 11, 27, 29, 31, 48, 53, 93}
{8, 24, 27, 29, 31, 48, 53, 93}
{1, 6, 11, 27, 33, 48, 53, 93}
{1, 6, 24, 27, 33, 48, 53, 93}
{6, 11, 27, 29, 33, 48, 53, 93}
{6, 24, 27, 29, 33, 48, 53, 93}
{1, 11, 27, 31, 33, 48, 53, 93}
{1, 24, 27, 31, 33, 48, 53, 93}
{11, 27, 29, 31, 33, 48, 53, 93}
{24, 27, 29, 31, 33, 48, 53, 93}
{4, 6, 8, 11, 27, 51, 53, 93}
{4, 6, 8, 24, 27, 51, 53, 93}
{6, 8, 11, 27, 29, 51, 53, 93}
{6, 8, 24, 27, 29, 51, 53, 93}
{4, 8, 11, 27, 31, 51, 53, 93}
{4, 8, 24, 27, 31, 51, 53, 93}
{8, 11, 27, 29, 31, 51, 53, 93}
{8, 24, 27, 29, 31, 51, 53, 93}
{1, 4, 11, 16, 19, 31, 56, 93}
{1, 4, 16, 19, 24, 31, 56, 93}
{4, 11, 16, 19, 26, 31, 56, 93}
{4, 16, 19, 24, 26, 31, 56, 93}
{1, 4, 11, 16, 19, 43, 56, 93}
{1, 4, 16, 19, 24, 43, 56, 93}
{4, 11, 16, 19, 26, 43, 56, 93}
{4, 16, 19, 24, 26, 43, 56, 93}
{1, 11, 16, 19, 31, 48, 56, 93}
{1, 16, 19, 24, 31, 48, 56, 93}
{11, 16, 19, 26, 31, 48, 56, 93}
{16, 19, 24, 26, 31, 48, 56, 93}
{1, 11, 16, 19, 43, 48, 56, 93}
{1, 16, 19, 24, 43, 48, 56, 93}
{11, 16, 19, 26, 43, 48, 56, 93}
{16, 19, 24, 26, 43, 48, 56, 93}
{1, 6, 11, 33, 48, 53, 61, 93}
{1, 6, 24, 33, 48, 53, 61, 93}
{6, 11, 29, 33, 48, 53, 61, 93}
{6, 24, 29, 33, 48, 53, 61, 93}
{1, 11, 31, 33, 48, 53, 61, 93}
{1, 24, 31, 33, 48, 53, 61, 93}
{11, 29, 31, 33, 48, 53, 61, 93}
{24, 29, 31, 33, 48, 53, 61, 93}
{4, 8, 11, 16, 26, 31, 69, 93}
{4, 8, 16, 24, 26, 31, 69, 93}
{4, 6, 8, 11, 16, 38, 69, 93}
{4, 6, 8, 16, 24, 38, 69, 93}
{4, 8, 11, 16, 26, 38, 69, 93}
{4, 8, 16, 24, 26, 38, 69, 93}
{8, 11, 16, 26, 31, 48, 69, 93}
{8, 16, 24, 26, 31, 48, 69, 93}
{8, 11, 26, 29, 31, 48, 69, 93}
{8, 24, 26, 29, 31, 48, 69, 93}
{6, 8, 11, 16, 38, 48, 69, 93}
{6, 8, 16, 24, 38, 48, 69, 93}
{8, 11, 16, 26, 38, 48, 69, 93}
{8, 16, 24, 26, 38, 48, 69, 93}
{6, 8, 11, 29, 38, 48, 69, 93}
{6, 8, 24, 29, 38, 48, 69, 93}
{8, 11, 26, 29, 38, 48, 69, 93}
{8, 24, 26, 29, 38, 48, 69, 93}
{4, 8, 11, 26, 31, 51, 69, 93}
{4, 8, 24, 26, 31, 51, 69, 93}
{8, 11, 26, 29, 31, 51, 69, 93}
{8, 24, 26, 29, 31, 51, 69, 93}
{4, 6, 8, 11, 38, 51, 69, 93}
{4, 6, 8, 24, 38, 51, 69, 93}
{4, 8, 11, 26, 38, 51, 69, 93}
{4, 8, 24, 26, 38, 51, 69, 93}
{6, 8, 11, 29, 38, 51, 69, 93}
{6, 8, 24, 29, 38, 51, 69, 93}
{8, 11, 26, 29, 38, 51, 69, 93}
{8, 24, 26, 29, 38, 51, 69, 93}
{4, 6, 8, 11, 16, 53, 69, 93}
{4, 6, 8, 16, 24, 53, 69, 93}
{4, 8, 11, 16, 31, 53, 69, 93}
{4, 8, 16, 24, 31, 53, 69, 93}
{6, 8, 11, 16, 48, 53, 69, 93}
{6, 8, 16, 24, 48, 53, 69, 93}
{6, 8, 11, 29, 48, 53, 69, 93}
{6, 8, 24, 29, 48, 53, 69, 93}
{8, 11, 16, 31, 48, 53, 69, 93}
{8, 16, 24, 31, 48, 53, 69, 93}
{8, 11, 29, 31, 48, 53, 69, 93}
{8, 24, 29, 31, 48, 53, 69, 93}
{4, 6, 8, 11, 51, 53, 69, 93}
{4, 6, 8, 24, 51, 53, 69, 93}
{6, 8, 11, 29, 51, 53, 69, 93}
{6, 8, 24, 29, 51, 53, 69, 93}
{4, 8, 11, 31, 51, 53, 69, 93}
{4, 8, 24, 31, 51, 53, 69, 93}
{8, 11, 29, 31, 51, 53, 69, 93}
{8, 24, 29, 31, 51, 53, 69, 93}
{11, 26, 29, 31, 48, 61, 69, 93}
{24, 26, 29, 31, 48, 61, 69, 93}
{6, 11, 29, 38, 48, 61, 69, 93}
{6, 24, 29, 38, 48, 61, 69, 93}
{11, 26, 29, 38, 48, 61, 69, 93}
{24, 26, 29, 38, 48, 61, 69, 93}
{4, 11, 26, 31, 51, 61, 69, 93}
{4, 24, 26, 31, 51, 61, 69, 93}
{11, 26, 29, 31, 51, 61, 69, 93}
{24, 26, 29, 31, 51, 61, 69, 93}
{4, 6, 11, 38, 51, 61, 69, 93}
{4, 6, 24, 38, 51, 61, 69, 93}
{4, 11, 26, 38, 51, 61, 69, 93}
{4, 24, 26, 38, 51, 61, 69, 93}
{6, 11, 29, 38, 51, 61, 69, 93}
{6, 24, 29, 38, 51, 61, 69, 93}
{11, 26, 29, 38, 51, 61, 69, 93}
{24, 26, 29, 38, 51, 61, 69, 93}
{6, 11, 29, 48, 53, 61, 69, 93}
{6, 24, 29, 48, 53, 61, 69, 93}
{11, 29, 31, 48, 53, 61, 69, 93}
{24, 29, 31, 48, 53, 61, 69, 93}
{4, 6, 11, 51, 53, 61, 69, 93}
{4, 6, 24, 51, 53, 61, 69, 93}
{6, 11, 29, 51, 53, 61, 69, 93}
{6, 24, 29, 51, 53, 61, 69, 93}
{4, 11, 31, 51, 53, 61, 69, 93}
{4, 24, 31, 51, 53, 61, 69, 93}
{11, 29, 31, 51, 53, 61, 69, 93}
{24, 29, 31, 51, 53, 61, 69, 93}
{11, 19, 26, 29, 31, 48, 72, 93}
{19, 24, 26, 29, 31, 48, 72, 93}
{1, 11, 19, 31, 33, 48, 72, 93}
{1, 19, 24, 31, 33, 48, 72, 93}
{11, 19, 29, 31, 33, 48, 72, 93}
{19, 24, 29, 31, 33, 48, 72, 93}
{11, 19, 26, 29, 43, 48, 72, 93}
{19, 24, 26, 29, 43, 48, 72, 93}
{1, 11, 19, 33, 43, 48, 72, 93}
{1, 19, 24, 33, 43, 48, 72, 93}
{11, 19, 29, 33, 43, 48, 72, 93}
{19, 24, 29, 33, 43, 48, 72, 93}
{1, 11, 19, 31, 48, 56, 72, 93}
{1, 19, 24, 31, 48, 56, 72, 93}
{11, 19, 26, 31, 48, 56, 72, 93}
{19, 24, 26, 31, 48, 56, 72, 93}
{1, 11, 19, 43, 48, 56, 72, 93}
{1, 19, 24, 43, 48, 56, 72, 93}
{11, 19, 26, 43, 48, 56, 72, 93}
{19, 24, 26, 43, 48, 56, 72, 93}
{11, 26, 29, 31, 48, 61, 72, 93}
{24, 26, 29, 31, 48, 61, 72, 93}
{1, 11, 31, 33, 48, 61, 72, 93}
{1, 24, 31, 33, 48, 61, 72, 93}
{11, 29, 31, 33, 48, 61, 72, 93}
{24, 29, 31, 33, 48, 61, 72, 93}
{1, 11, 31, 48, 56, 61, 72, 93}
{1, 24, 31, 48, 56, 61, 72, 93}
{11, 26, 31, 48, 56, 61, 72, 93}
{24, 26, 31, 48, 56, 61, 72, 93}
{1, 4, 6, 11, 16, 43, 82, 93}
{1, 4, 6, 16, 24, 43, 82, 93}
{4, 6, 11, 16, 38, 43, 82, 93}
{4, 6, 16, 24, 38, 43, 82, 93}
{4, 11, 16, 26, 38, 43, 82, 93}
{4, 16, 24, 26, 38, 43, 82, 93}
{1, 6, 11, 16, 43, 48, 82, 93}
{1, 6, 16, 24, 43, 48, 82, 93}
{6, 11, 16, 38, 43, 48, 82, 93}
{6, 16, 24, 38, 43, 48, 82, 93}
{11, 16, 26, 38, 43, 48, 82, 93}
{16, 24, 26, 38, 43, 48, 82, 93}
{1, 4, 11, 16, 43, 56, 82, 93}
{1, 4, 16, 24, 43, 56, 82, 93}
{4, 11, 16, 26, 43, 56, 82, 93}
{4, 16, 24, 26, 43, 56, 82, 93}
{1, 11, 16, 43, 48, 56, 82, 93}
{1, 16, 24, 43, 48, 56, 82, 93}
{11, 16, 26, 43, 48, 56, 82, 93}
{16, 24, 26, 43, 48, 56, 82, 93}
{1, 4, 11, 19, 27, 31, 85, 93}
{1, 4, 19, 24, 27, 31, 85, 93}
{1, 11, 19, 27, 31, 33, 85, 93}
{1, 19, 24, 27, 31, 33, 85, 93}
{11, 19, 27, 29, 31, 33, 85, 93}
{19, 24, 27, 29, 31, 33, 85, 93}
{1, 4, 6, 11, 27, 43, 85, 93}
{1, 4, 11, 19, 27, 43, 85, 93}
{1, 4, 6, 24, 27, 43, 85, 93}
{1, 4, 19, 24, 27, 43, 85, 93}
{1, 6, 11, 27, 33, 43, 85, 93}
{1, 11, 19, 27, 33, 43, 85, 93}
{1, 6, 24, 27, 33, 43, 85, 93}
{1, 19, 24, 27, 33, 43, 85, 93}
{6, 11, 27, 29, 33, 43, 85, 93}
{11, 19, 27, 29, 33, 43, 85, 93}
{6, 24, 27, 29, 33, 43, 85, 93}
{19, 24, 27, 29, 33, 43, 85, 93}
{4, 11, 19, 27, 31, 51, 85, 93}
{4, 19, 24, 27, 31, 51, 85, 93}
{11, 19, 27, 29, 31, 51, 85, 93}
{19, 24, 27, 29, 31, 51, 85, 93}
{4, 6, 11, 27, 43, 51, 85, 93}
{4, 11, 19, 27, 43, 51, 85, 93}
{4, 6, 24, 27, 43, 51, 85, 93}
{4, 19, 24, 27, 43, 51, 85, 93}
{6, 11, 27, 29, 43, 51, 85, 93}
{11, 19, 27, 29, 43, 51, 85, 93}
{6, 24, 27, 29, 43, 51, 85, 93}
{19, 24, 27, 29, 43, 51, 85, 93}
{1, 4, 6, 11, 27, 53, 85, 93}
{1, 4, 6, 24, 27, 53, 85, 93}
{1, 4, 11, 27, 31, 53, 85, 93}
{1, 4, 24, 27, 31, 53, 85, 93}
{1, 6, 11, 27, 33, 53, 85, 93}
{1, 6, 24, 27, 33, 53, 85, 93}
{6, 11, 27, 29, 33, 53, 85, 93}
{6, 24, 27, 29, 33, 53, 85, 93}
{1, 11, 27, 31, 33, 53, 85, 93}
{1, 24, 27, 31, 33, 53, 85, 93}
{11, 27, 29, 31, 33, 53, 85, 93}
{24, 27, 29, 31, 33, 53, 85, 93}
{4, 6, 11, 27, 51, 53, 85, 93}
{4, 6, 24, 27, 51, 53, 85, 93}
{6, 11, 27, 29, 51, 53, 85, 93}
{6, 24, 27, 29, 51, 53, 85, 93}
{4, 11, 27, 31, 51, 53, 85, 93}
{4, 24, 27, 31, 51, 53, 85, 93}
{11, 27, 29, 31, 51, 53, 85, 93}
{24, 27, 29, 31, 51, 53, 85, 93}
{1, 4, 6, 11, 53, 61, 85, 93}
{1, 4, 6, 24, 53, 61, 85, 93}
{1, 4, 11, 31, 53, 61, 85, 93}
{1, 4, 24, 31, 53, 61, 85, 93}
{1, 6, 11, 33, 53, 61, 85, 93}
{1, 6, 24, 33, 53, 61, 85, 93}
{6, 11, 29, 33, 53, 61, 85, 93}
{6, 24, 29, 33, 53, 61, 85, 93}
{1, 11, 31, 33, 53, 61, 85, 93}
{1, 24, 31, 33, 53, 61, 85, 93}
{11, 29, 31, 33, 53, 61, 85, 93}
{24, 29, 31, 33, 53, 61, 85, 93}
{4, 6, 11, 51, 53, 61, 85, 93}
{4, 6, 24, 51, 53, 61, 85, 93}
{6, 11, 29, 51, 53, 61, 85, 93}
{6, 24, 29, 51, 53, 61, 85, 93}
{4, 11, 31, 51, 53, 61, 85, 93}
{4, 24, 31, 51, 53, 61, 85, 93}
{11, 29, 31, 51, 53, 61, 85, 93}
{24, 29, 31, 51, 53, 61, 85, 93}
{1, 5, 9, 12, 20, 27, 32, 94}
{1, 5, 9, 17, 20, 27, 32, 94}
{1, 5, 9, 12, 20, 28, 32, 94}
{2, 5, 9, 12, 20, 28, 32, 94}
{1, 5, 9, 17, 20, 28, 32, 94}
{2, 5, 9, 17, 20, 28, 32, 94}
{1, 9, 12, 20, 27, 32, 41, 94}
{1, 9, 17, 20, 27, 32, 41, 94}
{1, 9, 12, 20, 28, 32, 41, 94}
{2, 9, 12, 20, 28, 32, 41, 94}
{1, 9, 17, 20, 28, 32, 41, 94}
{2, 9, 17, 20, 28, 32, 41, 94}
{1, 12, 20, 27, 30, 32, 41, 94}
{1, 17, 20, 27, 30, 32, 41, 94}
{1, 12, 20, 28, 30, 32, 41, 94}
{1, 17, 20, 28, 30, 32, 41, 94}
{2, 12, 20, 28, 32, 34, 41, 94}
{2, 17, 20, 28, 32, 34, 41, 94}
{12, 20, 28, 30, 32, 34, 41, 94}
{17, 20, 28, 30, 32, 34, 41, 94}
{1, 5, 9, 12, 20, 27, 44, 94}
{1, 5, 9, 17, 20, 27, 44, 94}
{1, 5, 7, 9, 12, 28, 44, 94}
{2, 5, 7, 9, 12, 28, 44, 94}
{1, 5, 7, 9, 17, 28, 44, 94}
{2, 5, 7, 9, 17, 28, 44, 94}
{1, 5, 9, 12, 20, 28, 44, 94}
{2, 5, 9, 12, 20, 28, 44, 94}
{1, 5, 9, 17, 20, 28, 44, 94}
{2, 5, 9, 17, 20, 28, 44, 94}
{1, 5, 7, 9, 12, 39, 44, 94}
{1, 5, 7, 9, 17, 39, 44, 94}
{1, 5, 9, 12, 27, 39, 44, 94}
{1, 5, 9, 17, 27, 39, 44, 94}
{1, 9, 12, 20, 27, 41, 44, 94}
{1, 9, 17, 20, 27, 41, 44, 94}
{1, 7, 9, 12, 28, 41, 44, 94}
{2, 7, 9, 12, 28, 41, 44, 94}
{1, 7, 9, 17, 28, 41, 44, 94}
{2, 7, 9, 17, 28, 41, 44, 94}
{1, 9, 12, 20, 28, 41, 44, 94}
{2, 9, 12, 20, 28, 41, 44, 94}
{1, 9, 17, 20, 28, 41, 44, 94}
{2, 9, 17, 20, 28, 41, 44, 94}
{1, 12, 20, 27, 30, 41, 44, 94}
{1, 17, 20, 27, 30, 41, 44, 94}
{1, 7, 12, 28, 30, 41, 44, 94}
{1, 7, 17, 28, 30, 41, 44, 94}
{1, 12, 20, 28, 30, 41, 44, 94}
{1, 17, 20, 28, 30, 41, 44, 94}
{2, 7, 12, 28, 34, 41, 44, 94}
{2, 7, 17, 28, 34, 41, 44, 94}
{2, 12, 20, 28, 34, 41, 44, 94}
{2, 17, 20, 28, 34, 41, 44, 94}
{7, 12, 28, 30, 34, 41, 44, 94}
{7, 17, 28, 30, 34, 41, 44, 94}
{12, 20, 28, 30, 34, 41, 44, 94}
{17, 20, 28, 30, 34, 41, 44, 94}
{1, 7, 9, 12, 39, 41, 44, 94}
{1, 7, 9, 17, 39, 41, 44, 94}
{1, 9, 12, 27, 39, 41, 44, 94}
{1, 9, 17, 27, 39, 41, 44, 94}
{1, 7, 12, 30, 39, 41, 44, 94}
{1, 7, 17, 30, 39, 41, 44, 94}
{1, 12, 27, 30, 39, 41, 44, 94}
{1, 17, 27, 30, 39, 41, 44, 94}
{2, 5, 9, 12, 20, 32, 49, 94}
{2, 5, 9, 17, 20, 32, 49, 94}
{5, 9, 12, 20, 27, 32, 49, 94}
{5, 9, 17, 20, 27, 32, 49, 94}
{2, 9, 12, 20, 32, 41, 49, 94}
{2, 9, 17, 20, 32, 41, 49, 94}
{9, 12, 20, 27, 32, 41, 49, 94}
{9, 17, 20, 27, 32, 41, 49, 94}
{2, 5, 9, 12, 20, 44, 49, 94}
{2, 5, 9, 17, 20, 44, 49, 94}
{5, 9, 12, 20, 27, 44, 49, 94}
{5, 9, 17, 20, 27, 44, 49, 94}
{2, 9, 12, 20, 41, 44, 49, 94}
{2, 9, 17, 20, 41, 44, 49, 94}
{9, 12, 20, 27, 41, 44, 49, 94}
{9, 17, 20, 27, 41, 44, 49, 94}
{1, 5, 12, 20, 27, 32, 52, 94}
{1, 5, 17, 20, 27, 32, 52, 94}
{1, 5, 12, 20, 28, 32, 52, 94}
{1, 5, 17, 20, 28, 32, 52, 94}
{1, 12, 20, 27, 30, 32, 52, 94}
{1, 17, 20, 27, 30, 32, 52, 94}
{1, 12, 20, 28, 30, 32, 52, 94}
{1, 17, 20, 28, 30, 32, 52, 94}
{1, 5, 12, 20, 27, 44, 52, 94}
{1, 5, 17, 20, 27, 44, 52, 94}
{1, 5, 7, 12, 28, 44, 52, 94}
{1, 5, 7, 17, 28, 44, 52, 94}
{1, 5, 12, 20, 28, 44, 52, 94}
{1, 5, 17, 20, 28, 44, 52, 94}
{1, 12, 20, 27, 30, 44, 52, 94}
{1, 17, 20, 27, 30, 44, 52, 94}
{1, 7, 12, 28, 30, 44, 52, 94}
{1, 7, 17, 28, 30, 44, 52, 94}
{1, 12, 20, 28, 30, 44, 52, 94}
{1, 17, 20, 28, 30, 44, 52, 94}
{1, 5, 7, 12, 39, 44, 52, 94}
{1, 5, 7, 17, 39, 44, 52, 94}
{1, 5, 12, 27, 39, 44, 52, 94}
{1, 5, 17, 27, 39, 44, 52, 94}
{1, 7, 12, 30, 39, 44, 52, 94}
{1, 7, 17, 30, 39, 44, 52, 94}
{1, 12, 27, 30, 39, 44, 52, 94}
{1, 17, 27, 30, 39, 44, 52, 94}
{1, 5, 7, 9, 12, 28, 54, 94}
{2, 5, 7, 9, 12, 28, 54, 94}
{1, 5, 7, 9, 17, 28, 54, 94}
{2, 5, 7, 9, 17, 28, 54, 94}
{1, 5, 9, 12, 28, 32, 54, 94}
{2, 5, 9, 12, 28, 32, 54, 94}
{1, 5, 9, 17, 28, 32, 54, 94}
{2, 5, 9, 17, 28, 32, 54, 94}
{1, 7, 9, 12, 28, 41, 54, 94}
{2, 7, 9, 12, 28, 41, 54, 94}
{1, 7, 9, 17, 28, 41, 54, 94}
{2, 7, 9, 17, 28, 41, 54, 94}
{1, 7, 12, 28, 30, 41, 54, 94}
{1, 7, 17, 28, 30, 41, 54, 94}
{1, 9, 12, 28, 32, 41, 54, 94}
{2, 9, 12, 28, 32, 41, 54, 94}
{1, 9, 17, 28, 32, 41, 54, 94}
{2, 9, 17, 28, 32, 41, 54, 94}
{1, 12, 28, 30, 32, 41, 54, 94}
{1, 17, 28, 30, 32, 41, 54, 94}
{2, 7, 12, 28, 34, 41, 54, 94}
{2, 7, 17, 28, 34, 41, 54, 94}
{7, 12, 28, 30, 34, 41, 54, 94}
{7, 17, 28, 30, 34, 41, 54, 94}
{2, 12, 28, 32, 34, 41, 54, 94}
{2, 17, 28, 32, 34, 41, 54, 94}
{12, 28, 30, 32, 34, 41, 54, 94}
{17, 28, 30, 32, 34, 41, 54, 94}
{1, 5, 7, 12, 28, 52, 54, 94}
{1, 5, 7, 17, 28, 52, 54, 94}
{1, 7, 12, 28, 30, 52, 54, 94}
{1, 7, 17, 28, 30, 52, 54, 94}
{1, 5, 12, 28, 32, 52, 54, 94}
{1, 5, 17, 28, 32, 52, 54, 94}
{1, 12, 28, 30, 32, 52, 54, 94}
{1, 17, 28, 30, 32, 52, 54, 94}
{2, 7, 12, 34, 41, 54, 62, 94}
{2, 7, 17, 34, 41, 54, 62, 94}
{7, 12, 30, 34, 41, 54, 62, 94}
{7, 17, 30, 34, 41, 54, 62, 94}
{2, 12, 32, 34, 41, 54, 62, 94}
{2, 17, 32, 34, 41, 54, 62, 94}
{12, 30, 32, 34, 41, 54, 62, 94}
{17, 30, 32, 34, 41, 54, 62, 94}
{12, 20, 27, 30, 32, 41, 65, 94}
{17, 20, 27, 30, 32, 41, 65, 94}
{2, 12, 20, 32, 34, 41, 65, 94}
{2, 17, 20, 32, 34, 41, 65, 94}
{12, 20, 30, 32, 34, 41, 65, 94}
{17, 20, 30, 32, 34, 41, 65, 94}
{12, 20, 27, 30, 41, 44, 65, 94}
{17, 20, 27, 30, 41, 44, 65, 94}
{2, 12, 20, 34, 41, 44, 65, 94}
{2, 17, 20, 34, 41, 44, 65, 94}
{12, 20, 30, 34, 41, 44, 65, 94}
{17, 20, 30, 34, 41, 44, 65, 94}
{2, 12, 20, 32, 41, 49, 65, 94}
{2, 17, 20, 32, 41, 49, 65, 94}
{12, 20, 27, 32, 41, 49, 65, 94}
{17, 20, 27, 32, 41, 49, 65, 94}
{2, 12, 20, 41, 44, 49, 65, 94}
{2, 17, 20, 41, 44, 49, 65, 94}
{12, 20, 27, 41, 44, 49, 65, 94}
{17, 20, 27, 41, 44, 49, 65, 94}
{12, 27, 30, 32, 41, 62, 65, 94}
{17, 27, 30, 32, 41, 62, 65, 94}
{2, 12, 32, 34, 41, 62, 65, 94}
{2, 17, 32, 34, 41, 62, 65, 94}
{12, 30, 32, 34, 41, 62, 65, 94}
{17, 30, 32, 34, 41, 62, 65, 94}
{2, 12, 32, 41, 49, 62, 65, 94}
{2, 17, 32, 41, 49, 62, 65, 94}
{12, 27, 32, 41, 49, 62, 65, 94}
{17, 27, 32, 41, 49, 62, 65, 94}
{1, 5, 9, 12, 27, 32, 70, 94}
{1, 5, 9, 17, 27, 32, 70, 94}
{1, 5, 7, 9, 12, 39, 70, 94}
{1, 5, 7, 9, 17, 39, 70, 94}
{1, 5, 9, 12, 27, 39, 70, 94}
{1, 5, 9, 17, 27, 39, 70, 94}
{1, 9, 12, 27, 32, 41, 70, 94}
{1, 9, 17, 27, 32, 41, 70, 94}
{1, 12, 27, 30, 32, 41, 70, 94}
{1, 17, 27, 30, 32, 41, 70, 94}
{1, 7, 9, 12, 39, 41, 70, 94}
{1, 7, 9, 17, 39, 41, 70, 94}
{1, 9, 12, 27, 39, 41, 70, 94}
{1, 9, 17, 27, 39, 41, 70, 94}
{1, 7, 12, 30, 39, 41, 70, 94}
{1, 7, 17, 30, 39, 41, 70, 94}
{1, 12, 27, 30, 39, 41, 70, 94}
{1, 17, 27, 30, 39, 41, 70, 94}
{1, 5, 12, 27, 32, 52, 70, 94}
{1, 5, 17, 27, 32, 52, 70, 94}
{1, 12, 27, 30, 32, 52, 70, 94}
{1, 17, 27, 30, 32, 52, 70, 94}
{1, 5, 7, 12, 39, 52, 70, 94}
{1, 5, 7, 17, 39, 52, 70, 94}
{1, 5, 12, 27, 39, 52, 70, 94}
{1, 5, 17, 27, 39, 52, 70, 94}
{1, 7, 12, 30, 39, 52, 70, 94}
{1, 7, 17, 30, 39, 52, 70, 94}
{1, 12, 27, 30, 39, 52, 70, 94}
{1, 17, 27, 30, 39, 52, 70, 94}
{1, 5, 7, 9, 12, 54, 70, 94}
{1, 5, 7, 9, 17, 54, 70, 94}
{1, 5, 9, 12, 32, 54, 70, 94}
{1, 5, 9, 17, 32, 54, 70, 94}
{1, 7, 9, 12, 41, 54, 70, 94}
{1, 7, 9, 17, 41, 54, 70, 94}
{1, 7, 12, 30, 41, 54, 70, 94}
{1, 7, 17, 30, 41, 54, 70, 94}
{1, 9, 12, 32, 41, 54, 70, 94}
{1, 9, 17, 32, 41, 54, 70, 94}
{1, 12, 30, 32, 41, 54, 70, 94}
{1, 17, 30, 32, 41, 54, 70, 94}
{1, 5, 7, 12, 52, 54, 70, 94}
{1, 5, 7, 17, 52, 54, 70, 94}
{1, 7, 12, 30, 52, 54, 70, 94}
{1, 7, 17, 30, 52, 54, 70, 94}
{1, 5, 12, 32, 52, 54, 70, 94}
{1, 5, 17, 32, 52, 54, 70, 94}
{1, 12, 30, 32, 52, 54, 70, 94}
{1, 17, 30, 32, 52, 54, 70, 94}
{12, 27, 30, 32, 41, 62, 70, 94}
{17, 27, 30, 32, 41, 62, 70, 94}
{7, 12, 30, 39, 41, 62, 70, 94}
{7, 17, 30, 39, 41, 62, 70, 94}
{12, 27, 30, 39, 41, 62, 70, 94}
{17, 27, 30, 39, 41, 62, 70, 94}
{5, 12, 27, 32, 52, 62, 70, 94}
{5, 17, 27, 32, 52, 62, 70, 94}
{12, 27, 30, 32, 52, 62, 70, 94}
{17, 27, 30, 32, 52, 62, 70, 94}
{5, 7, 12, 39, 52, 62, 70, 94}
{5, 7, 17, 39, 52, 62, 70, 94}
{5, 12, 27, 39, 52, 62, 70, 94}
{5, 17, 27, 39, 52, 62, 70, 94}
{7, 12, 30, 39, 52, 62, 70, 94}
{7, 17, 30, 39, 52, 62, 70, 94}
{12, 27, 30, 39, 52, 62, 70, 94}
{17, 27, 30, 39, 52, 62, 70, 94}
{7, 12, 30, 41, 54, 62, 70, 94}
{7, 17, 30, 41, 54, 62, 70, 94}
{12, 30, 32, 41, 54, 62, 70, 94}
{17, 30, 32, 41, 54, 62, 70, 94}
{5, 7, 12, 52, 54, 62, 70, 94}
{5, 7, 17, 52, 54, 62, 70, 94}
{7, 12, 30, 52, 54, 62, 70, 94}
{7, 17, 30, 52, 54, 62, 70, 94}
{5, 12, 32, 52, 54, 62, 70, 94}
{5, 17, 32, 52, 54, 62, 70, 94}
{12, 30, 32, 52, 54, 62, 70, 94}
{17, 30, 32, 52, 54, 62, 70, 94}
{2, 5, 7, 9, 12, 44, 83, 94}
{2, 5, 7, 9, 17, 44, 83, 94}
{5, 7, 9, 12, 39, 44, 83, 94}
{5, 7, 9, 17, 39, 44, 83, 94}
{5, 9, 12, 27, 39, 44, 83, 94}
{5, 9, 17, 27, 39, 44, 83, 94}
{2, 7, 9, 12, 41, 44, 83, 94}
{2, 7, 9, 17, 41, 44, 83, 94}
{7, 9, 12, 39, 41, 44, 83, 94}
{7, 9, 17, 39, 41, 44, 83, 94}
{9, 12, 27, 39, 41, 44, 83, 94}
{9, 17, 27, 39, 41, 44, 83, 94}
{2, 5, 9, 12, 44, 49, 83, 94}
{2, 5, 9, 17, 44, 49, 83, 94}
{5, 9, 12, 27, 44, 49, 83, 94}
{5, 9, 17, 27, 44, 49, 83, 94}
{2, 9, 12, 41, 44, 49, 83, 94}
{2, 9, 17, 41, 44, 49, 83, 94}
{9, 12, 27, 41, 44, 49, 83, 94}
{9, 17, 27, 41, 44, 49, 83, 94}
{2, 5, 12, 20, 28, 32, 86, 94}
{2, 5, 17, 20, 28, 32, 86, 94}
{2, 12, 20, 28, 32, 34, 86, 94}
{2, 17, 20, 28, 32, 34, 86, 94}
{12, 20, 28, 30, 32, 34, 86, 94}
{17, 20, 28, 30, 32, 34, 86, 94}
{2, 5, 7, 12, 28, 44, 86, 94}
{2, 5, 7, 17, 28, 44, 86, 94}
{2, 5, 12, 20, 28, 44, 86, 94}
{2, 5, 17, 20, 28, 44, 86, 94}
{2, 7, 12, 28, 34, 44, 86, 94}
{2, 7, 17, 28, 34, 44, 86, 94}
{2, 12, 20, 28, 34, 44, 86, 94}
{2, 17, 20, 28, 34, 44, 86, 94}
{7, 12, 28, 30, 34, 44, 86, 94}
{7, 17, 28, 30, 34, 44, 86, 94}
{12, 20, 28, 30, 34, 44, 86, 94}
{17, 20, 28, 30, 34, 44, 86, 94}
{5, 12, 20, 28, 32, 52, 86, 94}
{5, 17, 20, 28, 32, 52, 86, 94}
{12, 20, 28, 30, 32, 52, 86, 94}
{17, 20, 28, 30, 32, 52, 86, 94}
{5, 7, 12, 28, 44, 52, 86, 94}
{5, 7, 17, 28, 44, 52, 86, 94}
{5, 12, 20, 28, 44, 52, 86, 94}
{5, 17, 20, 28, 44, 52, 86, 94}
{7, 12, 28, 30, 44, 52, 86, 94}
{7, 17, 28, 30, 44, 52, 86, 94}
{12, 20, 28, 30, 44, 52, 86, 94}
{17, 20, 28, 30, 44, 52, 86, 94}
{2, 5, 7, 12, 28, 54, 86, 94}
{2, 5, 7, 17, 28, 54, 86, 94}
{2, 5, 12, 28, 32, 54, 86, 94}
{2, 5, 17, 28, 32, 54, 86, 94}
{2, 7, 12, 28, 34, 54, 86, 94}
{2, 7, 17, 28, 34, 54, 86, 94}
{7, 12, 28, 30, 34, 54, 86, 94}
{7, 17, 28, 30, 34, 54, 86, 94}
{2, 12, 28, 32, 34, 54, 86, 94}
{2, 17, 28, 32, 34, 54, 86, 94}
{12, 28, 30, 32, 34, 54, 86, 94}
{17, 28, 30, 32, 34, 54, 86, 94}
{5, 7, 12, 28, 52, 54, 86, 94}
{5, 7, 17, 28, 52, 54, 86, 94}
{7, 12, 28, 30, 52, 54, 86, 94}
{7, 17, 28, 30, 52, 54, 86, 94}
{5, 12, 28, 32, 52, 54, 86, 94}
{5, 17, 28, 32, 52, 54, 86, 94}
{12, 28, 30, 32, 52, 54, 86, 94}
{17, 28, 30, 32, 52, 54, 86, 94}
{2, 5, 7, 12, 54, 62, 86, 94}
{2, 5, 7, 17, 54, 62, 86, 94}
{2, 5, 12, 32, 54, 62, 86, 94}
{2, 5, 17, 32, 54, 62, 86, 94}
{2, 7, 12, 34, 54, 62, 86, 94}
{2, 7, 17, 34, 54, 62, 86, 94}
{7, 12, 30, 34, 54, 62, 86, 94}
{7, 17, 30, 34, 54, 62, 86, 94}
{2, 12, 32, 34, 54, 62, 86, 94}
{2, 17, 32, 34, 54, 62, 86, 94}
{12, 30, 32, 34, 54, 62, 86, 94}
{17, 30, 32, 34, 54, 62, 86, 94}
{5, 7, 12, 52, 54, 62, 86, 94}
{5, 7, 17, 52, 54, 62, 86, 94}
{7, 12, 30, 52, 54, 62, 86, 94}
{7, 17, 30, 52, 54, 62, 86, 94}
{5, 12, 32, 52, 54, 62, 86, 94}
{5, 17, 32, 52, 54, 62, 86, 94}
{12, 30, 32, 52, 54, 62, 86, 94}
{17, 30, 32, 52, 54, 62, 86, 94}
{2, 6, 10, 13, 21, 25, 28, 95}
{2, 6, 10, 18, 21, 25, 28, 95}
{2, 6, 10, 13, 21, 25, 29, 95}
{3, 6, 10, 13, 21, 25, 29, 95}
{2, 6, 10, 18, 21, 25, 29, 95}
{3, 6, 10, 18, 21, 25, 29, 95}
{2, 10, 13, 21, 25, 28, 42, 95}
{2, 10, 18, 21, 25, 28, 42, 95}
{2, 10, 13, 21, 25, 29, 42, 95}
{3, 10, 13, 21, 25, 29, 42, 95}
{2, 10, 18, 21, 25, 29, 42, 95}
{3, 10, 18, 21, 25, 29, 42, 95}
{2, 13, 21, 25, 28, 31, 42, 95}
{2, 18, 21, 25, 28, 31, 42, 95}
{2, 13, 21, 25, 29, 31, 42, 95}
{2, 18, 21, 25, 29, 31, 42, 95}
{3, 13, 21, 25, 29, 35, 42, 95}
{3, 18, 21, 25, 29, 35, 42, 95}
{13, 21, 25, 29, 31, 35, 42, 95}
{18, 21, 25, 29, 31, 35, 42, 95}
{2, 6, 10, 13, 21, 28, 45, 95}
{2, 6, 10, 18, 21, 28, 45, 95}
{2, 6, 8, 10, 13, 29, 45, 95}
{3, 6, 8, 10, 13, 29, 45, 95}
{2, 6, 8, 10, 18, 29, 45, 95}
{3, 6, 8, 10, 18, 29, 45, 95}
{2, 6, 10, 13, 21, 29, 45, 95}
{3, 6, 10, 13, 21, 29, 45, 95}
{2, 6, 10, 18, 21, 29, 45, 95}
{3, 6, 10, 18, 21, 29, 45, 95}
{2, 6, 8, 10, 13, 40, 45, 95}
{2, 6, 8, 10, 18, 40, 45, 95}
{2, 6, 10, 13, 28, 40, 45, 95}
{2, 6, 10, 18, 28, 40, 45, 95}
{2, 10, 13, 21, 28, 42, 45, 95}
{2, 10, 18, 21, 28, 42, 45, 95}
{2, 8, 10, 13, 29, 42, 45, 95}
{3, 8, 10, 13, 29, 42, 45, 95}
{2, 8, 10, 18, 29, 42, 45, 95}
{3, 8, 10, 18, 29, 42, 45, 95}
{2, 10, 13, 21, 29, 42, 45, 95}
{3, 10, 13, 21, 29, 42, 45, 95}
{2, 10, 18, 21, 29, 42, 45, 95}
{3, 10, 18, 21, 29, 42, 45, 95}
{2, 13, 21, 28, 31, 42, 45, 95}
{2, 18, 21, 28, 31, 42, 45, 95}
{2, 8, 13, 29, 31, 42, 45, 95}
{2, 8, 18, 29, 31, 42, 45, 95}
{2, 13, 21, 29, 31, 42, 45, 95}
{2, 18, 21, 29, 31, 42, 45, 95}
{3, 8, 13, 29, 35, 42, 45, 95}
{3, 8, 18, 29, 35, 42, 45, 95}
{3, 13, 21, 29, 35, 42, 45, 95}
{3, 18, 21, 29, 35, 42, 45, 95}
{8, 13, 29, 31, 35, 42, 45, 95}
{8, 18, 29, 31, 35, 42, 45, 95}
{13, 21, 29, 31, 35, 42, 45, 95}
{18, 21, 29, 31, 35, 42, 45, 95}
{2, 8, 10, 13, 40, 42, 45, 95}
{2, 8, 10, 18, 40, 42, 45, 95}
{2, 10, 13, 28, 40, 42, 45, 95}
{2, 10, 18, 28, 40, 42, 45, 95}
{2, 8, 13, 31, 40, 42, 45, 95}
{2, 8, 18, 31, 40, 42, 45, 95}
{2, 13, 28, 31, 40, 42, 45, 95}
{2, 18, 28, 31, 40, 42, 45, 95}
{3, 6, 10, 13, 21, 25, 50, 95}
{3, 6, 10, 18, 21, 25, 50, 95}
{6, 10, 13, 21, 25, 28, 50, 95}
{6, 10, 18, 21, 25, 28, 50, 95}
{3, 10, 13, 21, 25, 42, 50, 95}
{3, 10, 18, 21, 25, 42, 50, 95}
{10, 13, 21, 25, 28, 42, 50, 95}
{10, 18, 21, 25, 28, 42, 50, 95}
{3, 6, 10, 13, 21, 45, 50, 95}
{3, 6, 10, 18, 21, 45, 50, 95}
{6, 10, 13, 21, 28, 45, 50, 95}
{6, 10, 18, 21, 28, 45, 50, 95}
{3, 10, 13, 21, 42, 45, 50, 95}
{3, 10, 18, 21, 42, 45, 50, 95}
{10, 13, 21, 28, 42, 45, 50, 95}
{10, 18, 21, 28, 42, 45, 50, 95}
{2, 6, 13, 21, 25, 28, 53, 95}
{2, 6, 18, 21, 25, 28, 53, 95}
{2, 6, 13, 21, 25, 29, 53, 95}
{2, 6, 18, 21, 25, 29, 53, 95}
{2, 13, 21, 25, 28, 31, 53, 95}
{2, 18, 21, 25, 28, 31, 53, 95}
{2, 13, 21, 25, 29, 31, 53, 95}
{2, 18, 21, 25, 29, 31, 53, 95}
{2, 6, 13, 21, 28, 45, 53, 95}
{2, 6, 18, 21, 28, 45, 53, 95}
{2, 6, 8, 13, 29, 45, 53, 95}
{2, 6, 8, 18, 29, 45, 53, 95}
{2, 6, 13, 21, 29, 45, 53, 95}
{2, 6, 18, 21, 29, 45, 53, 95}
{2, 13, 21, 28, 31, 45, 53, 95}
{2, 18, 21, 28, 31, 45, 53, 95}
{2, 8, 13, 29, 31, 45, 53, 95}
{2, 8, 18, 29, 31, 45, 53, 95}
{2, 13, 21, 29, 31, 45, 53, 95}
{2, 18, 21, 29, 31, 45, 53, 95}
{2, 6, 8, 13, 40, 45, 53, 95}
{2, 6, 8, 18, 40, 45, 53, 95}
{2, 6, 13, 28, 40, 45, 53, 95}
{2, 6, 18, 28, 40, 45, 53, 95}
{2, 8, 13, 31, 40, 45, 53, 95}
{2, 8, 18, 31, 40, 45, 53, 95}
{2, 13, 28, 31, 40, 45, 53, 95}
{2, 18, 28, 31, 40, 45, 53, 95}
{2, 6, 8, 10, 13, 29, 55, 95}
{3, 6, 8, 10, 13, 29, 55, 95}
{2, 6, 8, 10, 18, 29, 55, 95}
{3, 6, 8, 10, 18, 29, 55, 95}
{2, 6, 10, 13, 25, 29, 55, 95}
{3, 6, 10, 13, 25, 29, 55, 95}
{2, 6, 10, 18, 25, 29, 55, 95}
{3, 6, 10, 18, 25, 29, 55, 95}
{2, 8, 10, 13, 29, 42, 55, 95}
{3, 8, 10, 13, 29, 42, 55, 95}
{2, 8, 10, 18, 29, 42, 55, 95}
{3, 8, 10, 18, 29, 42, 55, 95}
{2, 10, 13, 25, 29, 42, 55, 95}
{3, 10, 13, 25, 29, 42, 55, 95}
{2, 10, 18, 25, 29, 42, 55, 95}
{3, 10, 18, 25, 29, 42, 55, 95}
{2, 8, 13, 29, 31, 42, 55, 95}
{2, 8, 18, 29, 31, 42, 55, 95}
{2, 13, 25, 29, 31, 42, 55, 95}
{2, 18, 25, 29, 31, 42, 55, 95}
{3, 8, 13, 29, 35, 42, 55, 95}
{3, 8, 18, 29, 35, 42, 55, 95}
{3, 13, 25, 29, 35, 42, 55, 95}
{3, 18, 25, 29, 35, 42, 55, 95}
{8, 13, 29, 31, 35, 42, 55, 95}
{8, 18, 29, 31, 35, 42, 55, 95}
{13, 25, 29, 31, 35, 42, 55, 95}
{18, 25, 29, 31, 35, 42, 55, 95}
{2, 6, 8, 13, 29, 53, 55, 95}
{2, 6, 8, 18, 29, 53, 55, 95}
{2, 6, 13, 25, 29, 53, 55, 95}
{2, 6, 18, 25, 29, 53, 55, 95}
{2, 8, 13, 29, 31, 53, 55, 95}
{2, 8, 18, 29, 31, 53, 55, 95}
{2, 13, 25, 29, 31, 53, 55, 95}
{2, 18, 25, 29, 31, 53, 55, 95}
{3, 8, 13, 35, 42, 55, 63, 95}
{3, 8, 18, 35, 42, 55, 63, 95}
{3, 13, 25, 35, 42, 55, 63, 95}
{3, 18, 25, 35, 42, 55, 63, 95}
{8, 13, 31, 35, 42, 55, 63, 95}
{8, 18, 31, 35, 42, 55, 63, 95}
{13, 25, 31, 35, 42, 55, 63, 95}
{18, 25, 31, 35, 42, 55, 63, 95}
{13, 21, 25, 28, 31, 42, 66, 95}
{18, 21, 25, 28, 31, 42, 66, 95}
{3, 13, 21, 25, 35, 42, 66, 95}
{3, 18, 21, 25, 35, 42, 66, 95}
{13, 21, 25, 31, 35, 42, 66, 95}
{18, 21, 25, 31, 35, 42, 66, 95}
{13, 21, 28, 31, 42, 45, 66, 95}
{18, 21, 28, 31, 42, 45, 66, 95}
{3, 13, 21, 35, 42, 45, 66, 95}
{3, 18, 21, 35, 42, 45, 66, 95}
{13, 21, 31, 35, 42, 45, 66, 95}
{18, 21, 31, 35, 42, 45, 66, 95}
{3, 13, 21, 25, 42, 50, 66, 95}
{3, 18, 21, 25, 42, 50, 66, 95}
{13, 21, 25, 28, 42, 50, 66, 95}
{18, 21, 25, 28, 42, 50, 66, 95}
{3, 13, 21, 42, 45, 50, 66, 95}
{3, 18, 21, 42, 45, 50, 66, 95}
{13, 21, 28, 42, 45, 50, 66, 95}
{18, 21, 28, 42, 45, 50, 66, 95}
{13, 25, 28, 31, 42, 63, 66, 95}
{18, 25, 28, 31, 42, 63, 66, 95}
{3, 13, 25, 35, 42, 63, 66, 95}
{3, 18, 25, 35, 42, 63, 66, 95}
{13, 25, 31, 35, 42, 63, 66, 95}
{18, 25, 31, 35, 42, 63, 66, 95}
{3, 13, 25, 42, 50, 63, 66, 95}
{3, 18, 25, 42, 50, 63, 66, 95}
{13, 25, 28, 42, 50, 63, 66, 95}
{18, 25, 28, 42, 50, 63, 66, 95}
{2, 6, 10, 13, 25, 28, 71, 95}
{2, 6, 10, 18, 25, 28, 71, 95}
{2, 6, 8, 10, 13, 40, 71, 95}
{2, 6, 8, 10, 18, 40, 71, 95}
{2, 6, 10, 13, 28, 40, 71, 95}
{2, 6, 10, 18, 28, 40, 71, 95}
{2, 10, 13, 25, 28, 42, 71, 95}
{2, 10, 18, 25, 28, 42, 71, 95}
{2, 13, 25, 28, 31, 42, 71, 95}
{2, 18, 25, 28, 31, 42, 71, 95}
{2, 8, 10, 13, 40, 42, 71, 95}
{2, 8, 10, 18, 40, 42, 71, 95}
{2, 10, 13, 28, 40, 42, 71, 95}
{2, 10, 18, 28, 40, 42, 71, 95}
{2, 8, 13, 31, 40, 42, 71, 95}
{2, 8, 18, 31, 40, 42, 71, 95}
{2, 13, 28, 31, 40, 42, 71, 95}
{2, 18, 28, 31, 40, 42, 71, 95}
{2, 6, 13, 25, 28, 53, 71, 95}
{2, 6, 18, 25, 28, 53, 71, 95}
{2, 13, 25, 28, 31, 53, 71, 95}
{2, 18, 25, 28, 31, 53, 71, 95}
{2, 6, 8, 13, 40, 53, 71, 95}
{2, 6, 8, 18, 40, 53, 71, 95}
{2, 6, 13, 28, 40, 53, 71, 95}
{2, 6, 18, 28, 40, 53, 71, 95}
{2, 8, 13, 31, 40, 53, 71, 95}
{2, 8, 18, 31, 40, 53, 71, 95}
{2, 13, 28, 31, 40, 53, 71, 95}
{2, 18, 28, 31, 40, 53, 71, 95}
{2, 6, 8, 10, 13, 55, 71, 95}
{2, 6, 8, 10, 18, 55, 71, 95}
{2, 6, 10, 13, 25, 55, 71, 95}
{2, 6, 10, 18, 25, 55, 71, 95}
{2, 8, 10, 13, 42, 55, 71, 95}
{2, 8, 10, 18, 42, 55, 71, 95}
{2, 10, 13, 25, 42, 55, 71, 95}
{2, 10, 18, 25, 42, 55, 71, 95}
{2, 8, 13, 31, 42, 55, 71, 95}
{2, 8, 18, 31, 42, 55, 71, 95}
{2, 13, 25, 31, 42, 55, 71, 95}
{2, 18, 25, 31, 42, 55, 71, 95}
{2, 6, 8, 13, 53, 55, 71, 95}
{2, 6, 8, 18, 53, 55, 71, 95}
{2, 6, 13, 25, 53, 55, 71, 95}
{2, 6, 18, 25, 53, 55, 71, 95}
{2, 8, 13, 31, 53, 55, 71, 95}
{2, 8, 18, 31, 53, 55, 71, 95}
{2, 13, 25, 31, 53, 55, 71, 95}
{2, 18, 25, 31, 53, 55, 71, 95}
{13, 25, 28, 31, 42, 63, 71, 95}
{18, 25, 28, 31, 42, 63, 71, 95}
{8, 13, 31, 40, 42, 63, 71, 95}
{8, 18, 31, 40, 42, 63, 71, 95}
{13, 28, 31, 40, 42, 63, 71, 95}
{18, 28, 31, 40, 42, 63, 71, 95}
{6, 13, 25, 28, 53, 63, 71, 95}
{6, 18, 25, 28, 53, 63, 71, 95}
{13, 25, 28, 31, 53, 63, 71, 95}
{18, 25, 28, 31, 53, 63, 71, 95}
{6, 8, 13, 40, 53, 63, 71, 95}
{6, 8, 18, 40, 53, 63, 71, 95}
{6, 13, 28, 40, 53, 63, 71, 95}
{6, 18, 28, 40, 53, 63, 71, 95}
{8, 13, 31, 40, 53, 63, 71, 95}
{8, 18, 31, 40, 53, 63, 71, 95}
{13, 28, 31, 40, 53, 63, 71, 95}
{18, 28, 31, 40, 53, 63, 71, 95}
{8, 13, 31, 42, 55, 63, 71, 95}
{8, 18, 31, 42, 55, 63, 71, 95}
{13, 25, 31, 42, 55, 63, 71, 95}
{18, 25, 31, 42, 55, 63, 71, 95}
{6, 8, 13, 53, 55, 63, 71, 95}
{6, 8, 18, 53, 55, 63, 71, 95}
{6, 13, 25, 53, 55, 63, 71, 95}
{6, 18, 25, 53, 55, 63, 71, 95}
{8, 13, 31, 53, 55, 63, 71, 95}
{8, 18, 31, 53, 55, 63, 71, 95}
{13, 25, 31, 53, 55, 63, 71, 95}
{18, 25, 31, 53, 55, 63, 71, 95}
{3, 6, 8, 10, 13, 45, 84, 95}
{3, 6, 8, 10, 18, 45, 84, 95}
{6, 8, 10, 13, 40, 45, 84, 95}
{6, 8, 10, 18, 40, 45, 84, 95}
{6, 10, 13, 28, 40, 45, 84, 95}
{6, 10, 18, 28, 40, 45, 84, 95}
{3, 8, 10, 13, 42, 45, 84, 95}
{3, 8, 10, 18, 42, 45, 84, 95}
{8, 10, 13, 40, 42, 45, 84, 95}
{8, 10, 18, 40, 42, 45, 84, 95}
{10, 13, 28, 40, 42, 45, 84, 95}
{10, 18, 28, 40, 42, 45, 84, 95}
{3, 6, 10, 13, 45, 50, 84, 95}
{3, 6, 10, 18, 45, 50, 84, 95}
{6, 10, 13, 28, 45, 50, 84, 95}
{6, 10, 18, 28, 45, 50, 84, 95}
{3, 10, 13, 42, 45, 50, 84, 95}
{3, 10, 18, 42, 45, 50, 84, 95}
{10, 13, 28, 42, 45, 50, 84, 95}
{10, 18, 28, 42, 45, 50, 84, 95}
{3, 6, 13, 21, 25, 29, 87, 95}
{3, 6, 18, 21, 25, 29, 87, 95}
{3, 13, 21, 25, 29, 35, 87, 95}
{3, 18, 21, 25, 29, 35, 87, 95}
{13, 21, 25, 29, 31, 35, 87, 95}
{18, 21, 25, 29, 31, 35, 87, 95}
{3, 6, 8, 13, 29, 45, 87, 95}
{3, 6, 8, 18, 29, 45, 87, 95}
{3, 6, 13, 21, 29, 45, 87, 95}
{3, 6, 18, 21, 29, 45, 87, 95}
{3, 8, 13, 29, 35, 45, 87, 95}
{3, 8, 18, 29, 35, 45, 87, 95}
{3, 13, 21, 29, 35, 45, 87, 95}
{3, 18, 21, 29, 35, 45, 87, 95}
{8, 13, 29, 31, 35, 45, 87, 95}
{8, 18, 29, 31, 35, 45, 87, 95}
{13, 21, 29, 31, 35, 45, 87, 95}
{18, 21, 29, 31, 35, 45, 87, 95}
{6, 13, 21, 25, 29, 53, 87, 95}
{6, 18, 21, 25, 29, 53, 87, 95}
{13, 21, 25, 29, 31, 53, 87, 95}
{18, 21, 25, 29, 31, 53, 87, 95}
{6, 8, 13, 29, 45, 53, 87, 95}
{6, 8, 18, 29, 45, 53, 87, 95}
{6, 13, 21, 29, 45, 53, 87, 95}
{6, 18, 21, 29, 45, 53, 87, 95}
{8, 13, 29, 31, 45, 53, 87, 95}
{8, 18, 29, 31, 45, 53, 87, 95}
{13, 21, 29, 31, 45, 53, 87, 95}
{18, 21, 29, 31, 45, 53, 87, 95}
{3, 6, 8, 13, 29, 55, 87, 95}
{3, 6, 8, 18, 29, 55, 87, 95}
{3, 6, 13, 25, 29, 55, 87, 95}
{3, 6, 18, 25, 29, 55, 87, 95}
{3, 8, 13, 29, 35, 55, 87, 95}
{3, 8, 18, 29, 35, 55, 87, 95}
{3, 13, 25, 29, 35, 55, 87, 95}
{3, 18, 25, 29, 35, 55, 87, 95}
{8, 13, 29, 31, 35, 55, 87, 95}
{8, 18, 29, 31, 35, 55, 87, 95}
{13, 25, 29, 31, 35, 55, 87, 95}
{18, 25, 29, 31, 35, 55, 87, 95}
{6, 8, 13, 29, 53, 55, 87, 95}
{6, 8, 18, 29, 53, 55, 87, 95}
{6, 13, 25, 29, 53, 55, 87, 95}
{6, 18, 25, 29, 53, 55, 87, 95}
{8, 13, 29, 31, 53, 55, 87, 95}
{8, 18, 29, 31, 53, 55, 87, 95}
{13, 25, 29, 31, 53, 55, 87, 95}
{18, 25, 29, 31, 53, 55, 87, 95}
{3, 6, 8, 13, 55, 63, 87, 95}
{3, 6, 8, 18, 55, 63, 87, 95}
{3, 6, 13, 25, 55, 63, 87, 95}
{3, 6, 18, 25, 55, 63, 87, 95}
{3, 8, 13, 35, 55, 63, 87, 95}
{3, 8, 18, 35, 55, 63, 87, 95}
{3, 13, 25, 35, 55, 63, 87, 95}
{3, 18, 25, 35, 55, 63, 87, 95}
{8, 13, 31, 35, 55, 63, 87, 95}
{8, 18, 31, 35, 55, 63, 87, 95}
{13, 25, 31, 35, 55, 63, 87, 95}
{18, 25, 31, 35, 55, 63, 87, 95}
{6, 8, 13, 53, 55, 63, 87, 95}
{6, 8, 18, 53, 55, 63, 87, 95}
{6, 13, 25, 53, 55, 63, 87, 95}
{6, 18, 25, 53, 55, 63, 87, 95}
{8, 13, 31, 53, 55, 63, 87, 95}
{8, 18, 31, 53, 55, 63, 87, 95}
{13, 25, 31, 53, 55, 63, 87, 95}
{18, 25, 31, 53, 55, 63, 87, 95}
{3, 7, 11, 14, 22, 26, 29, 96}
{3, 7, 11, 19, 22, 26, 29, 96}
{3, 7, 11, 14, 22, 26, 30, 96}
{4, 7, 11, 14, 22, 26, 30, 96}
{3, 7, 11, 19, 22, 26, 30, 96}
{4, 7, 11, 19, 22, 26, 30, 96}
{3, 11, 14, 22, 26, 29, 43, 96}
{3, 11, 19, 22, 26, 29, 43, 96}
{3, 11, 14, 22, 26, 30, 43, 96}
{4, 11, 14, 22, 26, 30, 43, 96}
{3, 11, 19, 22, 26, 30, 43, 96}
{4, 11, 19, 22, 26, 30, 43, 96}
{3, 14, 22, 26, 29, 32, 43, 96}
{3, 19, 22, 26, 29, 32, 43, 96}
{3, 14, 22, 26, 30, 32, 43, 96}
{3, 19, 22, 26, 30, 32, 43, 96}
{4, 14, 22, 26, 30, 36, 43, 96}
{4, 19, 22, 26, 30, 36, 43, 96}
{14, 22, 26, 30, 32, 36, 43, 96}
{19, 22, 26, 30, 32, 36, 43, 96}
{3, 7, 11, 14, 22, 29, 46, 96}
{3, 7, 11, 19, 22, 29, 46, 96}
{1, 3, 7, 11, 14, 30, 46, 96}
{1, 4, 7, 11, 14, 30, 46, 96}
{1, 3, 7, 11, 19, 30, 46, 96}
{1, 4, 7, 11, 19, 30, 46, 96}
{3, 7, 11, 14, 22, 30, 46, 96}
{4, 7, 11, 14, 22, 30, 46, 96}
{3, 7, 11, 19, 22, 30, 46, 96}
{4, 7, 11, 19, 22, 30, 46, 96}
{1, 3, 7, 11, 14, 33, 46, 96}
{1, 3, 7, 11, 19, 33, 46, 96}
{3, 7, 11, 14, 29, 33, 46, 96}
{3, 7, 11, 19, 29, 33, 46, 96}
{3, 11, 14, 22, 29, 43, 46, 96}
{3, 11, 19, 22, 29, 43, 46, 96}
{1, 3, 11, 14, 30, 43, 46, 96}
{1, 4, 11, 14, 30, 43, 46, 96}
{1, 3, 11, 19, 30, 43, 46, 96}
{1, 4, 11, 19, 30, 43, 46, 96}
{3, 11, 14, 22, 30, 43, 46, 96}
{4, 11, 14, 22, 30, 43, 46, 96}
{3, 11, 19, 22, 30, 43, 46, 96}
{4, 11, 19, 22, 30, 43, 46, 96}
{3, 14, 22, 29, 32, 43, 46, 96}
{3, 19, 22, 29, 32, 43, 46, 96}
{1, 3, 14, 30, 32, 43, 46, 96}
{1, 3, 19, 30, 32, 43, 46, 96}
{3, 14, 22, 30, 32, 43, 46, 96}
{3, 19, 22, 30, 32, 43, 46, 96}
{1, 3, 11, 14, 33, 43, 46, 96}
{1, 3, 11, 19, 33, 43, 46, 96}
{3, 11, 14, 29, 33, 43, 46, 96}
{3, 11, 19, 29, 33, 43, 46, 96}
{1, 3, 14, 32, 33, 43, 46, 96}
{1, 3, 19, 32, 33, 43, 46, 96}
{3, 14, 29, 32, 33, 43, 46, 96}
{3, 19, 29, 32, 33, 43, 46, 96}
{1, 4, 14, 30, 36, 43, 46, 96}
{1, 4, 19, 30, 36, 43, 46, 96}
{4, 14, 22, 30, 36, 43, 46, 96}
{4, 19, 22, 30, 36, 43, 46, 96}
{1, 14, 30, 32, 36, 43, 46, 96}
{1, 19, 30, 32, 36, 43, 46, 96}
{14, 22, 30, 32, 36, 43, 46, 96}
{19, 22, 30, 32, 36, 43, 46, 96}
{4, 7, 11, 14, 22, 26, 51, 96}
{4, 7, 11, 19, 22, 26, 51, 96}
{7, 11, 14, 22, 26, 29, 51, 96}
{7, 11, 19, 22, 26, 29, 51, 96}
{4, 11, 14, 22, 26, 43, 51, 96}
{4, 11, 19, 22, 26, 43, 51, 96}
{11, 14, 22, 26, 29, 43, 51, 96}
{11, 19, 22, 26, 29, 43, 51, 96}
{4, 7, 11, 14, 22, 46, 51, 96}
{4, 7, 11, 19, 22, 46, 51, 96}
{7, 11, 14, 22, 29, 46, 51, 96}
{7, 11, 19, 22, 29, 46, 51, 96}
{4, 11, 14, 22, 43, 46, 51, 96}
{4, 11, 19, 22, 43, 46, 51, 96}
{11, 14, 22, 29, 43, 46, 51, 96}
{11, 19, 22, 29, 43, 46, 51, 96}
{3, 7, 14, 22, 26, 29, 54, 96}
{3, 7, 19, 22, 26, 29, 54, 96}
{3, 7, 14, 22, 26, 30, 54, 96}
{3, 7, 19, 22, 26, 30, 54, 96}
{3, 14, 22, 26, 29, 32, 54, 96}
{3, 19, 22, 26, 29, 32, 54, 96}
{3, 14, 22, 26, 30, 32, 54, 96}
{3, 19, 22, 26, 30, 32, 54, 96}
{3, 7, 14, 22, 29, 46, 54, 96}
{3, 7, 19, 22, 29, 46, 54, 96}
{1, 3, 7, 14, 30, 46, 54, 96}
{1, 3, 7, 19, 30, 46, 54, 96}
{3, 7, 14, 22, 30, 46, 54, 96}
{3, 7, 19, 22, 30, 46, 54, 96}
{3, 14, 22, 29, 32, 46, 54, 96}
{3, 19, 22, 29, 32, 46, 54, 96}
{1, 3, 14, 30, 32, 46, 54, 96}
{1, 3, 19, 30, 32, 46, 54, 96}
{3, 14, 22, 30, 32, 46, 54, 96}
{3, 19, 22, 30, 32, 46, 54, 96}
{1, 3, 7, 14, 33, 46, 54, 96}
{1, 3, 7, 19, 33, 46, 54, 96}
{3, 7, 14, 29, 33, 46, 54, 96}
{3, 7, 19, 29, 33, 46, 54, 96}
{1, 3, 14, 32, 33, 46, 54, 96}
{1, 3, 19, 32, 33, 46, 54, 96}
{3, 14, 29, 32, 33, 46, 54, 96}
{3, 19, 29, 32, 33, 46, 54, 96}
{1, 3, 7, 11, 14, 30, 56, 96}
{1, 4, 7, 11, 14, 30, 56, 96}
{1, 3, 7, 11, 19, 30, 56, 96}
{1, 4, 7, 11, 19, 30, 56, 96}
{3, 7, 11, 14, 26, 30, 56, 96}
{4, 7, 11, 14, 26, 30, 56, 96}
{3, 7, 11, 19, 26, 30, 56, 96}
{4, 7, 11, 19, 26, 30, 56, 96}
{1, 3, 11, 14, 30, 43, 56, 96}
{1, 4, 11, 14, 30, 43, 56, 96}
{1, 3, 11, 19, 30, 43, 56, 96}
{1, 4, 11, 19, 30, 43, 56, 96}
{3, 11, 14, 26, 30, 43, 56, 96}
{4, 11, 14, 26, 30, 43, 56, 96}
{3, 11, 19, 26, 30, 43, 56, 96}
{4, 11, 19, 26, 30, 43, 56, 96}
{1, 3, 14, 30, 32, 43, 56, 96}
{1, 3, 19, 30, 32, 43, 56, 96}
{3, 14, 26, 30, 32, 43, 56, 96}
{3, 19, 26, 30, 32, 43, 56, 96}
{1, 4, 14, 30, 36, 43, 56, 96}
{1, 4, 19, 30, 36, 43, 56, 96}
{4, 14, 26, 30, 36, 43, 56, 96}
{4, 19, 26, 30, 36, 43, 56, 96}
{1, 14, 30, 32, 36, 43, 56, 96}
{1, 19, 30, 32, 36, 43, 56, 96}
{14, 26, 30, 32, 36, 43, 56, 96}
{19, 26, 30, 32, 36, 43, 56, 96}
{1, 3, 7, 14, 30, 54, 56, 96}
{1, 3, 7, 19, 30, 54, 56, 96}
{3, 7, 14, 26, 30, 54, 56, 96}
{3, 7, 19, 26, 30, 54, 56, 96}
{1, 3, 14, 30, 32, 54, 56, 96}
{1, 3, 19, 30, 32, 54, 56, 96}
{3, 14, 26, 30, 32, 54, 56, 96}
{3, 19, 26, 30, 32, 54, 56, 96}
{1, 4, 14, 36, 43, 56, 64, 96}
{1, 4, 19, 36, 43, 56, 64, 96}
{4, 14, 26, 36, 43, 56, 64, 96}
{4, 19, 26, 36, 43, 56, 64, 96}
{1, 14, 32, 36, 43, 56, 64, 96}
{1, 19, 32, 36, 43, 56, 64, 96}
{14, 26, 32, 36, 43, 56, 64, 96}
{19, 26, 32, 36, 43, 56, 64, 96}
{14, 22, 26, 29, 32, 43, 67, 96}
{19, 22, 26, 29, 32, 43, 67, 96}
{4, 14, 22, 26, 36, 43, 67, 96}
{4, 19, 22, 26, 36, 43, 67, 96}
{14, 22, 26, 32, 36, 43, 67, 96}
{19, 22, 26, 32, 36, 43, 67, 96}
{14, 22, 29, 32, 43, 46, 67, 96}
{19, 22, 29, 32, 43, 46, 67, 96}
{4, 14, 22, 36, 43, 46, 67, 96}
{4, 19, 22, 36, 43, 46, 67, 96}
{14, 22, 32, 36, 43, 46, 67, 96}
{19, 22, 32, 36, 43, 46, 67, 96}
{4, 14, 22, 26, 43, 51, 67, 96}
{4, 19, 22, 26, 43, 51, 67, 96}
{14, 22, 26, 29, 43, 51, 67, 96}
{19, 22, 26, 29, 43, 51, 67, 96}
{4, 14, 22, 43, 46, 51, 67, 96}
{4, 19, 22, 43, 46, 51, 67, 96}
{14, 22, 29, 43, 46, 51, 67, 96}
{19, 22, 29, 43, 46, 51, 67, 96}
{14, 26, 29, 32, 43, 64, 67, 96}
{19, 26, 29, 32, 43, 64, 67, 96}
{4, 14, 26, 36, 43, 64, 67, 96}
{4, 19, 26, 36, 43, 64, 67, 96}
{14, 26, 32, 36, 43, 64, 67, 96}
{19, 26, 32, 36, 43, 64, 67, 96}
{4, 14, 26, 43, 51, 64, 67, 96}
{4, 19, 26, 43, 51, 64, 67, 96}
{14, 26, 29, 43, 51, 64, 67, 96}
{19, 26, 29, 43, 51, 64, 67, 96}
{3, 7, 11, 14, 26, 29, 72, 96}
{3, 7, 11, 19, 26, 29, 72, 96}
{1, 3, 7, 11, 14, 33, 72, 96}
{1, 3, 7, 11, 19, 33, 72, 96}
{3, 7, 11, 14, 29, 33, 72, 96}
{3, 7, 11, 19, 29, 33, 72, 96}
{3, 11, 14, 26, 29, 43, 72, 96}
{3, 11, 19, 26, 29, 43, 72, 96}
{3, 14, 26, 29, 32, 43, 72, 96}
{3, 19, 26, 29, 32, 43, 72, 96}
{1, 3, 11, 14, 33, 43, 72, 96}
{1, 3, 11, 19, 33, 43, 72, 96}
{3, 11, 14, 29, 33, 43, 72, 96}
{3, 11, 19, 29, 33, 43, 72, 96}
{1, 3, 14, 32, 33, 43, 72, 96}
{1, 3, 19, 32, 33, 43, 72, 96}
{3, 14, 29, 32, 33, 43, 72, 96}
{3, 19, 29, 32, 33, 43, 72, 96}
{3, 7, 14, 26, 29, 54, 72, 96}
{3, 7, 19, 26, 29, 54, 72, 96}
{3, 14, 26, 29, 32, 54, 72, 96}
{3, 19, 26, 29, 32, 54, 72, 96}
{1, 3, 7, 14, 33, 54, 72, 96}
{1, 3, 7, 19, 33, 54, 72, 96}
{3, 7, 14, 29, 33, 54, 72, 96}
{3, 7, 19, 29, 33, 54, 72, 96}
{1, 3, 14, 32, 33, 54, 72, 96}
{1, 3, 19, 32, 33, 54, 72, 96}
{3, 14, 29, 32, 33, 54, 72, 96}
{3, 19, 29, 32, 33, 54, 72, 96}
{1, 3, 7, 11, 14, 56, 72, 96}
{1, 3, 7, 11, 19, 56, 72, 96}
{3, 7, 11, 14, 26, 56, 72, 96}
{3, 7, 11, 19, 26, 56, 72, 96}
{1, 3, 11, 14, 43, 56, 72, 96}
{1, 3, 11, 19, 43, 56, 72, 96}
{3, 11, 14, 26, 43, 56, 72, 96}
{3, 11, 19, 26, 43, 56, 72, 96}
{1, 3, 14, 32, 43, 56, 72, 96}
{1, 3, 19, 32, 43, 56, 72, 96}
{3, 14, 26, 32, 43, 56, 72, 96}
{3, 19, 26, 32, 43, 56, 72, 96}
{1, 3, 7, 14, 54, 56, 72, 96}
{1, 3, 7, 19, 54, 56, 72, 96}
{3, 7, 14, 26, 54, 56, 72, 96}
{3, 7, 19, 26, 54, 56, 72, 96}
{1, 3, 14, 32, 54, 56, 72, 96}
{1, 3, 19, 32, 54, 56, 72, 96}
{3, 14, 26, 32, 54, 56, 72, 96}
{3, 19, 26, 32, 54, 56, 72, 96}
{14, 26, 29, 32, 43, 64, 72, 96}
{19, 26, 29, 32, 43, 64, 72, 96}
{1, 14, 32, 33, 43, 64, 72, 96}
{1, 19, 32, 33, 43, 64, 72, 96}
{14, 29, 32, 33, 43, 64, 72, 96}
{19, 29, 32, 33, 43, 64, 72, 96}
{7, 14, 26, 29, 54, 64, 72, 96}
{7, 19, 26, 29, 54, 64, 72, 96}
{14, 26, 29, 32, 54, 64, 72, 96}
{19, 26, 29, 32, 54, 64, 72, 96}
{1, 7, 14, 33, 54, 64, 72, 96}
{1, 7, 19, 33, 54, 64, 72, 96}
{7, 14, 29, 33, 54, 64, 72, 96}
{7, 19, 29, 33, 54, 64, 72, 96}
{1, 14, 32, 33, 54, 64, 72, 96}
{1, 19, 32, 33, 54, 64, 72, 96}
{14, 29, 32, 33, 54, 64, 72, 96}
{19, 29, 32, 33, 54, 64, 72, 96}
{1, 14, 32, 43, 56, 64, 72, 96}
{1, 19, 32, 43, 56, 64, 72, 96}
{14, 26, 32, 43, 56, 64, 72, 96}
{19, 26, 32, 43, 56, 64, 72, 96}
{1, 7, 14, 54, 56, 64, 72, 96}
{1, 7, 19, 54, 56, 64, 72, 96}
{7, 14, 26, 54, 56, 64, 72, 96}
{7, 19, 26, 54, 56, 64, 72, 96}
{1, 14, 32, 54, 56, 64, 72, 96}
{1, 19, 32, 54, 56, 64, 72, 96}
{14, 26, 32, 54, 56, 64, 72, 96}
{19, 26, 32, 54, 56, 64, 72, 96}
{1, 4, 7, 11, 14, 46, 85, 96}
{1, 4, 7, 11, 19, 46, 85, 96}
{1, 7, 11, 14, 33, 46, 85, 96}
{1, 7, 11, 19, 33, 46, 85, 96}
{7, 11, 14, 29, 33, 46, 85, 96}
{7, 11, 19, 29, 33, 46, 85, 96}
{1, 4, 11, 14, 43, 46, 85, 96}
{1, 4, 11, 19, 43, 46, 85, 96}
{1, 11, 14, 33, 43, 46, 85, 96}
{1, 11, 19, 33, 43, 46, 85, 96}
{11, 14, 29, 33, 43, 46, 85, 96}
{11, 19, 29, 33, 43, 46, 85, 96}
{4, 7, 11, 14, 46, 51, 85, 96}
{4, 7, 11, 19, 46, 51, 85, 96}
{7, 11, 14, 29, 46, 51, 85, 96}
{7, 11, 19, 29, 46, 51, 85, 96}
{4, 11, 14, 43, 46, 51, 85, 96}
{4, 11, 19, 43, 46, 51, 85, 96}
{11, 14, 29, 43, 46, 51, 85, 96}
{11, 19, 29, 43, 46, 51, 85, 96}
{4, 7, 14, 22, 26, 30, 88, 96}
{4, 7, 19, 22, 26, 30, 88, 96}
{4, 14, 22, 26, 30, 36, 88, 96}
{4, 19, 22, 26, 30, 36, 88, 96}
{14, 22, 26, 30, 32, 36, 88, 96}
{19, 22, 26, 30, 32, 36, 88, 96}
{1, 4, 7, 14, 30, 46, 88, 96}
{1, 4, 7, 19, 30, 46, 88, 96}
{4, 7, 14, 22, 30, 46, 88, 96}
{4, 7, 19, 22, 30, 46, 88, 96}
{1, 4, 14, 30, 36, 46, 88, 96}
{1, 4, 19, 30, 36, 46, 88, 96}
{4, 14, 22, 30, 36, 46, 88, 96}
{4, 19, 22, 30, 36, 46, 88, 96}
{1, 14, 30, 32, 36, 46, 88, 96}
{1, 19, 30, 32, 36, 46, 88, 96}
{14, 22, 30, 32, 36, 46, 88, 96}
{19, 22, 30, 32, 36, 46, 88, 96}
{7, 14, 22, 26, 30, 54, 88, 96}
{7, 19, 22, 26, 30, 54, 88, 96}
{14, 22, 26, 30, 32, 54, 88, 96}
{19, 22, 26, 30, 32, 54, 88, 96}
{1, 7, 14, 30, 46, 54, 88, 96}
{1, 7, 19, 30, 46, 54, 88, 96}
{7, 14, 22, 30, 46, 54, 88, 96}
{7, 19, 22, 30, 46, 54, 88, 96}
{1, 14, 30, 32, 46, 54, 88, 96}
{1, 19, 30, 32, 46, 54, 88, 96}
{14, 22, 30, 32, 46, 54, 88, 96}
{19, 22, 30, 32, 46, 54, 88, 96}
{1, 4, 7, 14, 30, 56, 88, 96}
{1, 4, 7, 19, 30, 56, 88, 96}
{4, 7, 14, 26, 30, 56, 88, 96}
{4, 7, 19, 26, 30, 56, 88, 96}
{1, 4, 14, 30, 36, 56, 88, 96}
{1, 4, 19, 30, 36, 56, 88, 96}
{4, 14, 26, 30, 36, 56, 88, 96}
{4, 19, 26, 30, 36, 56, 88, 96}
{1, 14, 30, 32, 36, 56, 88, 96}
{1, 19, 30, 32, 36, 56, 88, 96}
{14, 26, 30, 32, 36, 56, 88, 96}
{19, 26, 30, 32, 36, 56, 88, 96}
{1, 7, 14, 30, 54, 56, 88, 96}
{1, 7, 19, 30, 54, 56, 88, 96}
{7, 14, 26, 30, 54, 56, 88, 96}
{7, 19, 26, 30, 54, 56, 88, 96}
{1, 14, 30, 32, 54, 56, 88, 96}
{1, 19, 30, 32, 54, 56, 88, 96}
{14, 26, 30, 32, 54, 56, 88, 96}
{19, 26, 30, 32, 54, 56, 88, 96}
{1, 4, 7, 14, 56, 64, 88, 96}
{1, 4, 7, 19, 56, 64, 88, 96}
{4, 7, 14, 26, 56, 64, 88, 96}
{4, 7, 19, 26, 56, 64, 88, 96}
{1, 4, 14, 36, 56, 64, 88, 96}
{1, 4, 19, 36, 56, 64, 88, 96}
{4, 14, 26, 36, 56, 64, 88, 96}
{4, 19, 26, 36, 56, 64, 88, 96}
{1, 14, 32, 36, 56, 64, 88, 96}
{1, 19, 32, 36, 56, 64, 88, 96}
{14, 26, 32, 36, 56, 64, 88, 96}
{19, 26, 32, 36, 56, 64, 88, 96}
{1, 7, 14, 54, 56, 64, 88, 96}
{1, 7, 19, 54, 56, 64, 88, 96}
{7, 14, 26, 54, 56, 64, 88, 96}
{7, 19, 26, 54, 56, 64, 88, 96}
{1, 14, 32, 54, 56, 64, 88, 96}
{1, 19, 32, 54, 56, 64, 88, 96}
{14, 26, 32, 54, 56, 64, 88, 96}
{19, 26, 32, 54, 56, 64, 88, 96}
{1, 6, 9, 24, 27, 32, 33, 97}
{6, 9, 24, 27, 29, 32, 33, 97}
{1, 4, 6, 9, 24, 27, 36, 97}
{1, 6, 9, 24, 27, 32, 36, 97}
{1, 6, 24, 27, 32, 33, 43, 97}
{1, 19, 24, 27, 32, 33, 43, 97}
{6, 24, 27, 29, 32, 33, 43, 97}
{19, 24, 27, 29, 32, 33, 43, 97}
{1, 4, 6, 24, 27, 36, 43, 97}
{1, 4, 19, 24, 27, 36, 43, 97}
{1, 6, 24, 27, 32, 36, 43, 97}
{1, 19, 24, 27, 32, 36, 43, 97}
{1, 6, 9, 14, 32, 33, 46, 97}
{1, 6, 9, 27, 32, 33, 46, 97}
{6, 9, 14, 29, 32, 33, 46, 97}
{6, 9, 27, 29, 32, 33, 46, 97}
{1, 4, 6, 9, 14, 36, 46, 97}
{1, 4, 6, 9, 27, 36, 46, 97}
{1, 6, 9, 14, 32, 36, 46, 97}
{1, 6, 9, 27, 32, 36, 46, 97}
{1, 6, 14, 32, 33, 43, 46, 97}
{1, 6, 27, 32, 33, 43, 46, 97}
{1, 19, 27, 32, 33, 43, 46, 97}
{6, 14, 29, 32, 33, 43, 46, 97}
{6, 27, 29, 32, 33, 43, 46, 97}
{19, 27, 29, 32, 33, 43, 46, 97}
{1, 4, 6, 14, 36, 43, 46, 97}
{1, 4, 6, 27, 36, 43, 46, 97}
{1, 4, 19, 27, 36, 43, 46, 97}
{1, 6, 14, 32, 36, 43, 46, 97}
{1, 6, 27, 32, 36, 43, 46, 97}
{1, 19, 27, 32, 36, 43, 46, 97}
{1, 19, 24, 32, 33, 43, 64, 97}
{19, 24, 29, 32, 33, 43, 64, 97}
{1, 4, 19, 24, 36, 43, 64, 97}
{1, 19, 24, 32, 36, 43, 64, 97}
{6, 9, 24, 27, 29, 32, 67, 97}
{4, 6, 9, 24, 27, 36, 67, 97}
{6, 9, 24, 27, 32, 36, 67, 97}
{6, 24, 27, 29, 32, 43, 67, 97}
{19, 24, 27, 29, 32, 43, 67, 97}
{4, 6, 24, 27, 36, 43, 67, 97}
{4, 19, 24, 27, 36, 43, 67, 97}
{6, 24, 27, 32, 36, 43, 67, 97}
{19, 24, 27, 32, 36, 43, 67, 97}
{6, 9, 14, 29, 32, 46, 67, 97}
{6, 9, 27, 29, 32, 46, 67, 97}
{4, 6, 9, 14, 36, 46, 67, 97}
{4, 6, 9, 27, 36, 46, 67, 97}
{6, 9, 14, 32, 36, 46, 67, 97}
{6, 9, 27, 32, 36, 46, 67, 97}
{6, 14, 29, 32, 43, 46, 67, 97}
{6, 27, 29, 32, 43, 46, 67, 97}
{19, 27, 29, 32, 43, 46, 67, 97}
{4, 6, 14, 36, 43, 46, 67, 97}
{4, 6, 27, 36, 43, 46, 67, 97}
{4, 19, 27, 36, 43, 46, 67, 97}
{6, 14, 32, 36, 43, 46, 67, 97}
{6, 27, 32, 36, 43, 46, 67, 97}
{19, 27, 32, 36, 43, 46, 67, 97}
{4, 6, 9, 24, 27, 51, 67, 97}
{6, 9, 24, 27, 29, 51, 67, 97}
{4, 6, 24, 27, 43, 51, 67, 97}
{4, 19, 24, 27, 43, 51, 67, 97}
{6, 24, 27, 29, 43, 51, 67, 97}
{19, 24, 27, 29, 43, 51, 67, 97}
{4, 6, 9, 14, 46, 51, 67, 97}
{4, 6, 9, 27, 46, 51, 67, 97}
{6, 9, 14, 29, 46, 51, 67, 97}
{6, 9, 27, 29, 46, 51, 67, 97}
{4, 6, 14, 43, 46, 51, 67, 97}
{4, 6, 27, 43, 46, 51, 67, 97}
{4, 19, 27, 43, 46, 51, 67, 97}
{6, 14, 29, 43, 46, 51, 67, 97}
{6, 27, 29, 43, 46, 51, 67, 97}
{19, 27, 29, 43, 46, 51, 67, 97}
{19, 24, 29, 32, 43, 64, 67, 97}
{4, 19, 24, 36, 43, 64, 67, 97}
{19, 24, 32, 36, 43, 64, 67, 97}
{4, 19, 24, 43, 51, 64, 67, 97}
{19, 24, 29, 43, 51, 64, 67, 97}
{1, 6, 9, 14, 32, 33, 74, 97}
{1, 6, 9, 24, 32, 33, 74, 97}
{6, 9, 14, 29, 32, 33, 74, 97}
{6, 9, 24, 29, 32, 33, 74, 97}
{1, 4, 6, 9, 14, 36, 74, 97}
{1, 4, 6, 9, 24, 36, 74, 97}
{1, 6, 9, 14, 32, 36, 74, 97}
{1, 6, 9, 24, 32, 36, 74, 97}
{1, 6, 14, 32, 33, 43, 74, 97}
{1, 6, 24, 32, 33, 43, 74, 97}
{6, 14, 29, 32, 33, 43, 74, 97}
{6, 24, 29, 32, 33, 43, 74, 97}
{1, 4, 6, 14, 36, 43, 74, 97}
{1, 4, 6, 24, 36, 43, 74, 97}
{1, 6, 14, 32, 36, 43, 74, 97}
{1, 6, 24, 32, 36, 43, 74, 97}
{1, 9, 14, 32, 33, 64, 74, 97}
{1, 9, 24, 32, 33, 64, 74, 97}
{9, 14, 29, 32, 33, 64, 74, 97}
{9, 24, 29, 32, 33, 64, 74, 97}
{1, 4, 9, 14, 36, 64, 74, 97}
{1, 4, 9, 24, 36, 64, 74, 97}
{1, 9, 14, 32, 36, 64, 74, 97}
{1, 9, 24, 32, 36, 64, 74, 97}
{1, 14, 32, 33, 43, 64, 74, 97}
{1, 24, 32, 33, 43, 64, 74, 97}
{14, 29, 32, 33, 43, 64, 74, 97}
{24, 29, 32, 33, 43, 64, 74, 97}
{1, 4, 14, 36, 43, 64, 74, 97}
{1, 4, 24, 36, 43, 64, 74, 97}
{1, 14, 32, 36, 43, 64, 74, 97}
{1, 24, 32, 36, 43, 64, 74, 97}
{6, 9, 14, 29, 32, 67, 74, 97}
{6, 9, 24, 29, 32, 67, 74, 97}
{4, 6, 9, 14, 36, 67, 74, 97}
{4, 6, 9, 24, 36, 67, 74, 97}
{6, 9, 14, 32, 36, 67, 74, 97}
{6, 9, 24, 32, 36, 67, 74, 97}
{6, 14, 29, 32, 43, 67, 74, 97}
{6, 24, 29, 32, 43, 67, 74, 97}
{4, 6, 14, 36, 43, 67, 74, 97}
{4, 6, 24, 36, 43, 67, 74, 97}
{6, 14, 32, 36, 43, 67, 74, 97}
{6, 24, 32, 36, 43, 67, 74, 97}
{4, 6, 9, 14, 51, 67, 74, 97}
{4, 6, 9, 24, 51, 67, 74, 97}
{6, 9, 14, 29, 51, 67, 74, 97}
{6, 9, 24, 29, 51, 67, 74, 97}
{4, 6, 14, 43, 51, 67, 74, 97}
{4, 6, 24, 43, 51, 67, 74, 97}
{6, 14, 29, 43, 51, 67, 74, 97}
{6, 24, 29, 43, 51, 67, 74, 97}
{9, 14, 29, 32, 64, 67, 74, 97}
{9, 24, 29, 32, 64, 67, 74, 97}
{4, 9, 14, 36, 64, 67, 74, 97}
{4, 9, 24, 36, 64, 67, 74, 97}
{9, 14, 32, 36, 64, 67, 74, 97}
{9, 24, 32, 36, 64, 67, 74, 97}
{14, 29, 32, 43, 64, 67, 74, 97}
{24, 29, 32, 43, 64, 67, 74, 97}
{4, 14, 36, 43, 64, 67, 74, 97}
{4, 24, 36, 43, 64, 67, 74, 97}
{14, 32, 36, 43, 64, 67, 74, 97}
{24, 32, 36, 43, 64, 67, 74, 97}
{4, 9, 14, 51, 64, 67, 74, 97}
{4, 9, 24, 51, 64, 67, 74, 97}
{9, 14, 29, 51, 64, 67, 74, 97}
{9, 24, 29, 51, 64, 67, 74, 97}
{4, 14, 43, 51, 64, 67, 74, 97}
{4, 24, 43, 51, 64, 67, 74, 97}
{14, 29, 43, 51, 64, 67, 74, 97}
{24, 29, 43, 51, 64, 67, 74, 97}
{1, 9, 24, 27, 32, 33, 77, 97}
{1, 19, 24, 27, 32, 33, 77, 97}
{9, 24, 27, 29, 32, 33, 77, 97}
{19, 24, 27, 29, 32, 33, 77, 97}
{1, 4, 9, 24, 27, 36, 77, 97}
{1, 4, 19, 24, 27, 36, 77, 97}
{1, 9, 24, 27, 32, 36, 77, 97}
{1, 19, 24, 27, 32, 36, 77, 97}
{1, 9, 27, 32, 33, 46, 77, 97}
{1, 19, 27, 32, 33, 46, 77, 97}
{9, 27, 29, 32, 33, 46, 77, 97}
{19, 27, 29, 32, 33, 46, 77, 97}
{1, 4, 9, 27, 36, 46, 77, 97}
{1, 4, 19, 27, 36, 46, 77, 97}
{1, 9, 27, 32, 36, 46, 77, 97}
{1, 19, 27, 32, 36, 46, 77, 97}
{1, 9, 24, 32, 33, 64, 77, 97}
{1, 19, 24, 32, 33, 64, 77, 97}
{9, 24, 29, 32, 33, 64, 77, 97}
{19, 24, 29, 32, 33, 64, 77, 97}
{1, 4, 9, 24, 36, 64, 77, 97}
{1, 4, 19, 24, 36, 64, 77, 97}
{1, 9, 24, 32, 36, 64, 77, 97}
{1, 19, 24, 32, 36, 64, 77, 97}
{9, 24, 27, 29, 32, 67, 77, 97}
{19, 24, 27, 29, 32, 67, 77, 97}
{4, 9, 24, 27, 36, 67, 77, 97}
{4, 19, 24, 27, 36, 67, 77, 97}
{9, 24, 27, 32, 36, 67, 77, 97}
{19, 24, 27, 32, 36, 67, 77, 97}
{9, 27, 29, 32, 46, 67, 77, 97}
{19, 27, 29, 32, 46, 67, 77, 97}
{4, 9, 27, 36, 46, 67, 77, 97}
{4, 19, 27, 36, 46, 67, 77, 97}
{9, 27, 32, 36, 46, 67, 77, 97}
{19, 27, 32, 36, 46, 67, 77, 97}
{4, 9, 24, 27, 51, 67, 77, 97}
{4, 19, 24, 27, 51, 67, 77, 97}
{9, 24, 27, 29, 51, 67, 77, 97}
{19, 24, 27, 29, 51, 67, 77, 97}
{4, 9, 27, 46, 51, 67, 77, 97}
{4, 19, 27, 46, 51, 67, 77, 97}
{9, 27, 29, 46, 51, 67, 77, 97}
{19, 27, 29, 46, 51, 67, 77, 97}
{9, 24, 29, 32, 64, 67, 77, 97}
{19, 24, 29, 32, 64, 67, 77, 97}
{4, 9, 24, 36, 64, 67, 77, 97}
{4, 19, 24, 36, 64, 67, 77, 97}
{9, 24, 32, 36, 64, 67, 77, 97}
{19, 24, 32, 36, 64, 67, 77, 97}
{4, 9, 24, 51, 64, 67, 77, 97}
{4, 19, 24, 51, 64, 67, 77, 97}
{9, 24, 29, 51, 64, 67, 77, 97}
{19, 24, 29, 51, 64, 67, 77, 97}
{1, 4, 6, 9, 24, 27, 85, 97}
{1, 6, 9, 24, 27, 33, 85, 97}
{6, 9, 24, 27, 29, 33, 85, 97}
{1, 4, 6, 24, 27, 43, 85, 97}
{1, 4, 19, 24, 27, 43, 85, 97}
{1, 6, 24, 27, 33, 43, 85, 97}
{1, 19, 24, 27, 33, 43, 85, 97}
{6, 24, 27, 29, 33, 43, 85, 97}
{19, 24, 27, 29, 33, 43, 85, 97}
{1, 4, 6, 9, 14, 46, 85, 97}
{1, 4, 6, 9, 27, 46, 85, 97}
{1, 6, 9, 14, 33, 46, 85, 97}
{1, 6, 9, 27, 33, 46, 85, 97}
{6, 9, 14, 29, 33, 46, 85, 97}
{6, 9, 27, 29, 33, 46, 85, 97}
{1, 4, 6, 14, 43, 46, 85, 97}
{1, 4, 6, 27, 43, 46, 85, 97}
{1, 4, 19, 27, 43, 46, 85, 97}
{1, 6, 14, 33, 43, 46, 85, 97}
{1, 6, 27, 33, 43, 46, 85, 97}
{1, 19, 27, 33, 43, 46, 85, 97}
{6, 14, 29, 33, 43, 46, 85, 97}
{6, 27, 29, 33, 43, 46, 85, 97}
{19, 27, 29, 33, 43, 46, 85, 97}
{4, 6, 9, 24, 27, 51, 85, 97}
{6, 9, 24, 27, 29, 51, 85, 97}
{4, 6, 24, 27, 43, 51, 85, 97}
{4, 19, 24, 27, 43, 51, 85, 97}
{6, 24, 27, 29, 43, 51, 85, 97}
{19, 24, 27, 29, 43, 51, 85, 97}
{4, 6, 9, 14, 46, 51, 85, 97}
{4, 6, 9, 27, 46, 51, 85, 97}
{6, 9, 14, 29, 46, 51, 85, 97}
{6, 9, 27, 29, 46, 51, 85, 97}
{4, 6, 14, 43, 46, 51, 85, 97}
{4, 6, 27, 43, 46, 51, 85, 97}
{4, 19, 27, 43, 46, 51, 85, 97}
{6, 14, 29, 43, 46, 51, 85, 97}
{6, 27, 29, 43, 46, 51, 85, 97}
{19, 27, 29, 43, 46, 51, 85, 97}
{1, 4, 19, 24, 43, 64, 85, 97}
{1, 19, 24, 33, 43, 64, 85, 97}
{19, 24, 29, 33, 43, 64, 85, 97}
{4, 19, 24, 43, 51, 64, 85, 97}
{19, 24, 29, 43, 51, 64, 85, 97}
{1, 4, 6, 9, 14, 74, 85, 97}
{1, 4, 6, 9, 24, 74, 85, 97}
{1, 6, 9, 14, 33, 74, 85, 97}
{1, 6, 9, 24, 33, 74, 85, 97}
{6, 9, 14, 29, 33, 74, 85, 97}
{6, 9, 24, 29, 33, 74, 85, 97}
{1, 4, 6, 14, 43, 74, 85, 97}
{1, 4, 6, 24, 43, 74, 85, 97}
{1, 6, 14, 33, 43, 74, 85, 97}
{1, 6, 24, 33, 43, 74, 85, 97}
{6, 14, 29, 33, 43, 74, 85, 97}
{6, 24, 29, 33, 43, 74, 85, 97}
{4, 6, 9, 14, 51, 74, 85, 97}
{4, 6, 9, 24, 51, 74, 85, 97}
{6, 9, 14, 29, 51, 74, 85, 97}
{6, 9, 24, 29, 51, 74, 85, 97}
{4, 6, 14, 43, 51, 74, 85, 97}
{4, 6, 24, 43, 51, 74, 85, 97}
{6, 14, 29, 43, 51, 74, 85, 97}
{6, 24, 29, 43, 51, 74, 85, 97}
{1, 4, 9, 14, 64, 74, 85, 97}
{1, 4, 9, 24, 64, 74, 85, 97}
{1, 9, 14, 33, 64, 74, 85, 97}
{1, 9, 24, 33, 64, 74, 85, 97}
{9, 14, 29, 33, 64, 74, 85, 97}
{9, 24, 29, 33, 64, 74, 85, 97}
{1, 4, 14, 43, 64, 74, 85, 97}
{1, 4, 24, 43, 64, 74, 85, 97}
{1, 14, 33, 43, 64, 74, 85, 97}
{1, 24, 33, 43, 64, 74, 85, 97}
{14, 29, 33, 43, 64, 74, 85, 97}
{24, 29, 33, 43, 64, 74, 85, 97}
{4, 9, 14, 51, 64, 74, 85, 97}
{4, 9, 24, 51, 64, 74, 85, 97}
{9, 14, 29, 51, 64, 74, 85, 97}
{9, 24, 29, 51, 64, 74, 85, 97}
{4, 14, 43, 51, 64, 74, 85, 97}
{4, 24, 43, 51, 64, 74, 85, 97}
{14, 29, 43, 51, 64, 74, 85, 97}
{24, 29, 43, 51, 64, 74, 85, 97}
{1, 4, 9, 24, 27, 77, 85, 97}
{1, 4, 19, 24, 27, 77, 85, 97}
{1, 9, 24, 27, 33, 77, 85, 97}
{1, 19, 24, 27, 33, 77, 85, 97}
{9, 24, 27, 29, 33, 77, 85, 97}
{19, 24, 27, 29, 33, 77, 85, 97}
{1, 4, 9, 27, 46, 77, 85, 97}
{1, 4, 19, 27, 46, 77, 85, 97}
{1, 9, 27, 33, 46, 77, 85, 97}
{1, 19, 27, 33, 46, 77, 85, 97}
{9, 27, 29, 33, 46, 77, 85, 97}
{19, 27, 29, 33, 46, 77, 85, 97}
{4, 9, 24, 27, 51, 77, 85, 97}
{4, 19, 24, 27, 51, 77, 85, 97}
{9, 24, 27, 29, 51, 77, 85, 97}
{19, 24, 27, 29, 51, 77, 85, 97}
{4, 9, 27, 46, 51, 77, 85, 97}
{4, 19, 27, 46, 51, 77, 85, 97}
{9, 27, 29, 46, 51, 77, 85, 97}
{19, 27, 29, 46, 51, 77, 85, 97}
{1, 4, 9, 24, 64, 77, 85, 97}
{1, 4, 19, 24, 64, 77, 85, 97}
{1, 9, 24, 33, 64, 77, 85, 97}
{1, 19, 24, 33, 64, 77, 85, 97}
{9, 24, 29, 33, 64, 77, 85, 97}
{19, 24, 29, 33, 64, 77, 85, 97}
{4, 9, 24, 51, 64, 77, 85, 97}
{4, 19, 24, 51, 64, 77, 85, 97}
{9, 24, 29, 51, 64, 77, 85, 97}
{19, 24, 29, 51, 64, 77, 85, 97}
{1, 14, 32, 33, 43, 46, 96, 97}
{1, 19, 32, 33, 43, 46, 96, 97}
{14, 29, 32, 33, 43, 46, 96, 97}
{19, 29, 32, 33, 43, 46, 96, 97}
{1, 4, 14, 36, 43, 46, 96, 97}
{1, 4, 19, 36, 43, 46, 96, 97}
{1, 14, 32, 36, 43, 46, 96, 97}
{1, 19, 32, 36, 43, 46, 96, 97}
{1, 14, 32, 33, 43, 64, 96, 97}
{1, 19, 32, 33, 43, 64, 96, 97}
{14, 29, 32, 33, 43, 64, 96, 97}
{19, 29, 32, 33, 43, 64, 96, 97}
{1, 4, 14, 36, 43, 64, 96, 97}
{1, 4, 19, 36, 43, 64, 96, 97}
{1, 14, 32, 36, 43, 64, 96, 97}
{1, 19, 32, 36, 43, 64, 96, 97}
{14, 29, 32, 43, 46, 67, 96, 97}
{19, 29, 32, 43, 46, 67, 96, 97}
{4, 14, 36, 43, 46, 67, 96, 97}
{4, 19, 36, 43, 46, 67, 96, 97}
{14, 32, 36, 43, 46, 67, 96, 97}
{19, 32, 36, 43, 46, 67, 96, 97}
{4, 14, 43, 46, 51, 67, 96, 97}
{4, 19, 43, 46, 51, 67, 96, 97}
{14, 29, 43, 46, 51, 67, 96, 97}
{19, 29, 43, 46, 51, 67, 96, 97}
{14, 29, 32, 43, 64, 67, 96, 97}
{19, 29, 32, 43, 64, 67, 96, 97}
{4, 14, 36, 43, 64, 67, 96, 97}
{4, 19, 36, 43, 64, 67, 96, 97}
{14, 32, 36, 43, 64, 67, 96, 97}
{19, 32, 36, 43, 64, 67, 96, 97}
{4, 14, 43, 51, 64, 67, 96, 97}
{4, 19, 43, 51, 64, 67, 96, 97}
{14, 29, 43, 51, 64, 67, 96, 97}
{19, 29, 43, 51, 64, 67, 96, 97}
{1, 4, 14, 43, 46, 85, 96, 97}
{1, 4, 19, 43, 46, 85, 96, 97}
{1, 14, 33, 43, 46, 85, 96, 97}
{1, 19, 33, 43, 46, 85, 96, 97}
{14, 29, 33, 43, 46, 85, 96, 97}
{19, 29, 33, 43, 46, 85, 96, 97}
{4, 14, 43, 46, 51, 85, 96, 97}
{4, 19, 43, 46, 51, 85, 96, 97}
{14, 29, 43, 46, 51, 85, 96, 97}
{19, 29, 43, 46, 51, 85, 96, 97}
{1, 4, 14, 43, 64, 85, 96, 97}
{1, 4, 19, 43, 64, 85, 96, 97}
{1, 14, 33, 43, 64, 85, 96, 97}
{1, 19, 33, 43, 64, 85, 96, 97}
{14, 29, 33, 43, 64, 85, 96, 97}
{19, 29, 33, 43, 64, 85, 96, 97}
{4, 14, 43, 51, 64, 85, 96, 97}
{4, 19, 43, 51, 64, 85, 96, 97}
{14, 29, 43, 51, 64, 85, 96, 97}
{19, 29, 43, 51, 64, 85, 96, 97}
{2, 7, 10, 17, 25, 28, 34, 98}
{7, 10, 17, 25, 28, 30, 34, 98}
{2, 5, 7, 10, 17, 28, 37, 98}
{2, 7, 10, 17, 25, 28, 37, 98}
{2, 7, 17, 25, 28, 34, 44, 98}
{2, 17, 20, 25, 28, 34, 44, 98}
{7, 17, 25, 28, 30, 34, 44, 98}
{17, 20, 25, 28, 30, 34, 44, 98}
{2, 5, 7, 17, 28, 37, 44, 98}
{2, 5, 17, 20, 28, 37, 44, 98}
{2, 7, 17, 25, 28, 37, 44, 98}
{2, 17, 20, 25, 28, 37, 44, 98}
{2, 7, 10, 15, 25, 34, 47, 98}
{2, 7, 10, 25, 28, 34, 47, 98}
{7, 10, 15, 25, 30, 34, 47, 98}
{7, 10, 25, 28, 30, 34, 47, 98}
{2, 5, 7, 10, 15, 37, 47, 98}
{2, 7, 10, 15, 25, 37, 47, 98}
{2, 5, 7, 10, 28, 37, 47, 98}
{2, 7, 10, 25, 28, 37, 47, 98}
{2, 7, 15, 25, 34, 44, 47, 98}
{2, 7, 25, 28, 34, 44, 47, 98}
{2, 20, 25, 28, 34, 44, 47, 98}
{7, 15, 25, 30, 34, 44, 47, 98}
{7, 25, 28, 30, 34, 44, 47, 98}
{20, 25, 28, 30, 34, 44, 47, 98}
{2, 5, 7, 15, 37, 44, 47, 98}
{2, 7, 15, 25, 37, 44, 47, 98}
{2, 5, 7, 28, 37, 44, 47, 98}
{2, 5, 20, 28, 37, 44, 47, 98}
{2, 7, 25, 28, 37, 44, 47, 98}
{2, 20, 25, 28, 37, 44, 47, 98}
{2, 17, 20, 25, 34, 44, 57, 98}
{17, 20, 25, 30, 34, 44, 57, 98}
{2, 5, 17, 20, 37, 44, 57, 98}
{2, 17, 20, 25, 37, 44, 57, 98}
{7, 10, 17, 25, 28, 30, 68, 98}
{5, 7, 10, 17, 28, 37, 68, 98}
{7, 10, 17, 25, 28, 37, 68, 98}
{7, 17, 25, 28, 30, 44, 68, 98}
{17, 20, 25, 28, 30, 44, 68, 98}
{5, 7, 17, 28, 37, 44, 68, 98}
{5, 17, 20, 28, 37, 44, 68, 98}
{7, 17, 25, 28, 37, 44, 68, 98}
{17, 20, 25, 28, 37, 44, 68, 98}
{7, 10, 15, 25, 30, 47, 68, 98}
{7, 10, 25, 28, 30, 47, 68, 98}
{5, 7, 10, 15, 37, 47, 68, 98}
{7, 10, 15, 25, 37, 47, 68, 98}
{5, 7, 10, 28, 37, 47, 68, 98}
{7, 10, 25, 28, 37, 47, 68, 98}
{7, 15, 25, 30, 44, 47, 68, 98}
{7, 25, 28, 30, 44, 47, 68, 98}
{20, 25, 28, 30, 44, 47, 68, 98}
{5, 7, 15, 37, 44, 47, 68, 98}
{7, 15, 25, 37, 44, 47, 68, 98}
{5, 7, 28, 37, 44, 47, 68, 98}
{5, 20, 28, 37, 44, 47, 68, 98}
{7, 25, 28, 37, 44, 47, 68, 98}
{20, 25, 28, 37, 44, 47, 68, 98}
{5, 7, 10, 17, 28, 52, 68, 98}
{7, 10, 17, 28, 30, 52, 68, 98}
{5, 7, 17, 28, 44, 52, 68, 98}
{5, 17, 20, 28, 44, 52, 68, 98}
{7, 17, 28, 30, 44, 52, 68, 98}
{17, 20, 28, 30, 44, 52, 68, 98}
{5, 7, 10, 15, 47, 52, 68, 98}
{5, 7, 10, 28, 47, 52, 68, 98}
{7, 10, 15, 30, 47, 52, 68, 98}
{7, 10, 28, 30, 47, 52, 68, 98}
{5, 7, 15, 44, 47, 52, 68, 98}
{5, 7, 28, 44, 47, 52, 68, 98}
{5, 20, 28, 44, 47, 52, 68, 98}
{7, 15, 30, 44, 47, 52, 68, 98}
{7, 28, 30, 44, 47, 52, 68, 98}
{20, 28, 30, 44, 47, 52, 68, 98}
{17, 20, 25, 30, 44, 57, 68, 98}
{5, 17, 20, 37, 44, 57, 68, 98}
{17, 20, 25, 37, 44, 57, 68, 98}
{5, 17, 20, 44, 52, 57, 68, 98}
{17, 20, 30, 44, 52, 57, 68, 98}
{2, 7, 10, 15, 25, 34, 75, 98}
{2, 7, 10, 17, 25, 34, 75, 98}
{7, 10, 15, 25, 30, 34, 75, 98}
{7, 10, 17, 25, 30, 34, 75, 98}
{2, 5, 7, 10, 15, 37, 75, 98}
{2, 5, 7, 10, 17, 37, 75, 98}
{2, 7, 10, 15, 25, 37, 75, 98}
{2, 7, 10, 17, 25, 37, 75, 98}
{2, 7, 15, 25, 34, 44, 75, 98}
{2, 7, 17, 25, 34, 44, 75, 98}
{7, 15, 25, 30, 34, 44, 75, 98}
{7, 17, 25, 30, 34, 44, 75, 98}
{2, 5, 7, 15, 37, 44, 75, 98}
{2, 5, 7, 17, 37, 44, 75, 98}
{2, 7, 15, 25, 37, 44, 75, 98}
{2, 7, 17, 25, 37, 44, 75, 98}
{2, 10, 15, 25, 34, 57, 75, 98}
{2, 10, 17, 25, 34, 57, 75, 98}
{10, 15, 25, 30, 34, 57, 75, 98}
{10, 17, 25, 30, 34, 57, 75, 98}
{2, 5, 10, 15, 37, 57, 75, 98}
{2, 5, 10, 17, 37, 57, 75, 98}
{2, 10, 15, 25, 37, 57, 75, 98}
{2, 10, 17, 25, 37, 57, 75, 98}
{2, 15, 25, 34, 44, 57, 75, 98}
{2, 17, 25, 34, 44, 57, 75, 98}
{15, 25, 30, 34, 44, 57, 75, 98}
{17, 25, 30, 34, 44, 57, 75, 98}
{2, 5, 15, 37, 44, 57, 75, 98}
{2, 5, 17, 37, 44, 57, 75, 98}
{2, 15, 25, 37, 44, 57, 75, 98}
{2, 17, 25, 37, 44, 57, 75, 98}
{7, 10, 15, 25, 30, 68, 75, 98}
{7, 10, 17, 25, 30, 68, 75, 98}
{5, 7, 10, 15, 37, 68, 75, 98}
{5, 7, 10, 17, 37, 68, 75, 98}
{7, 10, 15, 25, 37, 68, 75, 98}
{7, 10, 17, 25, 37, 68, 75, 98}
{7, 15, 25, 30, 44, 68, 75, 98}
{7, 17, 25, 30, 44, 68, 75, 98}
{5, 7, 15, 37, 44, 68, 75, 98}
{5, 7, 17, 37, 44, 68, 75, 98}
{7, 15, 25, 37, 44, 68, 75, 98}
{7, 17, 25, 37, 44, 68, 75, 98}
{5, 7, 10, 15, 52, 68, 75, 98}
{5, 7, 10, 17, 52, 68, 75, 98}
{7, 10, 15, 30, 52, 68, 75, 98}
{7, 10, 17, 30, 52, 68, 75, 98}
{5, 7, 15, 44, 52, 68, 75, 98}
{5, 7, 17, 44, 52, 68, 75, 98}
{7, 15, 30, 44, 52, 68, 75, 98}
{7, 17, 30, 44, 52, 68, 75, 98}
{10, 15, 25, 30, 57, 68, 75, 98}
{10, 17, 25, 30, 57, 68, 75, 98}
{5, 10, 15, 37, 57, 68, 75, 98}
{5, 10, 17, 37, 57, 68, 75, 98}
{10, 15, 25, 37, 57, 68, 75, 98}
{10, 17, 25, 37, 57, 68, 75, 98}
{15, 25, 30, 44, 57, 68, 75, 98}
{17, 25, 30, 44, 57, 68, 75, 98}
{5, 15, 37, 44, 57, 68, 75, 98}
{5, 17, 37, 44, 57, 68, 75, 98}
{15, 25, 37, 44, 57, 68, 75, 98}
{17, 25, 37, 44, 57, 68, 75, 98}
{5, 10, 15, 52, 57, 68, 75, 98}
{5, 10, 17, 52, 57, 68, 75, 98}
{10, 15, 30, 52, 57, 68, 75, 98}
{10, 17, 30, 52, 57, 68, 75, 98}
{5, 15, 44, 52, 57, 68, 75, 98}
{5, 17, 44, 52, 57, 68, 75, 98}
{15, 30, 44, 52, 57, 68, 75, 98}
{17, 30, 44, 52, 57, 68, 75, 98}
{2, 10, 17, 25, 28, 34, 78, 98}
{2, 17, 20, 25, 28, 34, 78, 98}
{10, 17, 25, 28, 30, 34, 78, 98}
{17, 20, 25, 28, 30, 34, 78, 98}
{2, 5, 10, 17, 28, 37, 78, 98}
{2, 5, 17, 20, 28, 37, 78, 98}
{2, 10, 17, 25, 28, 37, 78, 98}
{2, 17, 20, 25, 28, 37, 78, 98}
{2, 10, 25, 28, 34, 47, 78, 98}
{2, 20, 25, 28, 34, 47, 78, 98}
{10, 25, 28, 30, 34, 47, 78, 98}
{20, 25, 28, 30, 34, 47, 78, 98}
{2, 5, 10, 28, 37, 47, 78, 98}
{2, 5, 20, 28, 37, 47, 78, 98}
{2, 10, 25, 28, 37, 47, 78, 98}
{2, 20, 25, 28, 37, 47, 78, 98}
{2, 10, 17, 25, 34, 57, 78, 98}
{2, 17, 20, 25, 34, 57, 78, 98}
{10, 17, 25, 30, 34, 57, 78, 98}
{17, 20, 25, 30, 34, 57, 78, 98}
{2, 5, 10, 17, 37, 57, 78, 98}
{2, 5, 17, 20, 37, 57, 78, 98}
{2, 10, 17, 25, 37, 57, 78, 98}
{2, 17, 20, 25, 37, 57, 78, 98}
{10, 17, 25, 28, 30, 68, 78, 98}
{17, 20, 25, 28, 30, 68, 78, 98}
{5, 10, 17, 28, 37, 68, 78, 98}
{5, 17, 20, 28, 37, 68, 78, 98}
{10, 17, 25, 28, 37, 68, 78, 98}
{17, 20, 25, 28, 37, 68, 78, 98}
{10, 25, 28, 30, 47, 68, 78, 98}
{20, 25, 28, 30, 47, 68, 78, 98}
{5, 10, 28, 37, 47, 68, 78, 98}
{5, 20, 28, 37, 47, 68, 78, 98}
{10, 25, 28, 37, 47, 68, 78, 98}
{20, 25, 28, 37, 47, 68, 78, 98}
{5, 10, 17, 28, 52, 68, 78, 98}
{5, 17, 20, 28, 52, 68, 78, 98}
{10, 17, 28, 30, 52, 68, 78, 98}
{17, 20, 28, 30, 52, 68, 78, 98}
{5, 10, 28, 47, 52, 68, 78, 98}
{5, 20, 28, 47, 52, 68, 78, 98}
{10, 28, 30, 47, 52, 68, 78, 98}
{20, 28, 30, 47, 52, 68, 78, 98}
{10, 17, 25, 30, 57, 68, 78, 98}
{17, 20, 25, 30, 57, 68, 78, 98}
{5, 10, 17, 37, 57, 68, 78, 98}
{5, 17, 20, 37, 57, 68, 78, 98}
{10, 17, 25, 37, 57, 68, 78, 98}
{17, 20, 25, 37, 57, 68, 78, 98}
{5, 10, 17, 52, 57, 68, 78, 98}
{5, 17, 20, 52, 57, 68, 78, 98}
{10, 17, 30, 52, 57, 68, 78, 98}
{17, 20, 30, 52, 57, 68, 78, 98}
{2, 5, 7, 10, 17, 28, 86, 98}
{2, 7, 10, 17, 28, 34, 86, 98}
{7, 10, 17, 28, 30, 34, 86, 98}
{2, 5, 7, 17, 28, 44, 86, 98}
{2, 5, 17, 20, 28, 44, 86, 98}
{2, 7, 17, 28, 34, 44, 86, 98}
{2, 17, 20, 28, 34, 44, 86, 98}
{7, 17, 28, 30, 34, 44, 86, 98}
{17, 20, 28, 30, 34, 44, 86, 98}
{2, 5, 7, 10, 15, 47, 86, 98}
{2, 5, 7, 10, 28, 47, 86, 98}
{2, 7, 10, 15, 34, 47, 86, 98}
{2, 7, 10, 28, 34, 47, 86, 98}
{7, 10, 15, 30, 34, 47, 86, 98}
{7, 10, 28, 30, 34, 47, 86, 98}
{2, 5, 7, 15, 44, 47, 86, 98}
{2, 5, 7, 28, 44, 47, 86, 98}
{2, 5, 20, 28, 44, 47, 86, 98}
{2, 7, 15, 34, 44, 47, 86, 98}
{2, 7, 28, 34, 44, 47, 86, 98}
{2, 20, 28, 34, 44, 47, 86, 98}
{7, 15, 30, 34, 44, 47, 86, 98}
{7, 28, 30, 34, 44, 47, 86, 98}
{20, 28, 30, 34, 44, 47, 86, 98}
{5, 7, 10, 17, 28, 52, 86, 98}
{7, 10, 17, 28, 30, 52, 86, 98}
{5, 7, 17, 28, 44, 52, 86, 98}
{5, 17, 20, 28, 44, 52, 86, 98}
{7, 17, 28, 30, 44, 52, 86, 98}
{17, 20, 28, 30, 44, 52, 86, 98}
{5, 7, 10, 15, 47, 52, 86, 98}
{5, 7, 10, 28, 47, 52, 86, 98}
{7, 10, 15, 30, 47, 52, 86, 98}
{7, 10, 28, 30, 47, 52, 86, 98}
{5, 7, 15, 44, 47, 52, 86, 98}
{5, 7, 28, 44, 47, 52, 86, 98}
{5, 20, 28, 44, 47, 52, 86, 98}
{7, 15, 30, 44, 47, 52, 86, 98}
{7, 28, 30, 44, 47, 52, 86, 98}
{20, 28, 30, 44, 47, 52, 86, 98}
{2, 5, 17, 20, 44, 57, 86, 98}
{2, 17, 20, 34, 44, 57, 86, 98}
{17, 20, 30, 34, 44, 57, 86, 98}
{5, 17, 20, 44, 52, 57, 86, 98}
{17, 20, 30, 44, 52, 57, 86, 98}
{2, 5, 7, 10, 15, 75, 86, 98}
{2, 5, 7, 10, 17, 75, 86, 98}
{2, 7, 10, 15, 34, 75, 86, 98}
{2, 7, 10, 17, 34, 75, 86, 98}
{7, 10, 15, 30, 34, 75, 86, 98}
{7, 10, 17, 30, 34, 75, 86, 98}
{2, 5, 7, 15, 44, 75, 86, 98}
{2, 5, 7, 17, 44, 75, 86, 98}
{2, 7, 15, 34, 44, 75, 86, 98}
{2, 7, 17, 34, 44, 75, 86, 98}
{7, 15, 30, 34, 44, 75, 86, 98}
{7, 17, 30, 34, 44, 75, 86, 98}
{5, 7, 10, 15, 52, 75, 86, 98}
{5, 7, 10, 17, 52, 75, 86, 98}
{7, 10, 15, 30, 52, 75, 86, 98}
{7, 10, 17, 30, 52, 75, 86, 98}
{5, 7, 15, 44, 52, 75, 86, 98}
{5, 7, 17, 44, 52, 75, 86, 98}
{7, 15, 30, 44, 52, 75, 86, 98}
{7, 17, 30, 44, 52, 75, 86, 98}
{2, 5, 10, 15, 57, 75, 86, 98}
{2, 5, 10, 17, 57, 75, 86, 98}
{2, 10, 15, 34, 57, 75, 86, 98}
{2, 10, 17, 34, 57, 75, 86, 98}
{10, 15, 30, 34, 57, 75, 86, 98}
{10, 17, 30, 34, 57, 75, 86, 98}
{2, 5, 15, 44, 57, 75, 86, 98}
{2, 5, 17, 44, 57, 75, 86, 98}
{2, 15, 34, 44, 57, 75, 86, 98}
{2, 17, 34, 44, 57, 75, 86, 98}
{15, 30, 34, 44, 57, 75, 86, 98}
{17, 30, 34, 44, 57, 75, 86, 98}
{5, 10, 15, 52, 57, 75, 86, 98}
{5, 10, 17, 52, 57, 75, 86, 98}
{10, 15, 30, 52, 57, 75, 86, 98}
{10, 17, 30, 52, 57, 75, 86, 98}
{5, 15, 44, 52, 57, 75, 86, 98}
{5, 17, 44, 52, 57, 75, 86, 98}
{15, 30, 44, 52, 57, 75, 86, 98}
{17, 30, 44, 52, 57, 75, 86, 98}
{2, 5, 10, 17, 28, 78, 86, 98}
{2, 5, 17, 20, 28, 78, 86, 98}
{2, 10, 17, 28, 34, 78, 86, 98}
{2, 17, 20, 28, 34, 78, 86, 98}
{10, 17, 28, 30, 34, 78, 86, 98}
{17, 20, 28, 30, 34, 78, 86, 98}
{2, 5, 10, 28, 47, 78, 86, 98}
{2, 5, 20, 28, 47, 78, 86, 98}
{2, 10, 28, 34, 47, 78, 86, 98}
{2, 20, 28, 34, 47, 78, 86, 98}
{10, 28, 30, 34, 47, 78, 86, 98}
{20, 28, 30, 34, 47, 78, 86, 98}
{5, 10, 17, 28, 52, 78, 86, 98}
{5, 17, 20, 28, 52, 78, 86, 98}
{10, 17, 28, 30, 52, 78, 86, 98}
{17, 20, 28, 30, 52, 78, 86, 98}
{5, 10, 28, 47, 52, 78, 86, 98}
{5, 20, 28, 47, 52, 78, 86, 98}
{10, 28, 30, 47, 52, 78, 86, 98}
{20, 28, 30, 47, 52, 78, 86, 98}
{2, 5, 10, 17, 57, 78, 86, 98}
{2, 5, 17, 20, 57, 78, 86, 98}
{2, 10, 17, 34, 57, 78, 86, 98}
{2, 17, 20, 34, 57, 78, 86, 98}
{10, 17, 30, 34, 57, 78, 86, 98}
{17, 20, 30, 34, 57, 78, 86, 98}
{5, 10, 17, 52, 57, 78, 86, 98}
{5, 17, 20, 52, 57, 78, 86, 98}
{10, 17, 30, 52, 57, 78, 86, 98}
{17, 20, 30, 52, 57, 78, 86, 98}
{2, 15, 25, 34, 44, 47, 89, 98}
{2, 20, 25, 34, 44, 47, 89, 98}
{15, 25, 30, 34, 44, 47, 89, 98}
{20, 25, 30, 34, 44, 47, 89, 98}
{2, 5, 15, 37, 44, 47, 89, 98}
{2, 5, 20, 37, 44, 47, 89, 98}
{2, 15, 25, 37, 44, 47, 89, 98}
{2, 20, 25, 37, 44, 47, 89, 98}
{2, 15, 25, 34, 44, 57, 89, 98}
{2, 20, 25, 34, 44, 57, 89, 98}
{15, 25, 30, 34, 44, 57, 89, 98}
{20, 25, 30, 34, 44, 57, 89, 98}
{2, 5, 15, 37, 44, 57, 89, 98}
{2, 5, 20, 37, 44, 57, 89, 98}
{2, 15, 25, 37, 44, 57, 89, 98}
{2, 20, 25, 37, 44, 57, 89, 98}
{15, 25, 30, 44, 47, 68, 89, 98}
{20, 25, 30, 44, 47, 68, 89, 98}
{5, 15, 37, 44, 47, 68, 89, 98}
{5, 20, 37, 44, 47, 68, 89, 98}
{15, 25, 37, 44, 47, 68, 89, 98}
{20, 25, 37, 44, 47, 68, 89, 98}
{5, 15, 44, 47, 52, 68, 89, 98}
{5, 20, 44, 47, 52, 68, 89, 98}
{15, 30, 44, 47, 52, 68, 89, 98}
{20, 30, 44, 47, 52, 68, 89, 98}
{15, 25, 30, 44, 57, 68, 89, 98}
{20, 25, 30, 44, 57, 68, 89, 98}
{5, 15, 37, 44, 57, 68, 89, 98}
{5, 20, 37, 44, 57, 68, 89, 98}
{15, 25, 37, 44, 57, 68, 89, 98}
{20, 25, 37, 44, 57, 68, 89, 98}
{5, 15, 44, 52, 57, 68, 89, 98}
{5, 20, 44, 52, 57, 68, 89, 98}
{15, 30, 44, 52, 57, 68, 89, 98}
{20, 30, 44, 52, 57, 68, 89, 98}
{2, 5, 15, 44, 47, 86, 89, 98}
{2, 5, 20, 44, 47, 86, 89, 98}
{2, 15, 34, 44, 47, 86, 89, 98}
{2, 20, 34, 44, 47, 86, 89, 98}
{15, 30, 34, 44, 47, 86, 89, 98}
{20, 30, 34, 44, 47, 86, 89, 98}
{5, 15, 44, 47, 52, 86, 89, 98}
{5, 20, 44, 47, 52, 86, 89, 98}
{15, 30, 44, 47, 52, 86, 89, 98}
{20, 30, 44, 47, 52, 86, 89, 98}
{2, 5, 15, 44, 57, 86, 89, 98}
{2, 5, 20, 44, 57, 86, 89, 98}
{2, 15, 34, 44, 57, 86, 89, 98}
{2, 20, 34, 44, 57, 86, 89, 98}
{15, 30, 34, 44, 57, 86, 89, 98}
{20, 30, 34, 44, 57, 86, 89, 98}
{5, 15, 44, 52, 57, 86, 89, 98}
{5, 20, 44, 52, 57, 86, 89, 98}
{15, 30, 44, 52, 57, 86, 89, 98}
{20, 30, 44, 52, 57, 86, 89, 98}
{3, 8, 11, 18, 26, 29, 35, 99}
{8, 11, 18, 26, 29, 31, 35, 99}
{3, 6, 8, 11, 18, 29, 38, 99}
{3, 8, 11, 18, 26, 29, 38, 99}
{3, 8, 18, 26, 29, 35, 45, 99}
{3, 18, 21, 26, 29, 35, 45, 99}
{8, 18, 26, 29, 31, 35, 45, 99}
{18, 21, 26, 29, 31, 35, 45, 99}
{3, 6, 8, 18, 29, 38, 45, 99}
{3, 6, 18, 21, 29, 38, 45, 99}
{3, 8, 18, 26, 29, 38, 45, 99}
{3, 18, 21, 26, 29, 38, 45, 99}
{3, 8, 11, 16, 26, 35, 48, 99}
{3, 8, 11, 26, 29, 35, 48, 99}
{8, 11, 16, 26, 31, 35, 48, 99}
{8, 11, 26, 29, 31, 35, 48, 99}
{3, 6, 8, 11, 16, 38, 48, 99}
{3, 8, 11, 16, 26, 38, 48, 99}
{3, 6, 8, 11, 29, 38, 48, 99}
{3, 8, 11, 26, 29, 38, 48, 99}
{3, 8, 16, 26, 35, 45, 48, 99}
{3, 8, 26, 29, 35, 45, 48, 99}
{3, 21, 26, 29, 35, 45, 48, 99}
{8, 16, 26, 31, 35, 45, 48, 99}
{8, 26, 29, 31, 35, 45, 48, 99}
{21, 26, 29, 31, 35, 45, 48, 99}
{3, 6, 8, 16, 38, 45, 48, 99}
{3, 8, 16, 26, 38, 45, 48, 99}
{3, 6, 8, 29, 38, 45, 48, 99}
{3, 6, 21, 29, 38, 45, 48, 99}
{3, 8, 26, 29, 38, 45, 48, 99}
{3, 21, 26, 29, 38, 45, 48, 99}
{3, 18, 21, 26, 35, 45, 58, 99}
{18, 21, 26, 31, 35, 45, 58, 99}
{3, 6, 18, 21, 38, 45, 58, 99}
{3, 18, 21, 26, 38, 45, 58, 99}
{8, 11, 18, 26, 29, 31, 69, 99}
{6, 8, 11, 18, 29, 38, 69, 99}
{8, 11, 18, 26, 29, 38, 69, 99}
{8, 18, 26, 29, 31, 45, 69, 99}
{18, 21, 26, 29, 31, 45, 69, 99}
{6, 8, 18, 29, 38, 45, 69, 99}
{6, 18, 21, 29, 38, 45, 69, 99}
{8, 18, 26, 29, 38, 45, 69, 99}
{18, 21, 26, 29, 38, 45, 69, 99}
{8, 11, 16, 26, 31, 48, 69, 99}
{8, 11, 26, 29, 31, 48, 69, 99}
{6, 8, 11, 16, 38, 48, 69, 99}
{8, 11, 16, 26, 38, 48, 69, 99}
{6, 8, 11, 29, 38, 48, 69, 99}
{8, 11, 26, 29, 38, 48, 69, 99}
{8, 16, 26, 31, 45, 48, 69, 99}
{8, 26, 29, 31, 45, 48, 69, 99}
{21, 26, 29, 31, 45, 48, 69, 99}
{6, 8, 16, 38, 45, 48, 69, 99}
{8, 16, 26, 38, 45, 48, 69, 99}
{6, 8, 29, 38, 45, 48, 69, 99}
{6, 21, 29, 38, 45, 48, 69, 99}
{8, 26, 29, 38, 45, 48, 69, 99}
{21, 26, 29, 38, 45, 48, 69, 99}
{6, 8, 11, 18, 29, 53, 69, 99}
{8, 11, 18, 29, 31, 53, 69, 99}
{6, 8, 18, 29, 45, 53, 69, 99}
{6, 18, 21, 29, 45, 53, 69, 99}
{8, 18, 29, 31, 45, 53, 69, 99}
{18, 21, 29, 31, 45, 53, 69, 99}
{6, 8, 11, 16, 48, 53, 69, 99}
{6, 8, 11, 29, 48, 53, 69, 99}
{8, 11, 16, 31, 48, 53, 69, 99}
{8, 11, 29, 31, 48, 53, 69, 99}
{6, 8, 16, 45, 48, 53, 69, 99}
{6, 8, 29, 45, 48, 53, 69, 99}
{6, 21, 29, 45, 48, 53, 69, 99}
{8, 16, 31, 45, 48, 53, 69, 99}
{8, 29, 31, 45, 48, 53, 69, 99}
{21, 29, 31, 45, 48, 53, 69, 99}
{18, 21, 26, 31, 45, 58, 69, 99}
{6, 18, 21, 38, 45, 58, 69, 99}
{18, 21, 26, 38, 45, 58, 69, 99}
{6, 18, 21, 45, 53, 58, 69, 99}
{18, 21, 31, 45, 53, 58, 69, 99}
{3, 8, 11, 16, 26, 35, 76, 99}
{3, 8, 11, 18, 26, 35, 76, 99}
{8, 11, 16, 26, 31, 35, 76, 99}
{8, 11, 18, 26, 31, 35, 76, 99}
{3, 6, 8, 11, 16, 38, 76, 99}
{3, 6, 8, 11, 18, 38, 76, 99}
{3, 8, 11, 16, 26, 38, 76, 99}
{3, 8, 11, 18, 26, 38, 76, 99}
{3, 8, 16, 26, 35, 45, 76, 99}
{3, 8, 18, 26, 35, 45, 76, 99}
{8, 16, 26, 31, 35, 45, 76, 99}
{8, 18, 26, 31, 35, 45, 76, 99}
{3, 6, 8, 16, 38, 45, 76, 99}
{3, 6, 8, 18, 38, 45, 76, 99}
{3, 8, 16, 26, 38, 45, 76, 99}
{3, 8, 18, 26, 38, 45, 76, 99}
{3, 11, 16, 26, 35, 58, 76, 99}
{3, 11, 18, 26, 35, 58, 76, 99}
{11, 16, 26, 31, 35, 58, 76, 99}
{11, 18, 26, 31, 35, 58, 76, 99}
{3, 6, 11, 16, 38, 58, 76, 99}
{3, 6, 11, 18, 38, 58, 76, 99}
{3, 11, 16, 26, 38, 58, 76, 99}
{3, 11, 18, 26, 38, 58, 76, 99}
{3, 16, 26, 35, 45, 58, 76, 99}
{3, 18, 26, 35, 45, 58, 76, 99}
{16, 26, 31, 35, 45, 58, 76, 99}
{18, 26, 31, 35, 45, 58, 76, 99}
{3, 6, 16, 38, 45, 58, 76, 99}
{3, 6, 18, 38, 45, 58, 76, 99}
{3, 16, 26, 38, 45, 58, 76, 99}
{3, 18, 26, 38, 45, 58, 76, 99}
{8, 11, 16, 26, 31, 69, 76, 99}
{8, 11, 18, 26, 31, 69, 76, 99}
{6, 8, 11, 16, 38, 69, 76, 99}
{6, 8, 11, 18, 38, 69, 76, 99}
{8, 11, 16, 26, 38, 69, 76, 99}
{8, 11, 18, 26, 38, 69, 76, 99}
{8, 16, 26, 31, 45, 69, 76, 99}
{8, 18, 26, 31, 45, 69, 76, 99}
{6, 8, 16, 38, 45, 69, 76, 99}
{6, 8, 18, 38, 45, 69, 76, 99}
{8, 16, 26, 38, 45, 69, 76, 99}
{8, 18, 26, 38, 45, 69, 76, 99}
{6, 8, 11, 16, 53, 69, 76, 99}
{6, 8, 11, 18, 53, 69, 76, 99}
{8, 11, 16, 31, 53, 69, 76, 99}
{8, 11, 18, 31, 53, 69, 76, 99}
{6, 8, 16, 45, 53, 69, 76, 99}
{6, 8, 18, 45, 53, 69, 76, 99}
{8, 16, 31, 45, 53, 69, 76, 99}
{8, 18, 31, 45, 53, 69, 76, 99}
{11, 16, 26, 31, 58, 69, 76, 99}
{11, 18, 26, 31, 58, 69, 76, 99}
{6, 11, 16, 38, 58, 69, 76, 99}
{6, 11, 18, 38, 58, 69, 76, 99}
{11, 16, 26, 38, 58, 69, 76, 99}
{11, 18, 26, 38, 58, 69, 76, 99}
{16, 26, 31, 45, 58, 69, 76, 99}
{18, 26, 31, 45, 58, 69, 76, 99}
{6, 16, 38, 45, 58, 69, 76, 99}
{6, 18, 38, 45, 58, 69, 76, 99}
{16, 26, 38, 45, 58, 69, 76, 99}
{18, 26, 38, 45, 58, 69, 76, 99}
{6, 11, 16, 53, 58, 69, 76, 99}
{6, 11, 18, 53, 58, 69, 76, 99}
{11, 16, 31, 53, 58, 69, 76, 99}
{11, 18, 31, 53, 58, 69, 76, 99}
{6, 16, 45, 53, 58, 69, 76, 99}
{6, 18, 45, 53, 58, 69, 76, 99}
{16, 31, 45, 53, 58, 69, 76, 99}
{18, 31, 45, 53, 58, 69, 76, 99}
{3, 11, 18, 26, 29, 35, 79, 99}
{3, 18, 21, 26, 29, 35, 79, 99}
{11, 18, 26, 29, 31, 35, 79, 99}
{18, 21, 26, 29, 31, 35, 79, 99}
{3, 6, 11, 18, 29, 38, 79, 99}
{3, 6, 18, 21, 29, 38, 79, 99}
{3, 11, 18, 26, 29, 38, 79, 99}
{3, 18, 21, 26, 29, 38, 79, 99}
{3, 11, 26, 29, 35, 48, 79, 99}
{3, 21, 26, 29, 35, 48, 79, 99}
{11, 26, 29, 31, 35, 48, 79, 99}
{21, 26, 29, 31, 35, 48, 79, 99}
{3, 6, 11, 29, 38, 48, 79, 99}
{3, 6, 21, 29, 38, 48, 79, 99}
{3, 11, 26, 29, 38, 48, 79, 99}
{3, 21, 26, 29, 38, 48, 79, 99}
{3, 11, 18, 26, 35, 58, 79, 99}
{3, 18, 21, 26, 35, 58, 79, 99}
{11, 18, 26, 31, 35, 58, 79, 99}
{18, 21, 26, 31, 35, 58, 79, 99}
{3, 6, 11, 18, 38, 58, 79, 99}
{3, 6, 18, 21, 38, 58, 79, 99}
{3, 11, 18, 26, 38, 58, 79, 99}
{3, 18, 21, 26, 38, 58, 79, 99}
{11, 18, 26, 29, 31, 69, 79, 99}
{18, 21, 26, 29, 31, 69, 79, 99}
{6, 11, 18, 29, 38, 69, 79, 99}
{6, 18, 21, 29, 38, 69, 79, 99}
{11, 18, 26, 29, 38, 69, 79, 99}
{18, 21, 26, 29, 38, 69, 79, 99}
{11, 26, 29, 31, 48, 69, 79, 99}
{21, 26, 29, 31, 48, 69, 79, 99}
{6, 11, 29, 38, 48, 69, 79, 99}
{6, 21, 29, 38, 48, 69, 79, 99}
{11, 26, 29, 38, 48, 69, 79, 99}
{21, 26, 29, 38, 48, 69, 79, 99}
{6, 11, 18, 29, 53, 69, 79, 99}
{6, 18, 21, 29, 53, 69, 79, 99}
{11, 18, 29, 31, 53, 69, 79, 99}
{18, 21, 29, 31, 53, 69, 79, 99}
{6, 11, 29, 48, 53, 69, 79, 99}
{6, 21, 29, 48, 53, 69, 79, 99}
{11, 29, 31, 48, 53, 69, 79, 99}
{21, 29, 31, 48, 53, 69, 79, 99}
{11, 18, 26, 31, 58, 69, 79, 99}
{18, 21, 26, 31, 58, 69, 79, 99}
{6, 11, 18, 38, 58, 69, 79, 99}
{6, 18, 21, 38, 58, 69, 79, 99}
{11, 18, 26, 38, 58, 69, 79, 99}
{18, 21, 26, 38, 58, 69, 79, 99}
{6, 11, 18, 53, 58, 69, 79, 99}
{6, 18, 21, 53, 58, 69, 79, 99}
{11, 18, 31, 53, 58, 69, 79, 99}
{18, 21, 31, 53, 58, 69, 79, 99}
{3, 6, 8, 11, 18, 29, 87, 99}
{3, 8, 11, 18, 29, 35, 87, 99}
{8, 11, 18, 29, 31, 35, 87, 99}
{3, 6, 8, 18, 29, 45, 87, 99}
{3, 6, 18, 21, 29, 45, 87, 99}
{3, 8, 18, 29, 35, 45, 87, 99}
{3, 18, 21, 29, 35, 45, 87, 99}
{8, 18, 29, 31, 35, 45, 87, 99}
{18, 21, 29, 31, 35, 45, 87, 99}
{3, 6, 8, 11, 16, 48, 87, 99}
{3, 6, 8, 11, 29, 48, 87, 99}
{3, 8, 11, 16, 35, 48, 87, 99}
{3, 8, 11, 29, 35, 48, 87, 99}
{8, 11, 16, 31, 35, 48, 87, 99}
{8, 11, 29, 31, 35, 48, 87, 99}
{3, 6, 8, 16, 45, 48, 87, 99}
{3, 6, 8, 29, 45, 48, 87, 99}
{3, 6, 21, 29, 45, 48, 87, 99}
{3, 8, 16, 35, 45, 48, 87, 99}
{3, 8, 29, 35, 45, 48, 87, 99}
{3, 21, 29, 35, 45, 48, 87, 99}
{8, 16, 31, 35, 45, 48, 87, 99}
{8, 29, 31, 35, 45, 48, 87, 99}
{21, 29, 31, 35, 45, 48, 87, 99}
{6, 8, 11, 18, 29, 53, 87, 99}
{8, 11, 18, 29, 31, 53, 87, 99}
{6, 8, 18, 29, 45, 53, 87, 99}
{6, 18, 21, 29, 45, 53, 87, 99}
{8, 18, 29, 31, 45, 53, 87, 99}
{18, 21, 29, 31, 45, 53, 87, 99}
{6, 8, 11, 16, 48, 53, 87, 99}
{6, 8, 11, 29, 48, 53, 87, 99}
{8, 11, 16, 31, 48, 53, 87, 99}
{8, 11, 29, 31, 48, 53, 87, 99}
{6, 8, 16, 45, 48, 53, 87, 99}
{6, 8, 29, 45, 48, 53, 87, 99}
{6, 21, 29, 45, 48, 53, 87, 99}
{8, 16, 31, 45, 48, 53, 87, 99}
{8, 29, 31, 45, 48, 53, 87, 99}
{21, 29, 31, 45, 48, 53, 87, 99}
{3, 6, 18, 21, 45, 58, 87, 99}
{3, 18, 21, 35, 45, 58, 87, 99}
{18, 21, 31, 35, 45, 58, 87, 99}
{6, 18, 21, 45, 53, 58, 87, 99}
{18, 21, 31, 45, 53, 58, 87, 99}
{3, 6, 8, 11, 16, 76, 87, 99}
{3, 6, 8, 11, 18, 76, 87, 99}
{3, 8, 11, 16, 35, 76, 87, 99}
{3, 8, 11, 18, 35, 76, 87, 99}
{8, 11, 16, 31, 35, 76, 87, 99}
{8, 11, 18, 31, 35, 76, 87, 99}
{3, 6, 8, 16, 45, 76, 87, 99}
{3, 6, 8, 18, 45, 76, 87, 99}
{3, 8, 16, 35, 45, 76, 87, 99}
{3, 8, 18, 35, 45, 76, 87, 99}
{8, 16, 31, 35, 45, 76, 87, 99}
{8, 18, 31, 35, 45, 76, 87, 99}
{6, 8, 11, 16, 53, 76, 87, 99}
{6, 8, 11, 18, 53, 76, 87, 99}
{8, 11, 16, 31, 53, 76, 87, 99}
{8, 11, 18, 31, 53, 76, 87, 99}
{6, 8, 16, 45, 53, 76, 87, 99}
{6, 8, 18, 45, 53, 76, 87, 99}
{8, 16, 31, 45, 53, 76, 87, 99}
{8, 18, 31, 45, 53, 76, 87, 99}
{3, 6, 11, 16, 58, 76, 87, 99}
{3, 6, 11, 18, 58, 76, 87, 99}
{3, 11, 16, 35, 58, 76, 87, 99}
{3, 11, 18, 35, 58, 76, 87, 99}
{11, 16, 31, 35, 58, 76, 87, 99}
{11, 18, 31, 35, 58, 76, 87, 99}
{3, 6, 16, 45, 58, 76, 87, 99}
{3, 6, 18, 45, 58, 76, 87, 99}
{3, 16, 35, 45, 58, 76, 87, 99}
{3, 18, 35, 45, 58, 76, 87, 99}
{16, 31, 35, 45, 58, 76, 87, 99}
{18, 31, 35, 45, 58, 76, 87, 99}
{6, 11, 16, 53, 58, 76, 87, 99}
{6, 11, 18, 53, 58, 76, 87, 99}
{11, 16, 31, 53, 58, 76, 87, 99}
{11, 18, 31, 53, 58, 76, 87, 99}
{6, 16, 45, 53, 58, 76, 87, 99}
{6, 18, 45, 53, 58, 76, 87, 99}
{16, 31, 45, 53, 58, 76, 87, 99}
{18, 31, 45, 53, 58, 76, 87, 99}
{3, 6, 11, 18, 29, 79, 87, 99}
{3, 6, 18, 21, 29, 79, 87, 99}
{3, 11, 18, 29, 35, 79, 87, 99}
{3, 18, 21, 29, 35, 79, 87, 99}
{11, 18, 29, 31, 35, 79, 87, 99}
{18, 21, 29, 31, 35, 79, 87, 99}
{3, 6, 11, 29, 48, 79, 87, 99}
{3, 6, 21, 29, 48, 79, 87, 99}
{3, 11, 29, 35, 48, 79, 87, 99}
{3, 21, 29, 35, 48, 79, 87, 99}
{11, 29, 31, 35, 48, 79, 87, 99}
{21, 29, 31, 35, 48, 79, 87, 99}
{6, 11, 18, 29, 53, 79, 87, 99}
{6, 18, 21, 29, 53, 79, 87, 99}
{11, 18, 29, 31, 53, 79, 87, 99}
{18, 21, 29, 31, 53, 79, 87, 99}
{6, 11, 29, 48, 53, 79, 87, 99}
{6, 21, 29, 48, 53, 79, 87, 99}
{11, 29, 31, 48, 53, 79, 87, 99}
{21, 29, 31, 48, 53, 79, 87, 99}
{3, 6, 11, 18, 58, 79, 87, 99}
{3, 6, 18, 21, 58, 79, 87, 99}
{3, 11, 18, 35, 58, 79, 87, 99}
{3, 18, 21, 35, 58, 79, 87, 99}
{11, 18, 31, 35, 58, 79, 87, 99}
{18, 21, 31, 35, 58, 79, 87, 99}
{6, 11, 18, 53, 58, 79, 87, 99}
{6, 18, 21, 53, 58, 79, 87, 99}
{11, 18, 31, 53, 58, 79, 87, 99}
{18, 21, 31, 53, 58, 79, 87, 99}
{3, 16, 26, 35, 45, 48, 90, 99}
{3, 21, 26, 35, 45, 48, 90, 99}
{16, 26, 31, 35, 45, 48, 90, 99}
{21, 26, 31, 35, 45, 48, 90, 99}
{3, 6, 16, 38, 45, 48, 90, 99}
{3, 6, 21, 38, 45, 48, 90, 99}
{3, 16, 26, 38, 45, 48, 90, 99}
{3, 21, 26, 38, 45, 48, 90, 99}
{3, 16, 26, 35, 45, 58, 90, 99}
{3, 21, 26, 35, 45, 58, 90, 99}
{16, 26, 31, 35, 45, 58, 90, 99}
{21, 26, 31, 35, 45, 58, 90, 99}
{3, 6, 16, 38, 45, 58, 90, 99}
{3, 6, 21, 38, 45, 58, 90, 99}
{3, 16, 26, 38, 45, 58, 90, 99}
{3, 21, 26, 38, 45, 58, 90, 99}
{16, 26, 31, 45, 48, 69, 90, 99}
{21, 26, 31, 45, 48, 69, 90, 99}
{6, 16, 38, 45, 48, 69, 90, 99}
{6, 21, 38, 45, 48, 69, 90, 99}
{16, 26, 38, 45, 48, 69, 90, 99}
{21, 26, 38, 45, 48, 69, 90, 99}
{6, 16, 45, 48, 53, 69, 90, 99}
{6, 21, 45, 48, 53, 69, 90, 99}
{16, 31, 45, 48, 53, 69, 90, 99}
{21, 31, 45, 48, 53, 69, 90, 99}
{16, 26, 31, 45, 58, 69, 90, 99}
{21, 26, 31, 45, 58, 69, 90, 99}
{6, 16, 38, 45, 58, 69, 90, 99}
{6, 21, 38, 45, 58, 69, 90, 99}
{16, 26, 38, 45, 58, 69, 90, 99}
{21, 26, 38, 45, 58, 69, 90, 99}
{6, 16, 45, 53, 58, 69, 90, 99}
{6, 21, 45, 53, 58, 69, 90, 99}
{16, 31, 45, 53, 58, 69, 90, 99}
{21, 31, 45, 53, 58, 69, 90, 99}
{3, 6, 16, 45, 48, 87, 90, 99}
{3, 6, 21, 45, 48, 87, 90, 99}
{3, 16, 35, 45, 48, 87, 90, 99}
{3, 21, 35, 45, 48, 87, 90, 99}
{16, 31, 35, 45, 48, 87, 90, 99}
{21, 31, 35, 45, 48, 87, 90, 99}
{6, 16, 45, 48, 53, 87, 90, 99}
{6, 21, 45, 48, 53, 87, 90, 99}
{16, 31, 45, 48, 53, 87, 90, 99}
{21, 31, 45, 48, 53, 87, 90, 99}
{3, 6, 16, 45, 58, 87, 90, 99}
{3, 6, 21, 45, 58, 87, 90, 99}
{3, 16, 35, 45, 58, 87, 90, 99}
{3, 21, 35, 45, 58, 87, 90, 99}
{16, 31, 35, 45, 58, 87, 90, 99}
{21, 31, 35, 45, 58, 87, 90, 99}
{6, 16, 45, 53, 58, 87, 90, 99}
{6, 21, 45, 53, 58, 87, 90, 99}
{16, 31, 45, 53, 58, 87, 90, 99}
{21, 31, 45, 53, 58, 87, 90, 99}
{1, 4, 12, 19, 27, 30, 36, 100}
{1, 12, 19, 27, 30, 32, 36, 100}
{1, 4, 7, 12, 19, 30, 39, 100}
{1, 4, 12, 19, 27, 30, 39, 100}
{1, 4, 9, 12, 27, 36, 41, 100}
{1, 4, 12, 27, 30, 36, 41, 100}
{1, 9, 12, 27, 32, 36, 41, 100}
{1, 12, 27, 30, 32, 36, 41, 100}
{1, 4, 7, 9, 12, 39, 41, 100}
{1, 4, 9, 12, 27, 39, 41, 100}
{1, 4, 7, 12, 30, 39, 41, 100}
{1, 4, 12, 27, 30, 39, 41, 100}
{1, 4, 19, 27, 30, 36, 46, 100}
{4, 19, 22, 27, 30, 36, 46, 100}
{1, 19, 27, 30, 32, 36, 46, 100}
{19, 22, 27, 30, 32, 36, 46, 100}
{1, 4, 7, 19, 30, 39, 46, 100}
{4, 7, 19, 22, 30, 39, 46, 100}
{1, 4, 19, 27, 30, 39, 46, 100}
{4, 19, 22, 27, 30, 39, 46, 100}
{1, 4, 9, 27, 36, 41, 46, 100}
{1, 4, 27, 30, 36, 41, 46, 100}
{4, 22, 27, 30, 36, 41, 46, 100}
{1, 9, 27, 32, 36, 41, 46, 100}
{1, 27, 30, 32, 36, 41, 46, 100}
{22, 27, 30, 32, 36, 41, 46, 100}
{1, 4, 7, 9, 39, 41, 46, 100}
{1, 4, 9, 27, 39, 41, 46, 100}
{1, 4, 7, 30, 39, 41, 46, 100}
{4, 7, 22, 30, 39, 41, 46, 100}
{1, 4, 27, 30, 39, 41, 46, 100}
{4, 22, 27, 30, 39, 41, 46, 100}
{4, 19, 22, 27, 36, 46, 59, 100}
{19, 22, 27, 32, 36, 46, 59, 100}
{4, 7, 19, 22, 39, 46, 59, 100}
{4, 19, 22, 27, 39, 46, 59, 100}
{1, 12, 19, 27, 30, 32, 70, 100}
{1, 7, 12, 19, 30, 39, 70, 100}
{1, 12, 19, 27, 30, 39, 70, 100}
{1, 9, 12, 27, 32, 41, 70, 100}
{1, 12, 27, 30, 32, 41, 70, 100}
{1, 7, 9, 12, 39, 41, 70, 100}
{1, 9, 12, 27, 39, 41, 70, 100}
{1, 7, 12, 30, 39, 41, 70, 100}
{1, 12, 27, 30, 39, 41, 70, 100}
{1, 19, 27, 30, 32, 46, 70, 100}
{19, 22, 27, 30, 32, 46, 70, 100}
{1, 7, 19, 30, 39, 46, 70, 100}
{7, 19, 22, 30, 39, 46, 70, 100}
{1, 19, 27, 30, 39, 46, 70, 100}
{19, 22, 27, 30, 39, 46, 70, 100}
{1, 9, 27, 32, 41, 46, 70, 100}
{1, 27, 30, 32, 41, 46, 70, 100}
{22, 27, 30, 32, 41, 46, 70, 100}
{1, 7, 9, 39, 41, 46, 70, 100}
{1, 9, 27, 39, 41, 46, 70, 100}
{1, 7, 30, 39, 41, 46, 70, 100}
{7, 22, 30, 39, 41, 46, 70, 100}
{1, 27, 30, 39, 41, 46, 70, 100}
{22, 27, 30, 39, 41, 46, 70, 100}
{1, 7, 12, 19, 30, 54, 70, 100}
{1, 12, 19, 30, 32, 54, 70, 100}
{1, 7, 9, 12, 41, 54, 70, 100}
{1, 7, 12, 30, 41, 54, 70, 100}
{1, 9, 12, 32, 41, 54, 70, 100}
{1, 12, 30, 32, 41, 54, 70, 100}
{1, 7, 19, 30, 46, 54, 70, 100}
{7, 19, 22, 30, 46, 54, 70, 100}
{1, 19, 30, 32, 46, 54, 70, 100}
{19, 22, 30, 32, 46, 54, 70, 100}
{1, 7, 9, 41, 46, 54, 70, 100}
{1, 7, 30, 41, 46, 54, 70, 100}
{7, 22, 30, 41, 46, 54, 70, 100}
{1, 9, 32, 41, 46, 54, 70, 100}
{1, 30, 32, 41, 46, 54, 70, 100}
{22, 30, 32, 41, 46, 54, 70, 100}
{19, 22, 27, 32, 46, 59, 70, 100}
{7, 19, 22, 39, 46, 59, 70, 100}
{19, 22, 27, 39, 46, 59, 70, 100}
{7, 19, 22, 46, 54, 59, 70, 100}
{19, 22, 32, 46, 54, 59, 70, 100}
{1, 4, 9, 12, 27, 36, 77, 100}
{1, 4, 12, 19, 27, 36, 77, 100}
{1, 9, 12, 27, 32, 36, 77, 100}
{1, 12, 19, 27, 32, 36, 77, 100}
{1, 4, 7, 9, 12, 39, 77, 100}
{1, 4, 7, 12, 19, 39, 77, 100}
{1, 4, 9, 12, 27, 39, 77, 100}
{1, 4, 12, 19, 27, 39, 77, 100}
{1, 4, 9, 27, 36, 46, 77, 100}
{1, 4, 19, 27, 36, 46, 77, 100}
{1, 9, 27, 32, 36, 46, 77, 100}
{1, 19, 27, 32, 36, 46, 77, 100}
{1, 4, 7, 9, 39, 46, 77, 100}
{1, 4, 7, 19, 39, 46, 77, 100}
{1, 4, 9, 27, 39, 46, 77, 100}
{1, 4, 19, 27, 39, 46, 77, 100}
{4, 9, 12, 27, 36, 59, 77, 100}
{4, 12, 19, 27, 36, 59, 77, 100}
{9, 12, 27, 32, 36, 59, 77, 100}
{12, 19, 27, 32, 36, 59, 77, 100}
{4, 7, 9, 12, 39, 59, 77, 100}
{4, 7, 12, 19, 39, 59, 77, 100}
{4, 9, 12, 27, 39, 59, 77, 100}
{4, 12, 19, 27, 39, 59, 77, 100}
{4, 9, 27, 36, 46, 59, 77, 100}
{4, 19, 27, 36, 46, 59, 77, 100}
{9, 27, 32, 36, 46, 59, 77, 100}
{19, 27, 32, 36, 46, 59, 77, 100}
{4, 7, 9, 39, 46, 59, 77, 100}
{4, 7, 19, 39, 46, 59, 77, 100}
{4, 9, 27, 39, 46, 59, 77, 100}
{4, 19, 27, 39, 46, 59, 77, 100}
{1, 9, 12, 27, 32, 70, 77, 100}
{1, 12, 19, 27, 32, 70, 77, 100}
{1, 7, 9, 12, 39, 70, 77, 100}
{1, 7, 12, 19, 39, 70, 77, 100}
{1, 9, 12, 27, 39, 70, 77, 100}
{1, 12, 19, 27, 39, 70, 77, 100}
{1, 9, 27, 32, 46, 70, 77, 100}
{1, 19, 27, 32, 46, 70, 77, 100}
{1, 7, 9, 39, 46, 70, 77, 100}
{1, 7, 19, 39, 46, 70, 77, 100}
{1, 9, 27, 39, 46, 70, 77, 100}
{1, 19, 27, 39, 46, 70, 77, 100}
{1, 7, 9, 12, 54, 70, 77, 100}
{1, 7, 12, 19, 54, 70, 77, 100}
{1, 9, 12, 32, 54, 70, 77, 100}
{1, 12, 19, 32, 54, 70, 77, 100}
{1, 7, 9, 46, 54, 70, 77, 100}
{1, 7, 19, 46, 54, 70, 77, 100}
{1, 9, 32, 46, 54, 70, 77, 100}
{1, 19, 32, 46, 54, 70, 77, 100}
{9, 12, 27, 32, 59, 70, 77, 100}
{12, 19, 27, 32, 59, 70, 77, 100}
{7, 9, 12, 39, 59, 70, 77, 100}
{7, 12, 19, 39, 59, 70, 77, 100}
{9, 12, 27, 39, 59, 70, 77, 100}
{12, 19, 27, 39, 59, 70, 77, 100}
{9, 27, 32, 46, 59, 70, 77, 100}
{19, 27, 32, 46, 59, 70, 77, 100}
{7, 9, 39, 46, 59, 70, 77, 100}
{7, 19, 39, 46, 59, 70, 77, 100}
{9, 27, 39, 46, 59, 70, 77, 100}
{19, 27, 39, 46, 59, 70, 77, 100}
{7, 9, 12, 54, 59, 70, 77, 100}
{7, 12, 19, 54, 59, 70, 77, 100}
{9, 12, 32, 54, 59, 70, 77, 100}
{12, 19, 32, 54, 59, 70, 77, 100}
{7, 9, 46, 54, 59, 70, 77, 100}
{7, 19, 46, 54, 59, 70, 77, 100}
{9, 32, 46, 54, 59, 70, 77, 100}
{19, 32, 46, 54, 59, 70, 77, 100}
{4, 12, 19, 27, 30, 36, 80, 100}
{4, 19, 22, 27, 30, 36, 80, 100}
{12, 19, 27, 30, 32, 36, 80, 100}
{19, 22, 27, 30, 32, 36, 80, 100}
{4, 7, 12, 19, 30, 39, 80, 100}
{4, 7, 19, 22, 30, 39, 80, 100}
{4, 12, 19, 27, 30, 39, 80, 100}
{4, 19, 22, 27, 30, 39, 80, 100}
{4, 12, 27, 30, 36, 41, 80, 100}
{4, 22, 27, 30, 36, 41, 80, 100}
{12, 27, 30, 32, 36, 41, 80, 100}
{22, 27, 30, 32, 36, 41, 80, 100}
{4, 7, 12, 30, 39, 41, 80, 100}
{4, 7, 22, 30, 39, 41, 80, 100}
{4, 12, 27, 30, 39, 41, 80, 100}
{4, 22, 27, 30, 39, 41, 80, 100}
{4, 12, 19, 27, 36, 59, 80, 100}
{4, 19, 22, 27, 36, 59, 80, 100}
{12, 19, 27, 32, 36, 59, 80, 100}
{19, 22, 27, 32, 36, 59, 80, 100}
{4, 7, 12, 19, 39, 59, 80, 100}
{4, 7, 19, 22, 39, 59, 80, 100}
{4, 12, 19, 27, 39, 59, 80, 100}
{4, 19, 22, 27, 39, 59, 80, 100}
{12, 19, 27, 30, 32, 70, 80, 100}
{19, 22, 27, 30, 32, 70, 80, 100}
{7, 12, 19, 30, 39, 70, 80, 100}
{7, 19, 22, 30, 39, 70, 80, 100}
{12, 19, 27, 30, 39, 70, 80, 100}
{19, 22, 27, 30, 39, 70, 80, 100}
{12, 27, 30, 32, 41, 70, 80, 100}
{22, 27, 30, 32, 41, 70, 80, 100}
{7, 12, 30, 39, 41, 70, 80, 100}
{7, 22, 30, 39, 41, 70, 80, 100}
{12, 27, 30, 39, 41, 70, 80, 100}
{22, 27, 30, 39, 41, 70, 80, 100}
{7, 12, 19, 30, 54, 70, 80, 100}
{7, 19, 22, 30, 54, 70, 80, 100}
{12, 19, 30, 32, 54, 70, 80, 100}
{19, 22, 30, 32, 54, 70, 80, 100}
{7, 12, 30, 41, 54, 70, 80, 100}
{7, 22, 30, 41, 54, 70, 80, 100}
{12, 30, 32, 41, 54, 70, 80, 100}
{22, 30, 32, 41, 54, 70, 80, 100}
{12, 19, 27, 32, 59, 70, 80, 100}
{19, 22, 27, 32, 59, 70, 80, 100}
{7, 12, 19, 39, 59, 70, 80, 100}
{7, 19, 22, 39, 59, 70, 80, 100}
{12, 19, 27, 39, 59, 70, 80, 100}
{19, 22, 27, 39, 59, 70, 80, 100}
{7, 12, 19, 54, 59, 70, 80, 100}
{7, 19, 22, 54, 59, 70, 80, 100}
{12, 19, 32, 54, 59, 70, 80, 100}
{19, 22, 32, 54, 59, 70, 80, 100}
{1, 4, 7, 12, 19, 30, 88, 100}
{1, 4, 12, 19, 30, 36, 88, 100}
{1, 12, 19, 30, 32, 36, 88, 100}
{1, 4, 7, 9, 12, 41, 88, 100}
{1, 4, 7, 12, 30, 41, 88, 100}
{1, 4, 9, 12, 36, 41, 88, 100}
{1, 4, 12, 30, 36, 41, 88, 100}
{1, 9, 12, 32, 36, 41, 88, 100}
{1, 12, 30, 32, 36, 41, 88, 100}
{1, 4, 7, 19, 30, 46, 88, 100}
{4, 7, 19, 22, 30, 46, 88, 100}
{1, 4, 19, 30, 36, 46, 88, 100}
{4, 19, 22, 30, 36, 46, 88, 100}
{1, 19, 30, 32, 36, 46, 88, 100}
{19, 22, 30, 32, 36, 46, 88, 100}
{1, 4, 7, 9, 41, 46, 88, 100}
{1, 4, 7, 30, 41, 46, 88, 100}
{4, 7, 22, 30, 41, 46, 88, 100}
{1, 4, 9, 36, 41, 46, 88, 100}
{1, 4, 30, 36, 41, 46, 88, 100}
{4, 22, 30, 36, 41, 46, 88, 100}
{1, 9, 32, 36, 41, 46, 88, 100}
{1, 30, 32, 36, 41, 46, 88, 100}
{22, 30, 32, 36, 41, 46, 88, 100}
{1, 7, 12, 19, 30, 54, 88, 100}
{1, 12, 19, 30, 32, 54, 88, 100}
{1, 7, 9, 12, 41, 54, 88, 100}
{1, 7, 12, 30, 41, 54, 88, 100}
{1, 9, 12, 32, 41, 54, 88, 100}
{1, 12, 30, 32, 41, 54, 88, 100}
{1, 7, 19, 30, 46, 54, 88, 100}
{7, 19, 22, 30, 46, 54, 88, 100}
{1, 19, 30, 32, 46, 54, 88, 100}
{19, 22, 30, 32, 46, 54, 88, 100}
{1, 7, 9, 41, 46, 54, 88, 100}
{1, 7, 30, 41, 46, 54, 88, 100}
{7, 22, 30, 41, 46, 54, 88, 100}
{1, 9, 32, 41, 46, 54, 88, 100}
{1, 30, 32, 41, 46, 54, 88, 100}
{22, 30, 32, 41, 46, 54, 88, 100}
{4, 7, 19, 22, 46, 59, 88, 100}
{4, 19, 22, 36, 46, 59, 88, 100}
{19, 22, 32, 36, 46, 59, 88, 100}
{7, 19, 22, 46, 54, 59, 88, 100}
{19, 22, 32, 46, 54, 59, 88, 100}
{1, 4, 7, 9, 12, 77, 88, 100}
{1, 4, 7, 12, 19, 77, 88, 100}
{1, 4, 9, 12, 36, 77, 88, 100}
{1, 4, 12, 19, 36, 77, 88, 100}
{1, 9, 12, 32, 36, 77, 88, 100}
{1, 12, 19, 32, 36, 77, 88, 100}
{1, 4, 7, 9, 46, 77, 88, 100}
{1, 4, 7, 19, 46, 77, 88, 100}
{1, 4, 9, 36, 46, 77, 88, 100}
{1, 4, 19, 36, 46, 77, 88, 100}
{1, 9, 32, 36, 46, 77, 88, 100}
{1, 19, 32, 36, 46, 77, 88, 100}
{1, 7, 9, 12, 54, 77, 88, 100}
{1, 7, 12, 19, 54, 77, 88, 100}
{1, 9, 12, 32, 54, 77, 88, 100}
{1, 12, 19, 32, 54, 77, 88, 100}
{1, 7, 9, 46, 54, 77, 88, 100}
{1, 7, 19, 46, 54, 77, 88, 100}
{1, 9, 32, 46, 54, 77, 88, 100}
{1, 19, 32, 46, 54, 77, 88, 100}
{4, 7, 9, 12, 59, 77, 88, 100}
{4, 7, 12, 19, 59, 77, 88, 100}
{4, 9, 12, 36, 59, 77, 88, 100}
{4, 12, 19, 36, 59, 77, 88, 100}
{9, 12, 32, 36, 59, 77, 88, 100}
{12, 19, 32, 36, 59, 77, 88, 100}
{4, 7, 9, 46, 59, 77, 88, 100}
{4, 7, 19, 46, 59, 77, 88, 100}
{4, 9, 36, 46, 59, 77, 88, 100}
{4, 19, 36, 46, 59, 77, 88, 100}
{9, 32, 36, 46, 59, 77, 88, 100}
{19, 32, 36, 46, 59, 77, 88, 100}
{7, 9, 12, 54, 59, 77, 88, 100}
{7, 12, 19, 54, 59, 77, 88, 100}
{9, 12, 32, 54, 59, 77, 88, 100}
{12, 19, 32, 54, 59, 77, 88, 100}
{7, 9, 46, 54, 59, 77, 88, 100}
{7, 19, 46, 54, 59, 77, 88, 100}
{9, 32, 46, 54, 59, 77, 88, 100}
{19, 32, 46, 54, 59, 77, 88, 100}
{4, 7, 12, 19, 30, 80, 88, 100}
{4, 7, 19, 22, 30, 80, 88, 100}
{4, 12, 19, 30, 36, 80, 88, 100}
{4, 19, 22, 30, 36, 80, 88, 100}
{12, 19, 30, 32, 36, 80, 88, 100}
{19, 22, 30, 32, 36, 80, 88, 100}
{4, 7, 12, 30, 41, 80, 88, 100}
{4, 7, 22, 30, 41, 80, 88, 100}
{4, 12, 30, 36, 41, 80, 88, 100}
{4, 22, 30, 36, 41, 80, 88, 100}
{12, 30, 32, 36, 41, 80, 88, 100}
{22, 30, 32, 36, 41, 80, 88, 100}
{7, 12, 19, 30, 54, 80, 88, 100}
{7, 19, 22, 30, 54, 80, 88, 100}
{12, 19, 30, 32, 54, 80, 88, 100}
{19, 22, 30, 32, 54, 80, 88, 100}
{7, 12, 30, 41, 54, 80, 88, 100}
{7, 22, 30, 41, 54, 80, 88, 100}
{12, 30, 32, 41, 54, 80, 88, 100}
{22, 30, 32, 41, 54, 80, 88, 100}
{4, 7, 12, 19, 59, 80, 88, 100}
{4, 7, 19, 22, 59, 80, 88, 100}
{4, 12, 19, 36, 59, 80, 88, 100}
{4, 19, 22, 36, 59, 80, 88, 100}
{12, 19, 32, 36, 59, 80, 88, 100}
{19, 22, 32, 36, 59, 80, 88, 100}
{7, 12, 19, 54, 59, 80, 88, 100}
{7, 19, 22, 54, 59, 80, 88, 100}
{12, 19, 32, 54, 59, 80, 88, 100}
{19, 22, 32, 54, 59, 80, 88, 100}
{4, 9, 27, 36, 41, 46, 91, 100}
{4, 22, 27, 36, 41, 46, 91, 100}
{9, 27, 32, 36, 41, 46, 91, 100}
{22, 27, 32, 36, 41, 46, 91, 100}
{4, 7, 9, 39, 41, 46, 91, 100}
{4, 7, 22, 39, 41, 46, 91, 100}
{4, 9, 27, 39, 41, 46, 91, 100}
{4, 22, 27, 39, 41, 46, 91, 100}
{4, 9, 27, 36, 46, 59, 91, 100}
{4, 22, 27, 36, 46, 59, 91, 100}
{9, 27, 32, 36, 46, 59, 91, 100}
{22, 27, 32, 36, 46, 59, 91, 100}
{4, 7, 9, 39, 46, 59, 91, 100}
{4, 7, 22, 39, 46, 59, 91, 100}
{4, 9, 27, 39, 46, 59, 91, 100}
{4, 22, 27, 39, 46, 59, 91, 100}
{9, 27, 32, 41, 46, 70, 91, 100}
{22, 27, 32, 41, 46, 70, 91, 100}
{7, 9, 39, 41, 46, 70, 91, 100}
{7, 22, 39, 41, 46, 70, 91, 100}
{9, 27, 39, 41, 46, 70, 91, 100}
{22, 27, 39, 41, 46, 70, 91, 100}
{7, 9, 41, 46, 54, 70, 91, 100}
{7, 22, 41, 46, 54, 70, 91, 100}
{9, 32, 41, 46, 54, 70, 91, 100}
{22, 32, 41, 46, 54, 70, 91, 100}
{9, 27, 32, 46, 59, 70, 91, 100}
{22, 27, 32, 46, 59, 70, 91, 100}
{7, 9, 39, 46, 59, 70, 91, 100}
{7, 22, 39, 46, 59, 70, 91, 100}
{9, 27, 39, 46, 59, 70, 91, 100}
{22, 27, 39, 46, 59, 70, 91, 100}
{7, 9, 46, 54, 59, 70, 91, 100}
{7, 22, 46, 54, 59, 70, 91, 100}
{9, 32, 46, 54, 59, 70, 91, 100}
{22, 32, 46, 54, 59, 70, 91, 100}
{4, 7, 9, 41, 46, 88, 91, 100}
{4, 7, 22, 41, 46, 88, 91, 100}
{4, 9, 36, 41, 46, 88, 91, 100}
{4, 22, 36, 41, 46, 88, 91, 100}
{9, 32, 36, 41, 46, 88, 91, 100}
{22, 32, 36, 41, 46, 88, 91, 100}
{7, 9, 41, 46, 54, 88, 91, 100}
{7, 22, 41, 46, 54, 88, 91, 100}
{9, 32, 41, 46, 54, 88, 91, 100}
{22, 32, 41, 46, 54, 88, 91, 100}
{4, 7, 9, 46, 59, 88, 91, 100}
{4, 7, 22, 46, 59, 88, 91, 100}
{4, 9, 36, 46, 59, 88, 91, 100}
{4, 22, 36, 46, 59, 88, 91, 100}
{9, 32, 36, 46, 59, 88, 91, 100}
{22, 32, 36, 46, 59, 88, 91, 100}
{7, 9, 46, 54, 59, 88, 91, 100}
{7, 22, 46, 54, 59, 88, 91, 100}
{9, 32, 46, 54, 59, 88, 91, 100}
{22, 32, 46, 54, 59, 88, 91, 100}
{2, 5, 13, 20, 28, 31, 37, 101}
{2, 13, 20, 25, 28, 31, 37, 101}
{2, 5, 8, 13, 20, 31, 40, 101}
{2, 5, 13, 20, 28, 31, 40, 101}
{2, 5, 10, 13, 28, 37, 42, 101}
{2, 10, 13, 25, 28, 37, 42, 101}
{2, 5, 13, 28, 31, 37, 42, 101}
{2, 13, 25, 28, 31, 37, 42, 101}
{2, 5, 8, 10, 13, 40, 42, 101}
{2, 5, 10, 13, 28, 40, 42, 101}
{2, 5, 8, 13, 31, 40, 42, 101}
{2, 5, 13, 28, 31, 40, 42, 101}
{2, 5, 20, 28, 31, 37, 47, 101}
{5, 20, 23, 28, 31, 37, 47, 101}
{2, 20, 25, 28, 31, 37, 47, 101}
{20, 23, 25, 28, 31, 37, 47, 101}
{2, 5, 8, 20, 31, 40, 47, 101}
{5, 8, 20, 23, 31, 40, 47, 101}
{2, 5, 20, 28, 31, 40, 47, 101}
{5, 20, 23, 28, 31, 40, 47, 101}
{2, 5, 10, 28, 37, 42, 47, 101}
{2, 10, 25, 28, 37, 42, 47, 101}
{2, 5, 28, 31, 37, 42, 47, 101}
{5, 23, 28, 31, 37, 42, 47, 101}
{2, 25, 28, 31, 37, 42, 47, 101}
{23, 25, 28, 31, 37, 42, 47, 101}
{2, 5, 8, 10, 40, 42, 47, 101}
{2, 5, 10, 28, 40, 42, 47, 101}
{2, 5, 8, 31, 40, 42, 47, 101}
{5, 8, 23, 31, 40, 42, 47, 101}
{2, 5, 28, 31, 40, 42, 47, 101}
{5, 23, 28, 31, 40, 42, 47, 101}
{5, 20, 23, 28, 37, 47, 60, 101}
{20, 23, 25, 28, 37, 47, 60, 101}
{5, 8, 20, 23, 40, 47, 60, 101}
{5, 20, 23, 28, 40, 47, 60, 101}
{2, 13, 20, 25, 28, 31, 71, 101}
{2, 8, 13, 20, 31, 40, 71, 101}
{2, 13, 20, 28, 31, 40, 71, 101}
{2, 10, 13, 25, 28, 42, 71, 101}
{2, 13, 25, 28, 31, 42, 71, 101}
{2, 8, 10, 13, 40, 42, 71, 101}
{2, 10, 13, 28, 40, 42, 71, 101}
{2, 8, 13, 31, 40, 42, 71, 101}
{2, 13, 28, 31, 40, 42, 71, 101}
{2, 20, 25, 28, 31, 47, 71, 101}
{20, 23, 25, 28, 31, 47, 71, 101}
{2, 8, 20, 31, 40, 47, 71, 101}
{8, 20, 23, 31, 40, 47, 71, 101}
{2, 20, 28, 31, 40, 47, 71, 101}
{20, 23, 28, 31, 40, 47, 71, 101}
{2, 10, 25, 28, 42, 47, 71, 101}
{2, 25, 28, 31, 42, 47, 71, 101}
{23, 25, 28, 31, 42, 47, 71, 101}
{2, 8, 10, 40, 42, 47, 71, 101}
{2, 10, 28, 40, 42, 47, 71, 101}
{2, 8, 31, 40, 42, 47, 71, 101}
{8, 23, 31, 40, 42, 47, 71, 101}
{2, 28, 31, 40, 42, 47, 71, 101}
{23, 28, 31, 40, 42, 47, 71, 101}
{2, 8, 13, 20, 31, 55, 71, 101}
{2, 13, 20, 25, 31, 55, 71, 101}
{2, 8, 10, 13, 42, 55, 71, 101}
{2, 10, 13, 25, 42, 55, 71, 101}
{2, 8, 13, 31, 42, 55, 71, 101}
{2, 13, 25, 31, 42, 55, 71, 101}
{2, 8, 20, 31, 47, 55, 71, 101}
{8, 20, 23, 31, 47, 55, 71, 101}
{2, 20, 25, 31, 47, 55, 71, 101}
{20, 23, 25, 31, 47, 55, 71, 101}
{2, 8, 10, 42, 47, 55, 71, 101}
{2, 10, 25, 42, 47, 55, 71, 101}
{2, 8, 31, 42, 47, 55, 71, 101}
{8, 23, 31, 42, 47, 55, 71, 101}
{2, 25, 31, 42, 47, 55, 71, 101}
{23, 25, 31, 42, 47, 55, 71, 101}
{20, 23, 25, 28, 47, 60, 71, 101}
{8, 20, 23, 40, 47, 60, 71, 101}
{20, 23, 28, 40, 47, 60, 71, 101}
{8, 20, 23, 47, 55, 60, 71, 101}
{20, 23, 25, 47, 55, 60, 71, 101}
{5, 13, 20, 28, 31, 37, 73, 101}
{5, 20, 23, 28, 31, 37, 73, 101}
{13, 20, 25, 28, 31, 37, 73, 101}
{20, 23, 25, 28, 31, 37, 73, 101}
{5, 8, 13, 20, 31, 40, 73, 101}
{5, 8, 20, 23, 31, 40, 73, 101}
{5, 13, 20, 28, 31, 40, 73, 101}
{5, 20, 23, 28, 31, 40, 73, 101}
{5, 13, 28, 31, 37, 42, 73, 101}
{5, 23, 28, 31, 37, 42, 73, 101}
{13, 25, 28, 31, 37, 42, 73, 101}
{23, 25, 28, 31, 37, 42, 73, 101}
{5, 8, 13, 31, 40, 42, 73, 101}
{5, 8, 23, 31, 40, 42, 73, 101}
{5, 13, 28, 31, 40, 42, 73, 101}
{5, 23, 28, 31, 40, 42, 73, 101}
{5, 13, 20, 28, 37, 60, 73, 101}
{5, 20, 23, 28, 37, 60, 73, 101}
{13, 20, 25, 28, 37, 60, 73, 101}
{20, 23, 25, 28, 37, 60, 73, 101}
{5, 8, 13, 20, 40, 60, 73, 101}
{5, 8, 20, 23, 40, 60, 73, 101}
{5, 13, 20, 28, 40, 60, 73, 101}
{5, 20, 23, 28, 40, 60, 73, 101}
{13, 20, 25, 28, 31, 71, 73, 101}
{20, 23, 25, 28, 31, 71, 73, 101}
{8, 13, 20, 31, 40, 71, 73, 101}
{8, 20, 23, 31, 40, 71, 73, 101}
{13, 20, 28, 31, 40, 71, 73, 101}
{20, 23, 28, 31, 40, 71, 73, 101}
{13, 25, 28, 31, 42, 71, 73, 101}
{23, 25, 28, 31, 42, 71, 73, 101}
{8, 13, 31, 40, 42, 71, 73, 101}
{8, 23, 31, 40, 42, 71, 73, 101}
{13, 28, 31, 40, 42, 71, 73, 101}
{23, 28, 31, 40, 42, 71, 73, 101}
{8, 13, 20, 31, 55, 71, 73, 101}
{8, 20, 23, 31, 55, 71, 73, 101}
{13, 20, 25, 31, 55, 71, 73, 101}
{20, 23, 25, 31, 55, 71, 73, 101}
{8, 13, 31, 42, 55, 71, 73, 101}
{8, 23, 31, 42, 55, 71, 73, 101}
{13, 25, 31, 42, 55, 71, 73, 101}
{23, 25, 31, 42, 55, 71, 73, 101}
{13, 20, 25, 28, 60, 71, 73, 101}
{20, 23, 25, 28, 60, 71, 73, 101}
{8, 13, 20, 40, 60, 71, 73, 101}
{8, 20, 23, 40, 60, 71, 73, 101}
{13, 20, 28, 40, 60, 71, 73, 101}
{20, 23, 28, 40, 60, 71, 73, 101}
{8, 13, 20, 55, 60, 71, 73, 101}
{8, 20, 23, 55, 60, 71, 73, 101}
{13, 20, 25, 55, 60, 71, 73, 101}
{20, 23, 25, 55, 60, 71, 73, 101}
{2, 5, 10, 13, 28, 37, 78, 101}
{2, 5, 13, 20, 28, 37, 78, 101}
{2, 10, 13, 25, 28, 37, 78, 101}
{2, 13, 20, 25, 28, 37, 78, 101}
{2, 5, 8, 10, 13, 40, 78, 101}
{2, 5, 8, 13, 20, 40, 78, 101}
{2, 5, 10, 13, 28, 40, 78, 101}
{2, 5, 13, 20, 28, 40, 78, 101}
{2, 5, 10, 28, 37, 47, 78, 101}
{2, 5, 20, 28, 37, 47, 78, 101}
{2, 10, 25, 28, 37, 47, 78, 101}
{2, 20, 25, 28, 37, 47, 78, 101}
{2, 5, 8, 10, 40, 47, 78, 101}
{2, 5, 8, 20, 40, 47, 78, 101}
{2, 5, 10, 28, 40, 47, 78, 101}
{2, 5, 20, 28, 40, 47, 78, 101}
{5, 10, 13, 28, 37, 60, 78, 101}
{5, 13, 20, 28, 37, 60, 78, 101}
{10, 13, 25, 28, 37, 60, 78, 101}
{13, 20, 25, 28, 37, 60, 78, 101}
{5, 8, 10, 13, 40, 60, 78, 101}
{5, 8, 13, 20, 40, 60, 78, 101}
{5, 10, 13, 28, 40, 60, 78, 101}
{5, 13, 20, 28, 40, 60, 78, 101}
{5, 10, 28, 37, 47, 60, 78, 101}
{5, 20, 28, 37, 47, 60, 78, 101}
{10, 25, 28, 37, 47, 60, 78, 101}
{20, 25, 28, 37, 47, 60, 78, 101}
{5, 8, 10, 40, 47, 60, 78, 101}
{5, 8, 20, 40, 47, 60, 78, 101}
{5, 10, 28, 40, 47, 60, 78, 101}
{5, 20, 28, 40, 47, 60, 78, 101}
{2, 10, 13, 25, 28, 71, 78, 101}
{2, 13, 20, 25, 28, 71, 78, 101}
{2, 8, 10, 13, 40, 71, 78, 101}
{2, 8, 13, 20, 40, 71, 78, 101}
{2, 10, 13, 28, 40, 71, 78, 101}
{2, 13, 20, 28, 40, 71, 78, 101}
{2, 10, 25, 28, 47, 71, 78, 101}
{2, 20, 25, 28, 47, 71, 78, 101}
{2, 8, 10, 40, 47, 71, 78, 101}
{2, 8, 20, 40, 47, 71, 78, 101}
{2, 10, 28, 40, 47, 71, 78, 101}
{2, 20, 28, 40, 47, 71, 78, 101}
{2, 8, 10, 13, 55, 71, 78, 101}
{2, 8, 13, 20, 55, 71, 78, 101}
{2, 10, 13, 25, 55, 71, 78, 101}
{2, 13, 20, 25, 55, 71, 78, 101}
{2, 8, 10, 47, 55, 71, 78, 101}
{2, 8, 20, 47, 55, 71, 78, 101}
{2, 10, 25, 47, 55, 71, 78, 101}
{2, 20, 25, 47, 55, 71, 78, 101}
{10, 13, 25, 28, 60, 71, 78, 101}
{13, 20, 25, 28, 60, 71, 78, 101}
{8, 10, 13, 40, 60, 71, 78, 101}
{8, 13, 20, 40, 60, 71, 78, 101}
{10, 13, 28, 40, 60, 71, 78, 101}
{13, 20, 28, 40, 60, 71, 78, 101}
{10, 25, 28, 47, 60, 71, 78, 101}
{20, 25, 28, 47, 60, 71, 78, 101}
{8, 10, 40, 47, 60, 71, 78, 101}
{8, 20, 40, 47, 60, 71, 78, 101}
{10, 28, 40, 47, 60, 71, 78, 101}
{20, 28, 40, 47, 60, 71, 78, 101}
{8, 10, 13, 55, 60, 71, 78, 101}
{8, 13, 20, 55, 60, 71, 78, 101}
{10, 13, 25, 55, 60, 71, 78, 101}
{13, 20, 25, 55, 60, 71, 78, 101}
{8, 10, 47, 55, 60, 71, 78, 101}
{8, 20, 47, 55, 60, 71, 78, 101}
{10, 25, 47, 55, 60, 71, 78, 101}
{20, 25, 47, 55, 60, 71, 78, 101}
{2, 5, 8, 13, 20, 31, 81, 101}
{2, 5, 13, 20, 31, 37, 81, 101}
{2, 13, 20, 25, 31, 37, 81, 101}
{2, 5, 8, 10, 13, 42, 81, 101}
{2, 5, 8, 13, 31, 42, 81, 101}
{2, 5, 10, 13, 37, 42, 81, 101}
{2, 10, 13, 25, 37, 42, 81, 101}
{2, 5, 13, 31, 37, 42, 81, 101}
{2, 13, 25, 31, 37, 42, 81, 101}
{2, 5, 8, 20, 31, 47, 81, 101}
{5, 8, 20, 23, 31, 47, 81, 101}
{2, 5, 20, 31, 37, 47, 81, 101}
{5, 20, 23, 31, 37, 47, 81, 101}
{2, 20, 25, 31, 37, 47, 81, 101}
{20, 23, 25, 31, 37, 47, 81, 101}
{2, 5, 8, 10, 42, 47, 81, 101}
{2, 5, 8, 31, 42, 47, 81, 101}
{5, 8, 23, 31, 42, 47, 81, 101}
{2, 5, 10, 37, 42, 47, 81, 101}
{2, 10, 25, 37, 42, 47, 81, 101}
{2, 5, 31, 37, 42, 47, 81, 101}
{5, 23, 31, 37, 42, 47, 81, 101}
{2, 25, 31, 37, 42, 47, 81, 101}
{23, 25, 31, 37, 42, 47, 81, 101}
{2, 8, 13, 20, 31, 55, 81, 101}
{2, 13, 20, 25, 31, 55, 81, 101}
{2, 8, 10, 13, 42, 55, 81, 101}
{2, 10, 13, 25, 42, 55, 81, 101}
{2, 8, 13, 31, 42, 55, 81, 101}
{2, 13, 25, 31, 42, 55, 81, 101}
{2, 8, 20, 31, 47, 55, 81, 101}
{8, 20, 23, 31, 47, 55, 81, 101}
{2, 20, 25, 31, 47, 55, 81, 101}
{20, 23, 25, 31, 47, 55, 81, 101}
{2, 8, 10, 42, 47, 55, 81, 101}
{2, 10, 25, 42, 47, 55, 81, 101}
{2, 8, 31, 42, 47, 55, 81, 101}
{8, 23, 31, 42, 47, 55, 81, 101}
{2, 25, 31, 42, 47, 55, 81, 101}
{23, 25, 31, 42, 47, 55, 81, 101}
{5, 8, 20, 23, 47, 60, 81, 101}
{5, 20, 23, 37, 47, 60, 81, 101}
{20, 23, 25, 37, 47, 60, 81, 101}
{8, 20, 23, 47, 55, 60, 81, 101}
{20, 23, 25, 47, 55, 60, 81, 101}
{5, 8, 13, 20, 31, 73, 81, 101}
{5, 8, 20, 23, 31, 73, 81, 101}
{5, 13, 20, 31, 37, 73, 81, 101}
{5, 20, 23, 31, 37, 73, 81, 101}
{13, 20, 25, 31, 37, 73, 81, 101}
{20, 23, 25, 31, 37, 73, 81, 101}
{5, 8, 13, 31, 42, 73, 81, 101}
{5, 8, 23, 31, 42, 73, 81, 101}
{5, 13, 31, 37, 42, 73, 81, 101}
{5, 23, 31, 37, 42, 73, 81, 101}
{13, 25, 31, 37, 42, 73, 81, 101}
{23, 25, 31, 37, 42, 73, 81, 101}
{8, 13, 20, 31, 55, 73, 81, 101}
{8, 20, 23, 31, 55, 73, 81, 101}
{13, 20, 25, 31, 55, 73, 81, 101}
{20, 23, 25, 31, 55, 73, 81, 101}
{8, 13, 31, 42, 55, 73, 81, 101}
{8, 23, 31, 42, 55, 73, 81, 101}
{13, 25, 31, 42, 55, 73, 81, 101}
{23, 25, 31, 42, 55, 73, 81, 101}
{5, 8, 13, 20, 60, 73, 81, 101}
{5, 8, 20, 23, 60, 73, 81, 101}
{5, 13, 20, 37, 60, 73, 81, 101}
{5, 20, 23, 37, 60, 73, 81, 101}
{13, 20, 25, 37, 60, 73, 81, 101}
{20, 23, 25, 37, 60, 73, 81, 101}
{8, 13, 20, 55, 60, 73, 81, 101}
{8, 20, 23, 55, 60, 73, 81, 101}
{13, 20, 25, 55, 60, 73, 81, 101}
{20, 23, 25, 55, 60, 73, 81, 101}
{2, 5, 8, 10, 13, 78, 81, 101}
{2, 5, 8, 13, 20, 78, 81, 101}
{2, 5, 10, 13, 37, 78, 81, 101}
{2, 5, 13, 20, 37, 78, 81, 101}
{2, 10, 13, 25, 37, 78, 81, 101}
{2, 13, 20, 25, 37, 78, 81, 101}
{2, 5, 8, 10, 47, 78, 81, 101}
{2, 5, 8, 20, 47, 78, 81, 101}
{2, 5, 10, 37, 47, 78, 81, 101}
{2, 5, 20, 37, 47, 78, 81, 101}
{2, 10, 25, 37, 47, 78, 81, 101}
{2, 20, 25, 37, 47, 78, 81, 101}
{2, 8, 10, 13, 55, 78, 81, 101}
{2, 8, 13, 20, 55, 78, 81, 101}
{2, 10, 13, 25, 55, 78, 81, 101}
{2, 13, 20, 25, 55, 78, 81, 101}
{2, 8, 10, 47, 55, 78, 81, 101}
{2, 8, 20, 47, 55, 78, 81, 101}
{2, 10, 25, 47, 55, 78, 81, 101}
{2, 20, 25, 47, 55, 78, 81, 101}
{5, 8, 10, 13, 60, 78, 81, 101}
{5, 8, 13, 20, 60, 78, 81, 101}
{5, 10, 13, 37, 60, 78, 81, 101}
{5, 13, 20, 37, 60, 78, 81, 101}
{10, 13, 25, 37, 60, 78, 81, 101}
{13, 20, 25, 37, 60, 78, 81, 101}
{5, 8, 10, 47, 60, 78, 81, 101}
{5, 8, 20, 47, 60, 78, 81, 101}
{5, 10, 37, 47, 60, 78, 81, 101}
{5, 20, 37, 47, 60, 78, 81, 101}
{10, 25, 37, 47, 60, 78, 81, 101}
{20, 25, 37, 47, 60, 78, 81, 101}
{8, 10, 13, 55, 60, 78, 81, 101}
{8, 13, 20, 55, 60, 78, 81, 101}
{10, 13, 25, 55, 60, 78, 81, 101}
{13, 20, 25, 55, 60, 78, 81, 101}
{8, 10, 47, 55, 60, 78, 81, 101}
{8, 20, 47, 55, 60, 78, 81, 101}
{10, 25, 47, 55, 60, 78, 81, 101}
{20, 25, 47, 55, 60, 78, 81, 101}
{5, 10, 28, 37, 42, 47, 92, 101}
{5, 23, 28, 37, 42, 47, 92, 101}
{10, 25, 28, 37, 42, 47, 92, 101}
{23, 25, 28, 37, 42, 47, 92, 101}
{5, 8, 10, 40, 42, 47, 92, 101}
{5, 8, 23, 40, 42, 47, 92, 101}
{5, 10, 28, 40, 42, 47, 92, 101}
{5, 23, 28, 40, 42, 47, 92, 101}
{5, 10, 28, 37, 47, 60, 92, 101}
{5, 23, 28, 37, 47, 60, 92, 101}
{10, 25, 28, 37, 47, 60, 92, 101}
{23, 25, 28, 37, 47, 60, 92, 101}
{5, 8, 10, 40, 47, 60, 92, 101}
{5, 8, 23, 40, 47, 60, 92, 101}
{5, 10, 28, 40, 47, 60, 92, 101}
{5, 23, 28, 40, 47, 60, 92, 101}
{10, 25, 28, 42, 47, 71, 92, 101}
{23, 25, 28, 42, 47, 71, 92, 101}
{8, 10, 40, 42, 47, 71, 92, 101}
{8, 23, 40, 42, 47, 71, 92, 101}
{10, 28, 40, 42, 47, 71, 92, 101}
{23, 28, 40, 42, 47, 71, 92, 101}
{8, 10, 42, 47, 55, 71, 92, 101}
{8, 23, 42, 47, 55, 71, 92, 101}
{10, 25, 42, 47, 55, 71, 92, 101}
{23, 25, 42, 47, 55, 71, 92, 101}
{10, 25, 28, 47, 60, 71, 92, 101}
{23, 25, 28, 47, 60, 71, 92, 101}
{8, 10, 40, 47, 60, 71, 92, 101}
{8, 23, 40, 47, 60, 71, 92, 101}
{10, 28, 40, 47, 60, 71, 92, 101}
{23, 28, 40, 47, 60, 71, 92, 101}
{8, 10, 47, 55, 60, 71, 92, 101}
{8, 23, 47, 55, 60, 71, 92, 101}
{10, 25, 47, 55, 60, 71, 92, 101}
{23, 25, 47, 55, 60, 71, 92, 101}
{5, 8, 10, 42, 47, 81, 92, 101}
{5, 8, 23, 42, 47, 81, 92, 101}
{5, 10, 37, 42, 47, 81, 92, 101}
{5, 23, 37, 42, 47, 81, 92, 101}
{10, 25, 37, 42, 47, 81, 92, 101}
{23, 25, 37, 42, 47, 81, 92, 101}
{8, 10, 42, 47, 55, 81, 92, 101}
{8, 23, 42, 47, 55, 81, 92, 101}
{10, 25, 42, 47, 55, 81, 92, 101}
{23, 25, 42, 47, 55, 81, 92, 101}
{5, 8, 10, 47, 60, 81, 92, 101}
{5, 8, 23, 47, 60, 81, 92, 101}
{5, 10, 37, 47, 60, 81, 92, 101}
{5, 23, 37, 47, 60, 81, 92, 101}
{10, 25, 37, 47, 60, 81, 92, 101}
{23, 25, 37, 47, 60, 81, 92, 101}
{8, 10, 47, 55, 60, 81, 92, 101}
{8, 23, 47, 55, 60, 81, 92, 101}
{10, 25, 47, 55, 60, 81, 92, 101}
{23, 25, 47, 55, 60, 81, 92, 101}
{1, 3, 6, 14, 21, 32, 33, 102}
{3, 6, 14, 21, 29, 32, 33, 102}
{3, 6, 14, 21, 29, 32, 38, 102}
{3, 14, 21, 26, 29, 32, 38, 102}
{1, 3, 6, 11, 14, 33, 43, 102}
{3, 6, 11, 14, 29, 33, 43, 102}
{1, 3, 6, 14, 32, 33, 43, 102}
{3, 6, 14, 29, 32, 33, 43, 102}
{3, 6, 11, 14, 29, 38, 43, 102}
{3, 11, 14, 26, 29, 38, 43, 102}
{3, 6, 14, 29, 32, 38, 43, 102}
{3, 14, 26, 29, 32, 38, 43, 102}
{1, 3, 6, 21, 32, 33, 48, 102}
{1, 6, 21, 24, 32, 33, 48, 102}
{3, 6, 21, 29, 32, 33, 48, 102}
{6, 21, 24, 29, 32, 33, 48, 102}
{3, 6, 21, 29, 32, 38, 48, 102}
{6, 21, 24, 29, 32, 38, 48, 102}
{3, 21, 26, 29, 32, 38, 48, 102}
{21, 24, 26, 29, 32, 38, 48, 102}
{1, 3, 6, 11, 33, 43, 48, 102}
{3, 6, 11, 29, 33, 43, 48, 102}
{1, 3, 6, 32, 33, 43, 48, 102}
{1, 6, 24, 32, 33, 43, 48, 102}
{3, 6, 29, 32, 33, 43, 48, 102}
{6, 24, 29, 32, 33, 43, 48, 102}
{3, 6, 11, 29, 38, 43, 48, 102}
{3, 11, 26, 29, 38, 43, 48, 102}
{3, 6, 29, 32, 38, 43, 48, 102}
{6, 24, 29, 32, 38, 43, 48, 102}
{3, 26, 29, 32, 38, 43, 48, 102}
{24, 26, 29, 32, 38, 43, 48, 102}
{1, 6, 21, 24, 33, 48, 61, 102}
{6, 21, 24, 29, 33, 48, 61, 102}
{6, 21, 24, 29, 38, 48, 61, 102}
{21, 24, 26, 29, 38, 48, 61, 102}
{3, 14, 21, 26, 29, 32, 72, 102}
{1, 3, 14, 21, 32, 33, 72, 102}
{3, 14, 21, 29, 32, 33, 72, 102}
{3, 11, 14, 26, 29, 43, 72, 102}
{3, 14, 26, 29, 32, 43, 72, 102}
{1, 3, 11, 14, 33, 43, 72, 102}
{3, 11, 14, 29, 33, 43, 72, 102}
{1, 3, 14, 32, 33, 43, 72, 102}
{3, 14, 29, 32, 33, 43, 72, 102}
{3, 21, 26, 29, 32, 48, 72, 102}
{21, 24, 26, 29, 32, 48, 72, 102}
{1, 3, 21, 32, 33, 48, 72, 102}
{1, 21, 24, 32, 33, 48, 72, 102}
{3, 21, 29, 32, 33, 48, 72, 102}
{21, 24, 29, 32, 33, 48, 72, 102}
{3, 11, 26, 29, 43, 48, 72, 102}
{3, 26, 29, 32, 43, 48, 72, 102}
{24, 26, 29, 32, 43, 48, 72, 102}
{1, 3, 11, 33, 43, 48, 72, 102}
{3, 11, 29, 33, 43, 48, 72, 102}
{1, 3, 32, 33, 43, 48, 72, 102}
{1, 24, 32, 33, 43, 48, 72, 102}
{3, 29, 32, 33, 43, 48, 72, 102}
{24, 29, 32, 33, 43, 48, 72, 102}
{1, 3, 14, 21, 32, 56, 72, 102}
{3, 14, 21, 26, 32, 56, 72, 102}
{1, 3, 11, 14, 43, 56, 72, 102}
{3, 11, 14, 26, 43, 56, 72, 102}
{1, 3, 14, 32, 43, 56, 72, 102}
{3, 14, 26, 32, 43, 56, 72, 102}
{1, 3, 21, 32, 48, 56, 72, 102}
{1, 21, 24, 32, 48, 56, 72, 102}
{3, 21, 26, 32, 48, 56, 72, 102}
{21, 24, 26, 32, 48, 56, 72, 102}
{1, 3, 11, 43, 48, 56, 72, 102}
{3, 11, 26, 43, 48, 56, 72, 102}
{1, 3, 32, 43, 48, 56, 72, 102}
{1, 24, 32, 43, 48, 56, 72, 102}
{3, 26, 32, 43, 48, 56, 72, 102}
{24, 26, 32, 43, 48, 56, 72, 102}
{21, 24, 26, 29, 48, 61, 72, 102}
{1, 21, 24, 33, 48, 61, 72, 102}
{21, 24, 29, 33, 48, 61, 72, 102}
{1, 21, 24, 48, 56, 61, 72, 102}
{21, 24, 26, 48, 56, 61, 72, 102}
{1, 6, 14, 21, 32, 33, 74, 102}
{1, 6, 21, 24, 32, 33, 74, 102}
{6, 14, 21, 29, 32, 33, 74, 102}
{6, 21, 24, 29, 32, 33, 74, 102}
{6, 14, 21, 29, 32, 38, 74, 102}
{6, 21, 24, 29, 32, 38, 74, 102}
{14, 21, 26, 29, 32, 38, 74, 102}
{21, 24, 26, 29, 32, 38, 74, 102}
{1, 6, 14, 32, 33, 43, 74, 102}
{1, 6, 24, 32, 33, 43, 74, 102}
{6, 14, 29, 32, 33, 43, 74, 102}
{6, 24, 29, 32, 33, 43, 74, 102}
{6, 14, 29, 32, 38, 43, 74, 102}
{6, 24, 29, 32, 38, 43, 74, 102}
{14, 26, 29, 32, 38, 43, 74, 102}
{24, 26, 29, 32, 38, 43, 74, 102}
{1, 6, 14, 21, 33, 61, 74, 102}
{1, 6, 21, 24, 33, 61, 74, 102}
{6, 14, 21, 29, 33, 61, 74, 102}
{6, 21, 24, 29, 33, 61, 74, 102}
{6, 14, 21, 29, 38, 61, 74, 102}
{6, 21, 24, 29, 38, 61, 74, 102}
{14, 21, 26, 29, 38, 61, 74, 102}
{21, 24, 26, 29, 38, 61, 74, 102}
{14, 21, 26, 29, 32, 72, 74, 102}
{21, 24, 26, 29, 32, 72, 74, 102}
{1, 14, 21, 32, 33, 72, 74, 102}
{1, 21, 24, 32, 33, 72, 74, 102}
{14, 21, 29, 32, 33, 72, 74, 102}
{21, 24, 29, 32, 33, 72, 74, 102}
{14, 26, 29, 32, 43, 72, 74, 102}
{24, 26, 29, 32, 43, 72, 74, 102}
{1, 14, 32, 33, 43, 72, 74, 102}
{1, 24, 32, 33, 43, 72, 74, 102}
{14, 29, 32, 33, 43, 72, 74, 102}
{24, 29, 32, 33, 43, 72, 74, 102}
{1, 14, 21, 32, 56, 72, 74, 102}
{1, 21, 24, 32, 56, 72, 74, 102}
{14, 21, 26, 32, 56, 72, 74, 102}
{21, 24, 26, 32, 56, 72, 74, 102}
{1, 14, 32, 43, 56, 72, 74, 102}
{1, 24, 32, 43, 56, 72, 74, 102}
{14, 26, 32, 43, 56, 72, 74, 102}
{24, 26, 32, 43, 56, 72, 74, 102}
{14, 21, 26, 29, 61, 72, 74, 102}
{21, 24, 26, 29, 61, 72, 74, 102}
{1, 14, 21, 33, 61, 72, 74, 102}
{1, 21, 24, 33, 61, 72, 74, 102}
{14, 21, 29, 33, 61, 72, 74, 102}
{21, 24, 29, 33, 61, 72, 74, 102}
{1, 14, 21, 56, 61, 72, 74, 102}
{1, 21, 24, 56, 61, 72, 74, 102}
{14, 21, 26, 56, 61, 72, 74, 102}
{21, 24, 26, 56, 61, 72, 74, 102}
{1, 3, 6, 11, 14, 33, 79, 102}
{1, 3, 6, 14, 21, 33, 79, 102}
{3, 6, 11, 14, 29, 33, 79, 102}
{3, 6, 14, 21, 29, 33, 79, 102}
{3, 6, 11, 14, 29, 38, 79, 102}
{3, 6, 14, 21, 29, 38, 79, 102}
{3, 11, 14, 26, 29, 38, 79, 102}
{3, 14, 21, 26, 29, 38, 79, 102}
{1, 3, 6, 11, 33, 48, 79, 102}
{1, 3, 6, 21, 33, 48, 79, 102}
{3, 6, 11, 29, 33, 48, 79, 102}
{3, 6, 21, 29, 33, 48, 79, 102}
{3, 6, 11, 29, 38, 48, 79, 102}
{3, 6, 21, 29, 38, 48, 79, 102}
{3, 11, 26, 29, 38, 48, 79, 102}
{3, 21, 26, 29, 38, 48, 79, 102}
{1, 6, 11, 14, 33, 61, 79, 102}
{1, 6, 14, 21, 33, 61, 79, 102}
{6, 11, 14, 29, 33, 61, 79, 102}
{6, 14, 21, 29, 33, 61, 79, 102}
{6, 11, 14, 29, 38, 61, 79, 102}
{6, 14, 21, 29, 38, 61, 79, 102}
{11, 14, 26, 29, 38, 61, 79, 102}
{14, 21, 26, 29, 38, 61, 79, 102}
{1, 6, 11, 33, 48, 61, 79, 102}
{1, 6, 21, 33, 48, 61, 79, 102}
{6, 11, 29, 33, 48, 61, 79, 102}
{6, 21, 29, 33, 48, 61, 79, 102}
{6, 11, 29, 38, 48, 61, 79, 102}
{6, 21, 29, 38, 48, 61, 79, 102}
{11, 26, 29, 38, 48, 61, 79, 102}
{21, 26, 29, 38, 48, 61, 79, 102}
{3, 11, 14, 26, 29, 72, 79, 102}
{3, 14, 21, 26, 29, 72, 79, 102}
{1, 3, 11, 14, 33, 72, 79, 102}
{1, 3, 14, 21, 33, 72, 79, 102}
{3, 11, 14, 29, 33, 72, 79, 102}
{3, 14, 21, 29, 33, 72, 79, 102}
{3, 11, 26, 29, 48, 72, 79, 102}
{3, 21, 26, 29, 48, 72, 79, 102}
{1, 3, 11, 33, 48, 72, 79, 102}
{1, 3, 21, 33, 48, 72, 79, 102}
{3, 11, 29, 33, 48, 72, 79, 102}
{3, 21, 29, 33, 48, 72, 79, 102}
{1, 3, 11, 14, 56, 72, 79, 102}
{1, 3, 14, 21, 56, 72, 79, 102}
{3, 11, 14, 26, 56, 72, 79, 102}
{3, 14, 21, 26, 56, 72, 79, 102}
{1, 3, 11, 48, 56, 72, 79, 102}
{1, 3, 21, 48, 56, 72, 79, 102}
{3, 11, 26, 48, 56, 72, 79, 102}
{3, 21, 26, 48, 56, 72, 79, 102}
{11, 14, 26, 29, 61, 72, 79, 102}
{14, 21, 26, 29, 61, 72, 79, 102}
{1, 11, 14, 33, 61, 72, 79, 102}
{1, 14, 21, 33, 61, 72, 79, 102}
{11, 14, 29, 33, 61, 72, 79, 102}
{14, 21, 29, 33, 61, 72, 79, 102}
{11, 26, 29, 48, 61, 72, 79, 102}
{21, 26, 29, 48, 61, 72, 79, 102}
{1, 11, 33, 48, 61, 72, 79, 102}
{1, 21, 33, 48, 61, 72, 79, 102}
{11, 29, 33, 48, 61, 72, 79, 102}
{21, 29, 33, 48, 61, 72, 79, 102}
{1, 11, 14, 56, 61, 72, 79, 102}
{1, 14, 21, 56, 61, 72, 79, 102}
{11, 14, 26, 56, 61, 72, 79, 102}
{14, 21, 26, 56, 61, 72, 79, 102}
{1, 11, 48, 56, 61, 72, 79, 102}
{1, 21, 48, 56, 61, 72, 79, 102}
{11, 26, 48, 56, 61, 72, 79, 102}
{21, 26, 48, 56, 61, 72, 79, 102}
{1, 3, 6, 14, 21, 32, 82, 102}
{3, 6, 14, 21, 32, 38, 82, 102}
{3, 14, 21, 26, 32, 38, 82, 102}
{1, 3, 6, 11, 14, 43, 82, 102}
{1, 3, 6, 14, 32, 43, 82, 102}
{3, 6, 11, 14, 38, 43, 82, 102}
{3, 11, 14, 26, 38, 43, 82, 102}
{3, 6, 14, 32, 38, 43, 82, 102}
{3, 14, 26, 32, 38, 43, 82, 102}
{1, 3, 6, 21, 32, 48, 82, 102}
{1, 6, 21, 24, 32, 48, 82, 102}
{3, 6, 21, 32, 38, 48, 82, 102}
{6, 21, 24, 32, 38, 48, 82, 102}
{3, 21, 26, 32, 38, 48, 82, 102}
{21, 24, 26, 32, 38, 48, 82, 102}
{1, 3, 6, 11, 43, 48, 82, 102}
{1, 3, 6, 32, 43, 48, 82, 102}
{1, 6, 24, 32, 43, 48, 82, 102}
{3, 6, 11, 38, 43, 48, 82, 102}
{3, 11, 26, 38, 43, 48, 82, 102}
{3, 6, 32, 38, 43, 48, 82, 102}
{6, 24, 32, 38, 43, 48, 82, 102}
{3, 26, 32, 38, 43, 48, 82, 102}
{24, 26, 32, 38, 43, 48, 82, 102}
{1, 3, 14, 21, 32, 56, 82, 102}
{3, 14, 21, 26, 32, 56, 82, 102}
{1, 3, 11, 14, 43, 56, 82, 102}
{3, 11, 14, 26, 43, 56, 82, 102}
{1, 3, 14, 32, 43, 56, 82, 102}
{3, 14, 26, 32, 43, 56, 82, 102}
{1, 3, 21, 32, 48, 56, 82, 102}
{1, 21, 24, 32, 48, 56, 82, 102}
{3, 21, 26, 32, 48, 56, 82, 102}
{21, 24, 26, 32, 48, 56, 82, 102}
{1, 3, 11, 43, 48, 56, 82, 102}
{3, 11, 26, 43, 48, 56, 82, 102}
{1, 3, 32, 43, 48, 56, 82, 102}
{1, 24, 32, 43, 48, 56, 82, 102}
{3, 26, 32, 43, 48, 56, 82, 102}
{24, 26, 32, 43, 48, 56, 82, 102}
{1, 6, 21, 24, 48, 61, 82, 102}
{6, 21, 24, 38, 48, 61, 82, 102}
{21, 24, 26, 38, 48, 61, 82, 102}
{1, 21, 24, 48, 56, 61, 82, 102}
{21, 24, 26, 48, 56, 61, 82, 102}
{1, 6, 14, 21, 32, 74, 82, 102}
{1, 6, 21, 24, 32, 74, 82, 102}
{6, 14, 21, 32, 38, 74, 82, 102}
{6, 21, 24, 32, 38, 74, 82, 102}
{14, 21, 26, 32, 38, 74, 82, 102}
{21, 24, 26, 32, 38, 74, 82, 102}
{1, 6, 14, 32, 43, 74, 82, 102}
{1, 6, 24, 32, 43, 74, 82, 102}
{6, 14, 32, 38, 43, 74, 82, 102}
{6, 24, 32, 38, 43, 74, 82, 102}
{14, 26, 32, 38, 43, 74, 82, 102}
{24, 26, 32, 38, 43, 74, 82, 102}
{1, 14, 21, 32, 56, 74, 82, 102}
{1, 21, 24, 32, 56, 74, 82, 102}
{14, 21, 26, 32, 56, 74, 82, 102}
{21, 24, 26, 32, 56, 74, 82, 102}
{1, 14, 32, 43, 56, 74, 82, 102}
{1, 24, 32, 43, 56, 74, 82, 102}
{14, 26, 32, 43, 56, 74, 82, 102}
{24, 26, 32, 43, 56, 74, 82, 102}
{1, 6, 14, 21, 61, 74, 82, 102}
{1, 6, 21, 24, 61, 74, 82, 102}
{6, 14, 21, 38, 61, 74, 82, 102}
{6, 21, 24, 38, 61, 74, 82, 102}
{14, 21, 26, 38, 61, 74, 82, 102}
{21, 24, 26, 38, 61, 74, 82, 102}
{1, 14, 21, 56, 61, 74, 82, 102}
{1, 21, 24, 56, 61, 74, 82, 102}
{14, 21, 26, 56, 61, 74, 82, 102}
{21, 24, 26, 56, 61, 74, 82, 102}
{1, 3, 6, 11, 14, 79, 82, 102}
{1, 3, 6, 14, 21, 79, 82, 102}
{3, 6, 11, 14, 38, 79, 82, 102}
{3, 6, 14, 21, 38, 79, 82, 102}
{3, 11, 14, 26, 38, 79, 82, 102}
{3, 14, 21, 26, 38, 79, 82, 102}
{1, 3, 6, 11, 48, 79, 82, 102}
{1, 3, 6, 21, 48, 79, 82, 102}
{3, 6, 11, 38, 48, 79, 82, 102}
{3, 6, 21, 38, 48, 79, 82, 102}
{3, 11, 26, 38, 48, 79, 82, 102}
{3, 21, 26, 38, 48, 79, 82, 102}
{1, 3, 11, 14, 56, 79, 82, 102}
{1, 3, 14, 21, 56, 79, 82, 102}
{3, 11, 14, 26, 56, 79, 82, 102}
{3, 14, 21, 26, 56, 79, 82, 102}
{1, 3, 11, 48, 56, 79, 82, 102}
{1, 3, 21, 48, 56, 79, 82, 102}
{3, 11, 26, 48, 56, 79, 82, 102}
{3, 21, 26, 48, 56, 79, 82, 102}
{1, 6, 11, 14, 61, 79, 82, 102}
{1, 6, 14, 21, 61, 79, 82, 102}
{6, 11, 14, 38, 61, 79, 82, 102}
{6, 14, 21, 38, 61, 79, 82, 102}
{11, 14, 26, 38, 61, 79, 82, 102}
{14, 21, 26, 38, 61, 79, 82, 102}
{1, 6, 11, 48, 61, 79, 82, 102}
{1, 6, 21, 48, 61, 79, 82, 102}
{6, 11, 38, 48, 61, 79, 82, 102}
{6, 21, 38, 48, 61, 79, 82, 102}
{11, 26, 38, 48, 61, 79, 82, 102}
{21, 26, 38, 48, 61, 79, 82, 102}
{1, 11, 14, 56, 61, 79, 82, 102}
{1, 14, 21, 56, 61, 79, 82, 102}
{11, 14, 26, 56, 61, 79, 82, 102}
{14, 21, 26, 56, 61, 79, 82, 102}
{1, 11, 48, 56, 61, 79, 82, 102}
{1, 21, 48, 56, 61, 79, 82, 102}
{11, 26, 48, 56, 61, 79, 82, 102}
{21, 26, 48, 56, 61, 79, 82, 102}
{1, 6, 11, 33, 43, 48, 93, 102}
{1, 6, 24, 33, 43, 48, 93, 102}
{6, 11, 29, 33, 43, 48, 93, 102}
{6, 24, 29, 33, 43, 48, 93, 102}
{6, 11, 29, 38, 43, 48, 93, 102}
{6, 24, 29, 38, 43, 48, 93, 102}
{11, 26, 29, 38, 43, 48, 93, 102}
{24, 26, 29, 38, 43, 48, 93, 102}
{1, 6, 11, 33, 48, 61, 93, 102}
{1, 6, 24, 33, 48, 61, 93, 102}
{6, 11, 29, 33, 48, 61, 93, 102}
{6, 24, 29, 33, 48, 61, 93, 102}
{6, 11, 29, 38, 48, 61, 93, 102}
{6, 24, 29, 38, 48, 61, 93, 102}
{11, 26, 29, 38, 48, 61, 93, 102}
{24, 26, 29, 38, 48, 61, 93, 102}
{11, 26, 29, 43, 48, 72, 93, 102}
{24, 26, 29, 43, 48, 72, 93, 102}
{1, 11, 33, 43, 48, 72, 93, 102}
{1, 24, 33, 43, 48, 72, 93, 102}
{11, 29, 33, 43, 48, 72, 93, 102}
{24, 29, 33, 43, 48, 72, 93, 102}
{1, 11, 43, 48, 56, 72, 93, 102}
{1, 24, 43, 48, 56, 72, 93, 102}
{11, 26, 43, 48, 56, 72, 93, 102}
{24, 26, 43, 48, 56, 72, 93, 102}
{11, 26, 29, 48, 61, 72, 93, 102}
{24, 26, 29, 48, 61, 72, 93, 102}
{1, 11, 33, 48, 61, 72, 93, 102}
{1, 24, 33, 48, 61, 72, 93, 102}
{11, 29, 33, 48, 61, 72, 93, 102}
{24, 29, 33, 48, 61, 72, 93, 102}
{1, 11, 48, 56, 61, 72, 93, 102}
{1, 24, 48, 56, 61, 72, 93, 102}
{11, 26, 48, 56, 61, 72, 93, 102}
{24, 26, 48, 56, 61, 72, 93, 102}
{1, 6, 11, 43, 48, 82, 93, 102}
{1, 6, 24, 43, 48, 82, 93, 102}
{6, 11, 38, 43, 48, 82, 93, 102}
{6, 24, 38, 43, 48, 82, 93, 102}
{11, 26, 38, 43, 48, 82, 93, 102}
{24, 26, 38, 43, 48, 82, 93, 102}
{1, 11, 43, 48, 56, 82, 93, 102}
{1, 24, 43, 48, 56, 82, 93, 102}
{11, 26, 43, 48, 56, 82, 93, 102}
{24, 26, 43, 48, 56, 82, 93, 102}
{1, 6, 11, 48, 61, 82, 93, 102}
{1, 6, 24, 48, 61, 82, 93, 102}
{6, 11, 38, 48, 61, 82, 93, 102}
{6, 24, 38, 48, 61, 82, 93, 102}
{11, 26, 38, 48, 61, 82, 93, 102}
{24, 26, 38, 48, 61, 82, 93, 102}
{1, 11, 48, 56, 61, 82, 93, 102}
{1, 24, 48, 56, 61, 82, 93, 102}
{11, 26, 48, 56, 61, 82, 93, 102}
{24, 26, 48, 56, 61, 82, 93, 102}
{2, 4, 7, 15, 22, 25, 34, 103}
{4, 7, 15, 22, 25, 30, 34, 103}
{4, 7, 15, 22, 25, 30, 39, 103}
{4, 15, 22, 25, 27, 30, 39, 103}
{2, 4, 7, 22, 25, 34, 41, 103}
{2, 7, 17, 22, 25, 34, 41, 103}
{4, 7, 22, 25, 30, 34, 41, 103}
{7, 17, 22, 25, 30, 34, 41, 103}
{4, 7, 22, 25, 30, 39, 41, 103}
{7, 17, 22, 25, 30, 39, 41, 103}
{4, 22, 25, 27, 30, 39, 41, 103}
{17, 22, 25, 27, 30, 39, 41, 103}
{2, 4, 7, 12, 15, 34, 44, 103}
{2, 4, 7, 15, 25, 34, 44, 103}
{4, 7, 12, 15, 30, 34, 44, 103}
{4, 7, 15, 25, 30, 34, 44, 103}
{4, 7, 12, 15, 30, 39, 44, 103}
{4, 7, 15, 25, 30, 39, 44, 103}
{4, 12, 15, 27, 30, 39, 44, 103}
{4, 15, 25, 27, 30, 39, 44, 103}
{2, 4, 7, 12, 34, 41, 44, 103}
{2, 4, 7, 25, 34, 41, 44, 103}
{2, 7, 17, 25, 34, 41, 44, 103}
{4, 7, 12, 30, 34, 41, 44, 103}
{4, 7, 25, 30, 34, 41, 44, 103}
{7, 17, 25, 30, 34, 41, 44, 103}
{4, 7, 12, 30, 39, 41, 44, 103}
{4, 7, 25, 30, 39, 41, 44, 103}
{7, 17, 25, 30, 39, 41, 44, 103}
{4, 12, 27, 30, 39, 41, 44, 103}
{4, 25, 27, 30, 39, 41, 44, 103}
{17, 25, 27, 30, 39, 41, 44, 103}
{2, 7, 17, 22, 34, 41, 62, 103}
{7, 17, 22, 30, 34, 41, 62, 103}
{7, 17, 22, 30, 39, 41, 62, 103}
{17, 22, 27, 30, 39, 41, 62, 103}
{4, 15, 22, 25, 27, 30, 65, 103}
{2, 4, 15, 22, 25, 34, 65, 103}
{4, 15, 22, 25, 30, 34, 65, 103}
{4, 22, 25, 27, 30, 41, 65, 103}
{17, 22, 25, 27, 30, 41, 65, 103}
{2, 4, 22, 25, 34, 41, 65, 103}
{2, 17, 22, 25, 34, 41, 65, 103}
{4, 22, 25, 30, 34, 41, 65, 103}
{17, 22, 25, 30, 34, 41, 65, 103}
{4, 12, 15, 27, 30, 44, 65, 103}
{4, 15, 25, 27, 30, 44, 65, 103}
{2, 4, 12, 15, 34, 44, 65, 103}
{2, 4, 15, 25, 34, 44, 65, 103}
{4, 12, 15, 30, 34, 44, 65, 103}
{4, 15, 25, 30, 34, 44, 65, 103}
{4, 12, 27, 30, 41, 44, 65, 103}
{4, 25, 27, 30, 41, 44, 65, 103}
{17, 25, 27, 30, 41, 44, 65, 103}
{2, 4, 12, 34, 41, 44, 65, 103}
{2, 4, 25, 34, 41, 44, 65, 103}
{2, 17, 25, 34, 41, 44, 65, 103}
{4, 12, 30, 34, 41, 44, 65, 103}
{4, 25, 30, 34, 41, 44, 65, 103}
{17, 25, 30, 34, 41, 44, 65, 103}
{2, 4, 15, 22, 25, 49, 65, 103}
{4, 15, 22, 25, 27, 49, 65, 103}
{2, 4, 22, 25, 41, 49, 65, 103}
{2, 17, 22, 25, 41, 49, 65, 103}
{4, 22, 25, 27, 41, 49, 65, 103}
{17, 22, 25, 27, 41, 49, 65, 103}
{2, 4, 12, 15, 44, 49, 65, 103}
{2, 4, 15, 25, 44, 49, 65, 103}
{4, 12, 15, 27, 44, 49, 65, 103}
{4, 15, 25, 27, 44, 49, 65, 103}
{2, 4, 12, 41, 44, 49, 65, 103}
{2, 4, 25, 41, 44, 49, 65, 103}
{2, 17, 25, 41, 44, 49, 65, 103}
{4, 12, 27, 41, 44, 49, 65, 103}
{4, 25, 27, 41, 44, 49, 65, 103}
{17, 25, 27, 41, 44, 49, 65, 103}
{17, 22, 27, 30, 41, 62, 65, 103}
{2, 17, 22, 34, 41, 62, 65, 103}
{17, 22, 30, 34, 41, 62, 65, 103}
{2, 17, 22, 41, 49, 62, 65, 103}
{17, 22, 27, 41, 49, 62, 65, 103}
{2, 7, 15, 22, 25, 34, 75, 103}
{2, 7, 17, 22, 25, 34, 75, 103}
{7, 15, 22, 25, 30, 34, 75, 103}
{7, 17, 22, 25, 30, 34, 75, 103}
{7, 15, 22, 25, 30, 39, 75, 103}
{7, 17, 22, 25, 30, 39, 75, 103}
{15, 22, 25, 27, 30, 39, 75, 103}
{17, 22, 25, 27, 30, 39, 75, 103}
{2, 7, 15, 25, 34, 44, 75, 103}
{2, 7, 17, 25, 34, 44, 75, 103}
{7, 15, 25, 30, 34, 44, 75, 103}
{7, 17, 25, 30, 34, 44, 75, 103}
{7, 15, 25, 30, 39, 44, 75, 103}
{7, 17, 25, 30, 39, 44, 75, 103}
{15, 25, 27, 30, 39, 44, 75, 103}
{17, 25, 27, 30, 39, 44, 75, 103}
{2, 7, 15, 22, 34, 62, 75, 103}
{2, 7, 17, 22, 34, 62, 75, 103}
{7, 15, 22, 30, 34, 62, 75, 103}
{7, 17, 22, 30, 34, 62, 75, 103}
{7, 15, 22, 30, 39, 62, 75, 103}
{7, 17, 22, 30, 39, 62, 75, 103}
{15, 22, 27, 30, 39, 62, 75, 103}
{17, 22, 27, 30, 39, 62, 75, 103}
{15, 22, 25, 27, 30, 65, 75, 103}
{17, 22, 25, 27, 30, 65, 75, 103}
{2, 15, 22, 25, 34, 65, 75, 103}
{2, 17, 22, 25, 34, 65, 75, 103}
{15, 22, 25, 30, 34, 65, 75, 103}
{17, 22, 25, 30, 34, 65, 75, 103}
{15, 25, 27, 30, 44, 65, 75, 103}
{17, 25, 27, 30, 44, 65, 75, 103}
{2, 15, 25, 34, 44, 65, 75, 103}
{2, 17, 25, 34, 44, 65, 75, 103}
{15, 25, 30, 34, 44, 65, 75, 103}
{17, 25, 30, 34, 44, 65, 75, 103}
{2, 15, 22, 25, 49, 65, 75, 103}
{2, 17, 22, 25, 49, 65, 75, 103}
{15, 22, 25, 27, 49, 65, 75, 103}
{17, 22, 25, 27, 49, 65, 75, 103}
{2, 15, 25, 44, 49, 65, 75, 103}
{2, 17, 25, 44, 49, 65, 75, 103}
{15, 25, 27, 44, 49, 65, 75, 103}
{17, 25, 27, 44, 49, 65, 75, 103}
{15, 22, 27, 30, 62, 65, 75, 103}
{17, 22, 27, 30, 62, 65, 75, 103}
{2, 15, 22, 34, 62, 65, 75, 103}
{2, 17, 22, 34, 62, 65, 75, 103}
{15, 22, 30, 34, 62, 65, 75, 103}
{17, 22, 30, 34, 62, 65, 75, 103}
{2, 15, 22, 49, 62, 65, 75, 103}
{2, 17, 22, 49, 62, 65, 75, 103}
{15, 22, 27, 49, 62, 65, 75, 103}
{17, 22, 27, 49, 62, 65, 75, 103}
{2, 4, 7, 12, 15, 34, 80, 103}
{2, 4, 7, 15, 22, 34, 80, 103}
{4, 7, 12, 15, 30, 34, 80, 103}
{4, 7, 15, 22, 30, 34, 80, 103}
{4, 7, 12, 15, 30, 39, 80, 103}
{4, 7, 15, 22, 30, 39, 80, 103}
{4, 12, 15, 27, 30, 39, 80, 103}
{4, 15, 22, 27, 30, 39, 80, 103}
{2, 4, 7, 12, 34, 41, 80, 103}
{2, 4, 7, 22, 34, 41, 80, 103}
{4, 7, 12, 30, 34, 41, 80, 103}
{4, 7, 22, 30, 34, 41, 80, 103}
{4, 7, 12, 30, 39, 41, 80, 103}
{4, 7, 22, 30, 39, 41, 80, 103}
{4, 12, 27, 30, 39, 41, 80, 103}
{4, 22, 27, 30, 39, 41, 80, 103}
{2, 7, 12, 15, 34, 62, 80, 103}
{2, 7, 15, 22, 34, 62, 80, 103}
{7, 12, 15, 30, 34, 62, 80, 103}
{7, 15, 22, 30, 34, 62, 80, 103}
{7, 12, 15, 30, 39, 62, 80, 103}
{7, 15, 22, 30, 39, 62, 80, 103}
{12, 15, 27, 30, 39, 62, 80, 103}
{15, 22, 27, 30, 39, 62, 80, 103}
{2, 7, 12, 34, 41, 62, 80, 103}
{2, 7, 22, 34, 41, 62, 80, 103}
{7, 12, 30, 34, 41, 62, 80, 103}
{7, 22, 30, 34, 41, 62, 80, 103}
{7, 12, 30, 39, 41, 62, 80, 103}
{7, 22, 30, 39, 41, 62, 80, 103}
{12, 27, 30, 39, 41, 62, 80, 103}
{22, 27, 30, 39, 41, 62, 80, 103}
{4, 12, 15, 27, 30, 65, 80, 103}
{4, 15, 22, 27, 30, 65, 80, 103}
{2, 4, 12, 15, 34, 65, 80, 103}
{2, 4, 15, 22, 34, 65, 80, 103}
{4, 12, 15, 30, 34, 65, 80, 103}
{4, 15, 22, 30, 34, 65, 80, 103}
{4, 12, 27, 30, 41, 65, 80, 103}
{4, 22, 27, 30, 41, 65, 80, 103}
{2, 4, 12, 34, 41, 65, 80, 103}
{2, 4, 22, 34, 41, 65, 80, 103}
{4, 12, 30, 34, 41, 65, 80, 103}
{4, 22, 30, 34, 41, 65, 80, 103}
{2, 4, 12, 15, 49, 65, 80, 103}
{2, 4, 15, 22, 49, 65, 80, 103}
{4, 12, 15, 27, 49, 65, 80, 103}
{4, 15, 22, 27, 49, 65, 80, 103}
{2, 4, 12, 41, 49, 65, 80, 103}
{2, 4, 22, 41, 49, 65, 80, 103}
{4, 12, 27, 41, 49, 65, 80, 103}
{4, 22, 27, 41, 49, 65, 80, 103}
{12, 15, 27, 30, 62, 65, 80, 103}
{15, 22, 27, 30, 62, 65, 80, 103}
{2, 12, 15, 34, 62, 65, 80, 103}
{2, 15, 22, 34, 62, 65, 80, 103}
{12, 15, 30, 34, 62, 65, 80, 103}
{15, 22, 30, 34, 62, 65, 80, 103}
{12, 27, 30, 41, 62, 65, 80, 103}
{22, 27, 30, 41, 62, 65, 80, 103}
{2, 12, 34, 41, 62, 65, 80, 103}
{2, 22, 34, 41, 62, 65, 80, 103}
{12, 30, 34, 41, 62, 65, 80, 103}
{22, 30, 34, 41, 62, 65, 80, 103}
{2, 12, 15, 49, 62, 65, 80, 103}
{2, 15, 22, 49, 62, 65, 80, 103}
{12, 15, 27, 49, 62, 65, 80, 103}
{15, 22, 27, 49, 62, 65, 80, 103}
{2, 12, 41, 49, 62, 65, 80, 103}
{2, 22, 41, 49, 62, 65, 80, 103}
{12, 27, 41, 49, 62, 65, 80, 103}
{22, 27, 41, 49, 62, 65, 80, 103}
{2, 4, 7, 15, 22, 25, 83, 103}
{4, 7, 15, 22, 25, 39, 83, 103}
{4, 15, 22, 25, 27, 39, 83, 103}
{2, 4, 7, 22, 25, 41, 83, 103}
{2, 7, 17, 22, 25, 41, 83, 103}
{4, 7, 22, 25, 39, 41, 83, 103}
{7, 17, 22, 25, 39, 41, 83, 103}
{4, 22, 25, 27, 39, 41, 83, 103}
{17, 22, 25, 27, 39, 41, 83, 103}
{2, 4, 7, 12, 15, 44, 83, 103}
{2, 4, 7, 15, 25, 44, 83, 103}
{4, 7, 12, 15, 39, 44, 83, 103}
{4, 7, 15, 25, 39, 44, 83, 103}
{4, 12, 15, 27, 39, 44, 83, 103}
{4, 15, 25, 27, 39, 44, 83, 103}
{2, 4, 7, 12, 41, 44, 83, 103}
{2, 4, 7, 25, 41, 44, 83, 103}
{2, 7, 17, 25, 41, 44, 83, 103}
{4, 7, 12, 39, 41, 44, 83, 103}
{4, 7, 25, 39, 41, 44, 83, 103}
{7, 17, 25, 39, 41, 44, 83, 103}
{4, 12, 27, 39, 41, 44, 83, 103}
{4, 25, 27, 39, 41, 44, 83, 103}
{17, 25, 27, 39, 41, 44, 83, 103}
{2, 4, 15, 22, 25, 49, 83, 103}
{4, 15, 22, 25, 27, 49, 83, 103}
{2, 4, 22, 25, 41, 49, 83, 103}
{2, 17, 22, 25, 41, 49, 83, 103}
{4, 22, 25, 27, 41, 49, 83, 103}
{17, 22, 25, 27, 41, 49, 83, 103}
{2, 4, 12, 15, 44, 49, 83, 103}
{2, 4, 15, 25, 44, 49, 83, 103}
{4, 12, 15, 27, 44, 49, 83, 103}
{4, 15, 25, 27, 44, 49, 83, 103}
{2, 4, 12, 41, 44, 49, 83, 103}
{2, 4, 25, 41, 44, 49, 83, 103}
{2, 17, 25, 41, 44, 49, 83, 103}
{4, 12, 27, 41, 44, 49, 83, 103}
{4, 25, 27, 41, 44, 49, 83, 103}
{17, 25, 27, 41, 44, 49, 83, 103}
{2, 7, 17, 22, 41, 62, 83, 103}
{7, 17, 22, 39, 41, 62, 83, 103}
{17, 22, 27, 39, 41, 62, 83, 103}
{2, 17, 22, 41, 49, 62, 83, 103}
{17, 22, 27, 41, 49, 62, 83, 103}
{2, 7, 15, 22, 25, 75, 83, 103}
{2, 7, 17, 22, 25, 75, 83, 103}
{7, 15, 22, 25, 39, 75, 83, 103}
{7, 17, 22, 25, 39, 75, 83, 103}
{15, 22, 25, 27, 39, 75, 83, 103}
{17, 22, 25, 27, 39, 75, 83, 103}
{2, 7, 15, 25, 44, 75, 83, 103}
{2, 7, 17, 25, 44, 75, 83, 103}
{7, 15, 25, 39, 44, 75, 83, 103}
{7, 17, 25, 39, 44, 75, 83, 103}
{15, 25, 27, 39, 44, 75, 83, 103}
{17, 25, 27, 39, 44, 75, 83, 103}
{2, 15, 22, 25, 49, 75, 83, 103}
{2, 17, 22, 25, 49, 75, 83, 103}
{15, 22, 25, 27, 49, 75, 83, 103}
{17, 22, 25, 27, 49, 75, 83, 103}
{2, 15, 25, 44, 49, 75, 83, 103}
{2, 17, 25, 44, 49, 75, 83, 103}
{15, 25, 27, 44, 49, 75, 83, 103}
{17, 25, 27, 44, 49, 75, 83, 103}
{2, 7, 15, 22, 62, 75, 83, 103}
{2, 7, 17, 22, 62, 75, 83, 103}
{7, 15, 22, 39, 62, 75, 83, 103}
{7, 17, 22, 39, 62, 75, 83, 103}
{15, 22, 27, 39, 62, 75, 83, 103}
{17, 22, 27, 39, 62, 75, 83, 103}
{2, 15, 22, 49, 62, 75, 83, 103}
{2, 17, 22, 49, 62, 75, 83, 103}
{15, 22, 27, 49, 62, 75, 83, 103}
{17, 22, 27, 49, 62, 75, 83, 103}
{2, 4, 7, 12, 15, 80, 83, 103}
{2, 4, 7, 15, 22, 80, 83, 103}
{4, 7, 12, 15, 39, 80, 83, 103}
{4, 7, 15, 22, 39, 80, 83, 103}
{4, 12, 15, 27, 39, 80, 83, 103}
{4, 15, 22, 27, 39, 80, 83, 103}
{2, 4, 7, 12, 41, 80, 83, 103}
{2, 4, 7, 22, 41, 80, 83, 103}
{4, 7, 12, 39, 41, 80, 83, 103}
{4, 7, 22, 39, 41, 80, 83, 103}
{4, 12, 27, 39, 41, 80, 83, 103}
{4, 22, 27, 39, 41, 80, 83, 103}
{2, 4, 12, 15, 49, 80, 83, 103}
{2, 4, 15, 22, 49, 80, 83, 103}
{4, 12, 15, 27, 49, 80, 83, 103}
{4, 15, 22, 27, 49, 80, 83, 103}
{2, 4, 12, 41, 49, 80, 83, 103}
{2, 4, 22, 41, 49, 80, 83, 103}
{4, 12, 27, 41, 49, 80, 83, 103}
{4, 22, 27, 41, 49, 80, 83, 103}
{2, 7, 12, 15, 62, 80, 83, 103}
{2, 7, 15, 22, 62, 80, 83, 103}
{7, 12, 15, 39, 62, 80, 83, 103}
{7, 15, 22, 39, 62, 80, 83, 103}
{12, 15, 27, 39, 62, 80, 83, 103}
{15, 22, 27, 39, 62, 80, 83, 103}
{2, 7, 12, 41, 62, 80, 83, 103}
{2, 7, 22, 41, 62, 80, 83, 103}
{7, 12, 39, 41, 62, 80, 83, 103}
{7, 22, 39, 41, 62, 80, 83, 103}
{12, 27, 39, 41, 62, 80, 83, 103}
{22, 27, 39, 41, 62, 80, 83, 103}
{2, 12, 15, 49, 62, 80, 83, 103}
{2, 15, 22, 49, 62, 80, 83, 103}
{12, 15, 27, 49, 62, 80, 83, 103}
{15, 22, 27, 49, 62, 80, 83, 103}
{2, 12, 41, 49, 62, 80, 83, 103}
{2, 22, 41, 49, 62, 80, 83, 103}
{12, 27, 41, 49, 62, 80, 83, 103}
{22, 27, 41, 49, 62, 80, 83, 103}
{2, 7, 12, 34, 41, 44, 94, 103}
{2, 7, 17, 34, 41, 44, 94, 103}
{7, 12, 30, 34, 41, 44, 94, 103}
{7, 17, 30, 34, 41, 44, 94, 103}
{7, 12, 30, 39, 41, 44, 94, 103}
{7, 17, 30, 39, 41, 44, 94, 103}
{12, 27, 30, 39, 41, 44, 94, 103}
{17, 27, 30, 39, 41, 44, 94, 103}
{2, 7, 12, 34, 41, 62, 94, 103}
{2, 7, 17, 34, 41, 62, 94, 103}
{7, 12, 30, 34, 41, 62, 94, 103}
{7, 17, 30, 34, 41, 62, 94, 103}
{7, 12, 30, 39, 41, 62, 94, 103}
{7, 17, 30, 39, 41, 62, 94, 103}
{12, 27, 30, 39, 41, 62, 94, 103}
{17, 27, 30, 39, 41, 62, 94, 103}
{12, 27, 30, 41, 44, 65, 94, 103}
{17, 27, 30, 41, 44, 65, 94, 103}
{2, 12, 34, 41, 44, 65, 94, 103}
{2, 17, 34, 41, 44, 65, 94, 103}
{12, 30, 34, 41, 44, 65, 94, 103}
{17, 30, 34, 41, 44, 65, 94, 103}
{2, 12, 41, 44, 49, 65, 94, 103}
{2, 17, 41, 44, 49, 65, 94, 103}
{12, 27, 41, 44, 49, 65, 94, 103}
{17, 27, 41, 44, 49, 65, 94, 103}
{12, 27, 30, 41, 62, 65, 94, 103}
{17, 27, 30, 41, 62, 65, 94, 103}
{2, 12, 34, 41, 62, 65, 94, 103}
{2, 17, 34, 41, 62, 65, 94, 103}
{12, 30, 34, 41, 62, 65, 94, 103}
{17, 30, 34, 41, 62, 65, 94, 103}
{2, 12, 41, 49, 62, 65, 94, 103}
{2, 17, 41, 49, 62, 65, 94, 103}
{12, 27, 41, 49, 62, 65, 94, 103}
{17, 27, 41, 49, 62, 65, 94, 103}
{2, 7, 12, 41, 44, 83, 94, 103}
{2, 7, 17, 41, 44, 83, 94, 103}
{7, 12, 39, 41, 44, 83, 94, 103}
{7, 17, 39, 41, 44, 83, 94, 103}
{12, 27, 39, 41, 44, 83, 94, 103}
{17, 27, 39, 41, 44, 83, 94, 103}
{2, 12, 41, 44, 49, 83, 94, 103}
{2, 17, 41, 44, 49, 83, 94, 103}
{12, 27, 41, 44, 49, 83, 94, 103}
{17, 27, 41, 44, 49, 83, 94, 103}
{2, 7, 12, 41, 62, 83, 94, 103}
{2, 7, 17, 41, 62, 83, 94, 103}
{7, 12, 39, 41, 62, 83, 94, 103}
{7, 17, 39, 41, 62, 83, 94, 103}
{12, 27, 39, 41, 62, 83, 94, 103}
{17, 27, 39, 41, 62, 83, 94, 103}
{2, 12, 41, 49, 62, 83, 94, 103}
{2, 17, 41, 49, 62, 83, 94, 103}
{12, 27, 41, 49, 62, 83, 94, 103}
{17, 27, 41, 49, 62, 83, 94, 103}
{3, 5, 8, 16, 23, 26, 35, 104}
{5, 8, 16, 23, 26, 31, 35, 104}
{5, 8, 16, 23, 26, 31, 40, 104}
{5, 16, 23, 26, 28, 31, 40, 104}
{3, 5, 8, 23, 26, 35, 42, 104}
{3, 8, 18, 23, 26, 35, 42, 104}
{5, 8, 23, 26, 31, 35, 42, 104}
{8, 18, 23, 26, 31, 35, 42, 104}
{5, 8, 23, 26, 31, 40, 42, 104}
{8, 18, 23, 26, 31, 40, 42, 104}
{5, 23, 26, 28, 31, 40, 42, 104}
{18, 23, 26, 28, 31, 40, 42, 104}
{3, 5, 8, 13, 16, 35, 45, 104}
{3, 5, 8, 16, 26, 35, 45, 104}
{5, 8, 13, 16, 31, 35, 45, 104}
{5, 8, 16, 26, 31, 35, 45, 104}
{5, 8, 13, 16, 31, 40, 45, 104}
{5, 8, 16, 26, 31, 40, 45, 104}
{5, 13, 16, 28, 31, 40, 45, 104}
{5, 16, 26, 28, 31, 40, 45, 104}
{3, 5, 8, 13, 35, 42, 45, 104}
{3, 5, 8, 26, 35, 42, 45, 104}
{3, 8, 18, 26, 35, 42, 45, 104}
{5, 8, 13, 31, 35, 42, 45, 104}
{5, 8, 26, 31, 35, 42, 45, 104}
{8, 18, 26, 31, 35, 42, 45, 104}
{5, 8, 13, 31, 40, 42, 45, 104}
{5, 8, 26, 31, 40, 42, 45, 104}
{8, 18, 26, 31, 40, 42, 45, 104}
{5, 13, 28, 31, 40, 42, 45, 104}
{5, 26, 28, 31, 40, 42, 45, 104}
{18, 26, 28, 31, 40, 42, 45, 104}
{3, 8, 18, 23, 35, 42, 63, 104}
{8, 18, 23, 31, 35, 42, 63, 104}
{8, 18, 23, 31, 40, 42, 63, 104}
{18, 23, 28, 31, 40, 42, 63, 104}
{5, 16, 23, 26, 28, 31, 66, 104}
{3, 5, 16, 23, 26, 35, 66, 104}
{5, 16, 23, 26, 31, 35, 66, 104}
{5, 23, 26, 28, 31, 42, 66, 104}
{18, 23, 26, 28, 31, 42, 66, 104}
{3, 5, 23, 26, 35, 42, 66, 104}
{3, 18, 23, 26, 35, 42, 66, 104}
{5, 23, 26, 31, 35, 42, 66, 104}
{18, 23, 26, 31, 35, 42, 66, 104}
{5, 13, 16, 28, 31, 45, 66, 104}
{5, 16, 26, 28, 31, 45, 66, 104}
{3, 5, 13, 16, 35, 45, 66, 104}
{3, 5, 16, 26, 35, 45, 66, 104}
{5, 13, 16, 31, 35, 45, 66, 104}
{5, 16, 26, 31, 35, 45, 66, 104}
{5, 13, 28, 31, 42, 45, 66, 104}
{5, 26, 28, 31, 42, 45, 66, 104}
{18, 26, 28, 31, 42, 45, 66, 104}
{3, 5, 13, 35, 42, 45, 66, 104}
{3, 5, 26, 35, 42, 45, 66, 104}
{3, 18, 26, 35, 42, 45, 66, 104}
{5, 13, 31, 35, 42, 45, 66, 104}
{5, 26, 31, 35, 42, 45, 66, 104}
{18, 26, 31, 35, 42, 45, 66, 104}
{3, 5, 16, 23, 26, 50, 66, 104}
{5, 16, 23, 26, 28, 50, 66, 104}
{3, 5, 23, 26, 42, 50, 66, 104}
{3, 18, 23, 26, 42, 50, 66, 104}
{5, 23, 26, 28, 42, 50, 66, 104}
{18, 23, 26, 28, 42, 50, 66, 104}
{3, 5, 13, 16, 45, 50, 66, 104}
{3, 5, 16, 26, 45, 50, 66, 104}
{5, 13, 16, 28, 45, 50, 66, 104}
{5, 16, 26, 28, 45, 50, 66, 104}
{3, 5, 13, 42, 45, 50, 66, 104}
{3, 5, 26, 42, 45, 50, 66, 104}
{3, 18, 26, 42, 45, 50, 66, 104}
{5, 13, 28, 42, 45, 50, 66, 104}
{5, 26, 28, 42, 45, 50, 66, 104}
{18, 26, 28, 42, 45, 50, 66, 104}
{18, 23, 28, 31, 42, 63, 66, 104}
{3, 18, 23, 35, 42, 63, 66, 104}
{18, 23, 31, 35, 42, 63, 66, 104}
{3, 18, 23, 42, 50, 63, 66, 104}
{18, 23, 28, 42, 50, 63, 66, 104}
{3, 5, 8, 13, 16, 35, 73, 104}
{3, 5, 8, 16, 23, 35, 73, 104}
{5, 8, 13, 16, 31, 35, 73, 104}
{5, 8, 16, 23, 31, 35, 73, 104}
{5, 8, 13, 16, 31, 40, 73, 104}
{5, 8, 16, 23, 31, 40, 73, 104}
{5, 13, 16, 28, 31, 40, 73, 104}
{5, 16, 23, 28, 31, 40, 73, 104}
{3, 5, 8, 13, 35, 42, 73, 104}
{3, 5, 8, 23, 35, 42, 73, 104}
{5, 8, 13, 31, 35, 42, 73, 104}
{5, 8, 23, 31, 35, 42, 73, 104}
{5, 8, 13, 31, 40, 42, 73, 104}
{5, 8, 23, 31, 40, 42, 73, 104}
{5, 13, 28, 31, 40, 42, 73, 104}
{5, 23, 28, 31, 40, 42, 73, 104}
{3, 8, 13, 16, 35, 63, 73, 104}
{3, 8, 16, 23, 35, 63, 73, 104}
{8, 13, 16, 31, 35, 63, 73, 104}
{8, 16, 23, 31, 35, 63, 73, 104}
{8, 13, 16, 31, 40, 63, 73, 104}
{8, 16, 23, 31, 40, 63, 73, 104}
{13, 16, 28, 31, 40, 63, 73, 104}
{16, 23, 28, 31, 40, 63, 73, 104}
{3, 8, 13, 35, 42, 63, 73, 104}
{3, 8, 23, 35, 42, 63, 73, 104}
{8, 13, 31, 35, 42, 63, 73, 104}
{8, 23, 31, 35, 42, 63, 73, 104}
{8, 13, 31, 40, 42, 63, 73, 104}
{8, 23, 31, 40, 42, 63, 73, 104}
{13, 28, 31, 40, 42, 63, 73, 104}
{23, 28, 31, 40, 42, 63, 73, 104}
{5, 13, 16, 28, 31, 66, 73, 104}
{5, 16, 23, 28, 31, 66, 73, 104}
{3, 5, 13, 16, 35, 66, 73, 104}
{3, 5, 16, 23, 35, 66, 73, 104}
{5, 13, 16, 31, 35, 66, 73, 104}
{5, 16, 23, 31, 35, 66, 73, 104}
{5, 13, 28, 31, 42, 66, 73, 104}
{5, 23, 28, 31, 42, 66, 73, 104}
{3, 5, 13, 35, 42, 66, 73, 104}
{3, 5, 23, 35, 42, 66, 73, 104}
{5, 13, 31, 35, 42, 66, 73, 104}
{5, 23, 31, 35, 42, 66, 73, 104}
{3, 5, 13, 16, 50, 66, 73, 104}
{3, 5, 16, 23, 50, 66, 73, 104}
{5, 13, 16, 28, 50, 66, 73, 104}
{5, 16, 23, 28, 50, 66, 73, 104}
{3, 5, 13, 42, 50, 66, 73, 104}
{3, 5, 23, 42, 50, 66, 73, 104}
{5, 13, 28, 42, 50, 66, 73, 104}
{5, 23, 28, 42, 50, 66, 73, 104}
{13, 16, 28, 31, 63, 66, 73, 104}
{16, 23, 28, 31, 63, 66, 73, 104}
{3, 13, 16, 35, 63, 66, 73, 104}
{3, 16, 23, 35, 63, 66, 73, 104}
{13, 16, 31, 35, 63, 66, 73, 104}
{16, 23, 31, 35, 63, 66, 73, 104}
{13, 28, 31, 42, 63, 66, 73, 104}
{23, 28, 31, 42, 63, 66, 73, 104}
{3, 13, 35, 42, 63, 66, 73, 104}
{3, 23, 35, 42, 63, 66, 73, 104}
{13, 31, 35, 42, 63, 66, 73, 104}
{23, 31, 35, 42, 63, 66, 73, 104}
{3, 13, 16, 50, 63, 66, 73, 104}
{3, 16, 23, 50, 63, 66, 73, 104}
{13, 16, 28, 50, 63, 66, 73, 104}
{16, 23, 28, 50, 63, 66, 73, 104}
{3, 13, 42, 50, 63, 66, 73, 104}
{3, 23, 42, 50, 63, 66, 73, 104}
{13, 28, 42, 50, 63, 66, 73, 104}
{23, 28, 42, 50, 63, 66, 73, 104}
{3, 8, 16, 23, 26, 35, 76, 104}
{3, 8, 18, 23, 26, 35, 76, 104}
{8, 16, 23, 26, 31, 35, 76, 104}
{8, 18, 23, 26, 31, 35, 76, 104}
{8, 16, 23, 26, 31, 40, 76, 104}
{8, 18, 23, 26, 31, 40, 76, 104}
{16, 23, 26, 28, 31, 40, 76, 104}
{18, 23, 26, 28, 31, 40, 76, 104}
{3, 8, 16, 26, 35, 45, 76, 104}
{3, 8, 18, 26, 35, 45, 76, 104}
{8, 16, 26, 31, 35, 45, 76, 104}
{8, 18, 26, 31, 35, 45, 76, 104}
{8, 16, 26, 31, 40, 45, 76, 104}
{8, 18, 26, 31, 40, 45, 76, 104}
{16, 26, 28, 31, 40, 45, 76, 104}
{18, 26, 28, 31, 40, 45, 76, 104}
{3, 8, 16, 23, 35, 63, 76, 104}
{3, 8, 18, 23, 35, 63, 76, 104}
{8, 16, 23, 31, 35, 63, 76, 104}
{8, 18, 23, 31, 35, 63, 76, 104}
{8, 16, 23, 31, 40, 63, 76, 104}
{8, 18, 23, 31, 40, 63, 76, 104}
{16, 23, 28, 31, 40, 63, 76, 104}
{18, 23, 28, 31, 40, 63, 76, 104}
{16, 23, 26, 28, 31, 66, 76, 104}
{18, 23, 26, 28, 31, 66, 76, 104}
{3, 16, 23, 26, 35, 66, 76, 104}
{3, 18, 23, 26, 35, 66, 76, 104}
{16, 23, 26, 31, 35, 66, 76, 104}
{18, 23, 26, 31, 35, 66, 76, 104}
{16, 26, 28, 31, 45, 66, 76, 104}
{18, 26, 28, 31, 45, 66, 76, 104}
{3, 16, 26, 35, 45, 66, 76, 104}
{3, 18, 26, 35, 45, 66, 76, 104}
{16, 26, 31, 35, 45, 66, 76, 104}
{18, 26, 31, 35, 45, 66, 76, 104}
{3, 16, 23, 26, 50, 66, 76, 104}
{3, 18, 23, 26, 50, 66, 76, 104}
{16, 23, 26, 28, 50, 66, 76, 104}
{18, 23, 26, 28, 50, 66, 76, 104}
{3, 16, 26, 45, 50, 66, 76, 104}
{3, 18, 26, 45, 50, 66, 76, 104}
{16, 26, 28, 45, 50, 66, 76, 104}
{18, 26, 28, 45, 50, 66, 76, 104}
{16, 23, 28, 31, 63, 66, 76, 104}
{18, 23, 28, 31, 63, 66, 76, 104}
{3, 16, 23, 35, 63, 66, 76, 104}
{3, 18, 23, 35, 63, 66, 76, 104}
{16, 23, 31, 35, 63, 66, 76, 104}
{18, 23, 31, 35, 63, 66, 76, 104}
{3, 16, 23, 50, 63, 66, 76, 104}
{3, 18, 23, 50, 63, 66, 76, 104}
{16, 23, 28, 50, 63, 66, 76, 104}
{18, 23, 28, 50, 63, 66, 76, 104}
{3, 5, 8, 16, 23, 26, 84, 104}
{5, 8, 16, 23, 26, 40, 84, 104}
{5, 16, 23, 26, 28, 40, 84, 104}
{3, 5, 8, 23, 26, 42, 84, 104}
{3, 8, 18, 23, 26, 42, 84, 104}
{5, 8, 23, 26, 40, 42, 84, 104}
{8, 18, 23, 26, 40, 42, 84, 104}
{5, 23, 26, 28, 40, 42, 84, 104}
{18, 23, 26, 28, 40, 42, 84, 104}
{3, 5, 8, 13, 16, 45, 84, 104}
{3, 5, 8, 16, 26, 45, 84, 104}
{5, 8, 13, 16, 40, 45, 84, 104}
{5, 8, 16, 26, 40, 45, 84, 104}
{5, 13, 16, 28, 40, 45, 84, 104}
{5, 16, 26, 28, 40, 45, 84, 104}
{3, 5, 8, 13, 42, 45, 84, 104}
{3, 5, 8, 26, 42, 45, 84, 104}
{3, 8, 18, 26, 42, 45, 84, 104}
{5, 8, 13, 40, 42, 45, 84, 104}
{5, 8, 26, 40, 42, 45, 84, 104}
{8, 18, 26, 40, 42, 45, 84, 104}
{5, 13, 28, 40, 42, 45, 84, 104}
{5, 26, 28, 40, 42, 45, 84, 104}
{18, 26, 28, 40, 42, 45, 84, 104}
{3, 5, 16, 23, 26, 50, 84, 104}
{5, 16, 23, 26, 28, 50, 84, 104}
{3, 5, 23, 26, 42, 50, 84, 104}
{3, 18, 23, 26, 42, 50, 84, 104}
{5, 23, 26, 28, 42, 50, 84, 104}
{18, 23, 26, 28, 42, 50, 84, 104}
{3, 5, 13, 16, 45, 50, 84, 104}
{3, 5, 16, 26, 45, 50, 84, 104}
{5, 13, 16, 28, 45, 50, 84, 104}
{5, 16, 26, 28, 45, 50, 84, 104}
{3, 5, 13, 42, 45, 50, 84, 104}
{3, 5, 26, 42, 45, 50, 84, 104}
{3, 18, 26, 42, 45, 50, 84, 104}
{5, 13, 28, 42, 45, 50, 84, 104}
{5, 26, 28, 42, 45, 50, 84, 104}
{18, 26, 28, 42, 45, 50, 84, 104}
{3, 8, 18, 23, 42, 63, 84, 104}
{8, 18, 23, 40, 42, 63, 84, 104}
{18, 23, 28, 40, 42, 63, 84, 104}
{3, 18, 23, 42, 50, 63, 84, 104}
{18, 23, 28, 42, 50, 63, 84, 104}
{3, 5, 8, 13, 16, 73, 84, 104}
{3, 5, 8, 16, 23, 73, 84, 104}
{5, 8, 13, 16, 40, 73, 84, 104}
{5, 8, 16, 23, 40, 73, 84, 104}
{5, 13, 16, 28, 40, 73, 84, 104}
{5, 16, 23, 28, 40, 73, 84, 104}
{3, 5, 8, 13, 42, 73, 84, 104}
{3, 5, 8, 23, 42, 73, 84, 104}
{5, 8, 13, 40, 42, 73, 84, 104}
{5, 8, 23, 40, 42, 73, 84, 104}
{5, 13, 28, 40, 42, 73, 84, 104}
{5, 23, 28, 40, 42, 73, 84, 104}
{3, 5, 13, 16, 50, 73, 84, 104}
{3, 5, 16, 23, 50, 73, 84, 104}
{5, 13, 16, 28, 50, 73, 84, 104}
{5, 16, 23, 28, 50, 73, 84, 104}
{3, 5, 13, 42, 50, 73, 84, 104}
{3, 5, 23, 42, 50, 73, 84, 104}
{5, 13, 28, 42, 50, 73, 84, 104}
{5, 23, 28, 42, 50, 73, 84, 104}
{3, 8, 13, 16, 63, 73, 84, 104}
{3, 8, 16, 23, 63, 73, 84, 104}
{8, 13, 16, 40, 63, 73, 84, 104}
{8, 16, 23, 40, 63, 73, 84, 104}
{13, 16, 28, 40, 63, 73, 84, 104}
{16, 23, 28, 40, 63, 73, 84, 104}
{3, 8, 13, 42, 63, 73, 84, 104}
{3, 8, 23, 42, 63, 73, 84, 104}
{8, 13, 40, 42, 63, 73, 84, 104}
{8, 23, 40, 42, 63, 73, 84, 104}
{13, 28, 40, 42, 63, 73, 84, 104}
{23, 28, 40, 42, 63, 73, 84, 104}
{3, 13, 16, 50, 63, 73, 84, 104}
{3, 16, 23, 50, 63, 73, 84, 104}
{13, 16, 28, 50, 63, 73, 84, 104}
{16, 23, 28, 50, 63, 73, 84, 104}
{3, 13, 42, 50, 63, 73, 84, 104}
{3, 23, 42, 50, 63, 73, 84, 104}
{13, 28, 42, 50, 63, 73, 84, 104}
{23, 28, 42, 50, 63, 73, 84, 104}
{3, 8, 16, 23, 26, 76, 84, 104}
{3, 8, 18, 23, 26, 76, 84, 104}
{8, 16, 23, 26, 40, 76, 84, 104}
{8, 18, 23, 26, 40, 76, 84, 104}
{16, 23, 26, 28, 40, 76, 84, 104}
{18, 23, 26, 28, 40, 76, 84, 104}
{3, 8, 16, 26, 45, 76, 84, 104}
{3, 8, 18, 26, 45, 76, 84, 104}
{8, 16, 26, 40, 45, 76, 84, 104}
{8, 18, 26, 40, 45, 76, 84, 104}
{16, 26, 28, 40, 45, 76, 84, 104}
{18, 26, 28, 40, 45, 76, 84, 104}
{3, 16, 23, 26, 50, 76, 84, 104}
{3, 18, 23, 26, 50, 76, 84, 104}
{16, 23, 26, 28, 50, 76, 84, 104}
{18, 23, 26, 28, 50, 76, 84, 104}
{3, 16, 26, 45, 50, 76, 84, 104}
{3, 18, 26, 45, 50, 76, 84, 104}
{16, 26, 28, 45, 50, 76, 84, 104}
{18, 26, 28, 45, 50, 76, 84, 104}
{3, 8, 16, 23, 63, 76, 84, 104}
{3, 8, 18, 23, 63, 76, 84, 104}
{8, 16, 23, 40, 63, 76, 84, 104}
{8, 18, 23, 40, 63, 76, 84, 104}
{16, 23, 28, 40, 63, 76, 84, 104}
{18, 23, 28, 40, 63, 76, 84, 104}
{3, 16, 23, 50, 63, 76, 84, 104}
{3, 18, 23, 50, 63, 76, 84, 104}
{16, 23, 28, 50, 63, 76, 84, 104}
{18, 23, 28, 50, 63, 76, 84, 104}
{3, 8, 13, 35, 42, 45, 95, 104}
{3, 8, 18, 35, 42, 45, 95, 104}
{8, 13, 31, 35, 42, 45, 95, 104}
{8, 18, 31, 35, 42, 45, 95, 104}
{8, 13, 31, 40, 42, 45, 95, 104}
{8, 18, 31, 40, 42, 45, 95, 104}
{13, 28, 31, 40, 42, 45, 95, 104}
{18, 28, 31, 40, 42, 45, 95, 104}
{3, 8, 13, 35, 42, 63, 95, 104}
{3, 8, 18, 35, 42, 63, 95, 104}
{8, 13, 31, 35, 42, 63, 95, 104}
{8, 18, 31, 35, 42, 63, 95, 104}
{8, 13, 31, 40, 42, 63, 95, 104}
{8, 18, 31, 40, 42, 63, 95, 104}
{13, 28, 31, 40, 42, 63, 95, 104}
{18, 28, 31, 40, 42, 63, 95, 104}
{13, 28, 31, 42, 45, 66, 95, 104}
{18, 28, 31, 42, 45, 66, 95, 104}
{3, 13, 35, 42, 45, 66, 95, 104}
{3, 18, 35, 42, 45, 66, 95, 104}
{13, 31, 35, 42, 45, 66, 95, 104}
{18, 31, 35, 42, 45, 66, 95, 104}
{3, 13, 42, 45, 50, 66, 95, 104}
{3, 18, 42, 45, 50, 66, 95, 104}
{13, 28, 42, 45, 50, 66, 95, 104}
{18, 28, 42, 45, 50, 66, 95, 104}
{13, 28, 31, 42, 63, 66, 95, 104}
{18, 28, 31, 42, 63, 66, 95, 104}
{3, 13, 35, 42, 63, 66, 95, 104}
{3, 18, 35, 42, 63, 66, 95, 104}
{13, 31, 35, 42, 63, 66, 95, 104}
{18, 31, 35, 42, 63, 66, 95, 104}
{3, 13, 42, 50, 63, 66, 95, 104}
{3, 18, 42, 50, 63, 66, 95, 104}
{13, 28, 42, 50, 63, 66, 95, 104}
{18, 28, 42, 50, 63, 66, 95, 104}
{3, 8, 13, 42, 45, 84, 95, 104}
{3, 8, 18, 42, 45, 84, 95, 104}
{8, 13, 40, 42, 45, 84, 95, 104}
{8, 18, 40, 42, 45, 84, 95, 104}
{13, 28, 40, 42, 45, 84, 95, 104}
{18, 28, 40, 42, 45, 84, 95, 104}
{3, 13, 42, 45, 50, 84, 95, 104}
{3, 18, 42, 45, 50, 84, 95, 104}
{13, 28, 42, 45, 50, 84, 95, 104}
{18, 28, 42, 45, 50, 84, 95, 104}
{3, 8, 13, 42, 63, 84, 95, 104}
{3, 8, 18, 42, 63, 84, 95, 104}
{8, 13, 40, 42, 63, 84, 95, 104}
{8, 18, 40, 42, 63, 84, 95, 104}
{13, 28, 40, 42, 63, 84, 95, 104}
{18, 28, 40, 42, 63, 84, 95, 104}
{3, 13, 42, 50, 63, 84, 95, 104}
{3, 18, 42, 50, 63, 84, 95, 104}
{13, 28, 42, 50, 63, 84, 95, 104}
{18, 28, 42, 50, 63, 84, 95, 104}
{2, 5, 8, 12, 20, 32, 49, 105}
{5, 8, 12, 20, 27, 32, 49, 105}
{5, 8, 12, 20, 27, 32, 52, 105}
{8, 12, 20, 27, 30, 32, 52, 105}
{2, 5, 8, 20, 32, 49, 57, 105}
{2, 5, 17, 20, 32, 49, 57, 105}
{5, 8, 20, 27, 32, 49, 57, 105}
{5, 17, 20, 27, 32, 49, 57, 105}
{2, 5, 17, 20, 44, 49, 57, 105}
{5, 17, 20, 27, 44, 49, 57, 105}
{5, 8, 20, 27, 32, 52, 57, 105}
{5, 17, 20, 27, 32, 52, 57, 105}
{8, 20, 27, 30, 32, 52, 57, 105}
{17, 20, 27, 30, 32, 52, 57, 105}
{5, 17, 20, 27, 44, 52, 57, 105}
{17, 20, 27, 30, 44, 52, 57, 105}
{2, 5, 8, 12, 15, 49, 62, 105}
{5, 8, 12, 15, 27, 49, 62, 105}
{2, 5, 8, 12, 32, 49, 62, 105}
{5, 8, 12, 27, 32, 49, 62, 105}
{5, 8, 12, 15, 27, 52, 62, 105}
{8, 12, 15, 27, 30, 52, 62, 105}
{5, 8, 12, 27, 32, 52, 62, 105}
{8, 12, 27, 30, 32, 52, 62, 105}
{2, 5, 8, 15, 49, 57, 62, 105}
{5, 8, 15, 27, 49, 57, 62, 105}
{2, 5, 8, 32, 49, 57, 62, 105}
{2, 5, 17, 32, 49, 57, 62, 105}
{5, 8, 27, 32, 49, 57, 62, 105}
{5, 17, 27, 32, 49, 57, 62, 105}
{5, 8, 15, 27, 52, 57, 62, 105}
{8, 15, 27, 30, 52, 57, 62, 105}
{5, 8, 27, 32, 52, 57, 62, 105}
{5, 17, 27, 32, 52, 57, 62, 105}
{8, 27, 30, 32, 52, 57, 62, 105}
{17, 27, 30, 32, 52, 57, 62, 105}
{8, 12, 20, 27, 30, 32, 65, 105}
{2, 8, 12, 20, 32, 34, 65, 105}
{8, 12, 20, 30, 32, 34, 65, 105}
{2, 8, 12, 20, 32, 49, 65, 105}
{8, 12, 20, 27, 32, 49, 65, 105}
{8, 20, 27, 30, 32, 57, 65, 105}
{17, 20, 27, 30, 32, 57, 65, 105}
{2, 8, 20, 32, 34, 57, 65, 105}
{2, 17, 20, 32, 34, 57, 65, 105}
{8, 20, 30, 32, 34, 57, 65, 105}
{17, 20, 30, 32, 34, 57, 65, 105}
{17, 20, 27, 30, 44, 57, 65, 105}
{2, 17, 20, 34, 44, 57, 65, 105}
{17, 20, 30, 34, 44, 57, 65, 105}
{2, 8, 20, 32, 49, 57, 65, 105}
{2, 17, 20, 32, 49, 57, 65, 105}
{8, 20, 27, 32, 49, 57, 65, 105}
{17, 20, 27, 32, 49, 57, 65, 105}
{2, 17, 20, 44, 49, 57, 65, 105}
{17, 20, 27, 44, 49, 57, 65, 105}
{8, 12, 15, 27, 30, 62, 65, 105}
{8, 12, 27, 30, 32, 62, 65, 105}
{2, 8, 12, 15, 34, 62, 65, 105}
{8, 12, 15, 30, 34, 62, 65, 105}
{2, 8, 12, 32, 34, 62, 65, 105}
{8, 12, 30, 32, 34, 62, 65, 105}
{2, 8, 12, 15, 49, 62, 65, 105}
{8, 12, 15, 27, 49, 62, 65, 105}
{2, 8, 12, 32, 49, 62, 65, 105}
{8, 12, 27, 32, 49, 62, 65, 105}
{8, 15, 27, 30, 57, 62, 65, 105}
{8, 27, 30, 32, 57, 62, 65, 105}
{17, 27, 30, 32, 57, 62, 65, 105}
{2, 8, 15, 34, 57, 62, 65, 105}
{8, 15, 30, 34, 57, 62, 65, 105}
{2, 8, 32, 34, 57, 62, 65, 105}
{2, 17, 32, 34, 57, 62, 65, 105}
{8, 30, 32, 34, 57, 62, 65, 105}
{17, 30, 32, 34, 57, 62, 65, 105}
{2, 8, 15, 49, 57, 62, 65, 105}
{8, 15, 27, 49, 57, 62, 65, 105}
{2, 8, 32, 49, 57, 62, 65, 105}
{2, 17, 32, 49, 57, 62, 65, 105}
{8, 27, 32, 49, 57, 62, 65, 105}
{17, 27, 32, 49, 57, 62, 65, 105}
{2, 5, 15, 44, 49, 57, 75, 105}
{2, 5, 17, 44, 49, 57, 75, 105}
{5, 15, 27, 44, 49, 57, 75, 105}
{5, 17, 27, 44, 49, 57, 75, 105}
{5, 15, 27, 44, 52, 57, 75, 105}
{5, 17, 27, 44, 52, 57, 75, 105}
{15, 27, 30, 44, 52, 57, 75, 105}
{17, 27, 30, 44, 52, 57, 75, 105}
{2, 5, 15, 49, 57, 62, 75, 105}
{2, 5, 17, 49, 57, 62, 75, 105}
{5, 15, 27, 49, 57, 62, 75, 105}
{5, 17, 27, 49, 57, 62, 75, 105}
{5, 15, 27, 52, 57, 62, 75, 105}
{5, 17, 27, 52, 57, 62, 75, 105}
{15, 27, 30, 52, 57, 62, 75, 105}
{17, 27, 30, 52, 57, 62, 75, 105}
{15, 27, 30, 44, 57, 65, 75, 105}
{17, 27, 30, 44, 57, 65, 75, 105}
{2, 15, 34, 44, 57, 65, 75, 105}
{2, 17, 34, 44, 57, 65, 75, 105}
{15, 30, 34, 44, 57, 65, 75, 105}
{17, 30, 34, 44, 57, 65, 75, 105}
{2, 15, 44, 49, 57, 65, 75, 105}
{2, 17, 44, 49, 57, 65, 75, 105}
{15, 27, 44, 49, 57, 65, 75, 105}
{17, 27, 44, 49, 57, 65, 75, 105}
{15, 27, 30, 57, 62, 65, 75, 105}
{17, 27, 30, 57, 62, 65, 75, 105}
{2, 15, 34, 57, 62, 65, 75, 105}
{2, 17, 34, 57, 62, 65, 75, 105}
{15, 30, 34, 57, 62, 65, 75, 105}
{17, 30, 34, 57, 62, 65, 75, 105}
{2, 15, 49, 57, 62, 65, 75, 105}
{2, 17, 49, 57, 62, 65, 75, 105}
{15, 27, 49, 57, 62, 65, 75, 105}
{17, 27, 49, 57, 62, 65, 75, 105}
{2, 5, 8, 12, 20, 32, 86, 105}
{2, 8, 12, 20, 32, 34, 86, 105}
{8, 12, 20, 30, 32, 34, 86, 105}
{5, 8, 12, 20, 32, 52, 86, 105}
{8, 12, 20, 30, 32, 52, 86, 105}
{2, 5, 8, 20, 32, 57, 86, 105}
{2, 5, 17, 20, 32, 57, 86, 105}
{2, 8, 20, 32, 34, 57, 86, 105}
{2, 17, 20, 32, 34, 57, 86, 105}
{8, 20, 30, 32, 34, 57, 86, 105}
{17, 20, 30, 32, 34, 57, 86, 105}
{2, 5, 17, 20, 44, 57, 86, 105}
{2, 17, 20, 34, 44, 57, 86, 105}
{17, 20, 30, 34, 44, 57, 86, 105}
{5, 8, 20, 32, 52, 57, 86, 105}
{5, 17, 20, 32, 52, 57, 86, 105}
{8, 20, 30, 32, 52, 57, 86, 105}
{17, 20, 30, 32, 52, 57, 86, 105}
{5, 17, 20, 44, 52, 57, 86, 105}
{17, 20, 30, 44, 52, 57, 86, 105}
{2, 5, 8, 12, 15, 62, 86, 105}
{2, 5, 8, 12, 32, 62, 86, 105}
{2, 8, 12, 15, 34, 62, 86, 105}
{8, 12, 15, 30, 34, 62, 86, 105}
{2, 8, 12, 32, 34, 62, 86, 105}
{8, 12, 30, 32, 34, 62, 86, 105}
{5, 8, 12, 15, 52, 62, 86, 105}
{8, 12, 15, 30, 52, 62, 86, 105}
{5, 8, 12, 32, 52, 62, 86, 105}
{8, 12, 30, 32, 52, 62, 86, 105}
{2, 5, 8, 15, 57, 62, 86, 105}
{2, 5, 8, 32, 57, 62, 86, 105}
{2, 5, 17, 32, 57, 62, 86, 105}
{2, 8, 15, 34, 57, 62, 86, 105}
{8, 15, 30, 34, 57, 62, 86, 105}
{2, 8, 32, 34, 57, 62, 86, 105}
{2, 17, 32, 34, 57, 62, 86, 105}
{8, 30, 32, 34, 57, 62, 86, 105}
{17, 30, 32, 34, 57, 62, 86, 105}
{5, 8, 15, 52, 57, 62, 86, 105}
{8, 15, 30, 52, 57, 62, 86, 105}
{5, 8, 32, 52, 57, 62, 86, 105}
{5, 17, 32, 52, 57, 62, 86, 105}
{8, 30, 32, 52, 57, 62, 86, 105}
{17, 30, 32, 52, 57, 62, 86, 105}
{2, 5, 15, 44, 57, 75, 86, 105}
{2, 5, 17, 44, 57, 75, 86, 105}
{2, 15, 34, 44, 57, 75, 86, 105}
{2, 17, 34, 44, 57, 75, 86, 105}
{15, 30, 34, 44, 57, 75, 86, 105}
{17, 30, 34, 44, 57, 75, 86, 105}
{5, 15, 44, 52, 57, 75, 86, 105}
{5, 17, 44, 52, 57, 75, 86, 105}
{15, 30, 44, 52, 57, 75, 86, 105}
{17, 30, 44, 52, 57, 75, 86, 105}
{2, 5, 15, 57, 62, 75, 86, 105}
{2, 5, 17, 57, 62, 75, 86, 105}
{2, 15, 34, 57, 62, 75, 86, 105}
{2, 17, 34, 57, 62, 75, 86, 105}
{15, 30, 34, 57, 62, 75, 86, 105}
{17, 30, 34, 57, 62, 75, 86, 105}
{5, 15, 52, 57, 62, 75, 86, 105}
{5, 17, 52, 57, 62, 75, 86, 105}
{15, 30, 52, 57, 62, 75, 86, 105}
{17, 30, 52, 57, 62, 75, 86, 105}
{2, 5, 8, 12, 15, 49, 89, 105}
{2, 5, 8, 12, 20, 49, 89, 105}
{5, 8, 12, 15, 27, 49, 89, 105}
{5, 8, 12, 20, 27, 49, 89, 105}
{2, 5, 12, 15, 44, 49, 89, 105}
{2, 5, 12, 20, 44, 49, 89, 105}
{5, 12, 15, 27, 44, 49, 89, 105}
{5, 12, 20, 27, 44, 49, 89, 105}
{5, 8, 12, 15, 27, 52, 89, 105}
{5, 8, 12, 20, 27, 52, 89, 105}
{8, 12, 15, 27, 30, 52, 89, 105}
{8, 12, 20, 27, 30, 52, 89, 105}
{5, 12, 15, 27, 44, 52, 89, 105}
{5, 12, 20, 27, 44, 52, 89, 105}
{12, 15, 27, 30, 44, 52, 89, 105}
{12, 20, 27, 30, 44, 52, 89, 105}
{2, 5, 8, 15, 49, 57, 89, 105}
{2, 5, 8, 20, 49, 57, 89, 105}
{5, 8, 15, 27, 49, 57, 89, 105}
{5, 8, 20, 27, 49, 57, 89, 105}
{2, 5, 15, 44, 49, 57, 89, 105}
{2, 5, 20, 44, 49, 57, 89, 105}
{5, 15, 27, 44, 49, 57, 89, 105}
{5, 20, 27, 44, 49, 57, 89, 105}
{5, 8, 15, 27, 52, 57, 89, 105}
{5, 8, 20, 27, 52, 57, 89, 105}
{8, 15, 27, 30, 52, 57, 89, 105}
{8, 20, 27, 30, 52, 57, 89, 105}
{5, 15, 27, 44, 52, 57, 89, 105}
{5, 20, 27, 44, 52, 57, 89, 105}
{15, 27, 30, 44, 52, 57, 89, 105}
{20, 27, 30, 44, 52, 57, 89, 105}
{8, 12, 15, 27, 30, 65, 89, 105}
{8, 12, 20, 27, 30, 65, 89, 105}
{2, 8, 12, 15, 34, 65, 89, 105}
{2, 8, 12, 20, 34, 65, 89, 105}
{8, 12, 15, 30, 34, 65, 89, 105}
{8, 12, 20, 30, 34, 65, 89, 105}
{12, 15, 27, 30, 44, 65, 89, 105}
{12, 20, 27, 30, 44, 65, 89, 105}
{2, 12, 15, 34, 44, 65, 89, 105}
{2, 12, 20, 34, 44, 65, 89, 105}
{12, 15, 30, 34, 44, 65, 89, 105}
{12, 20, 30, 34, 44, 65, 89, 105}
{2, 8, 12, 15, 49, 65, 89, 105}
{2, 8, 12, 20, 49, 65, 89, 105}
{8, 12, 15, 27, 49, 65, 89, 105}
{8, 12, 20, 27, 49, 65, 89, 105}
{2, 12, 15, 44, 49, 65, 89, 105}
{2, 12, 20, 44, 49, 65, 89, 105}
{12, 15, 27, 44, 49, 65, 89, 105}
{12, 20, 27, 44, 49, 65, 89, 105}
{8, 15, 27, 30, 57, 65, 89, 105}
{8, 20, 27, 30, 57, 65, 89, 105}
{2, 8, 15, 34, 57, 65, 89, 105}
{2, 8, 20, 34, 57, 65, 89, 105}
{8, 15, 30, 34, 57, 65, 89, 105}
{8, 20, 30, 34, 57, 65, 89, 105}
{15, 27, 30, 44, 57, 65, 89, 105}
{20, 27, 30, 44, 57, 65, 89, 105}
{2, 15, 34, 44, 57, 65, 89, 105}
{2, 20, 34, 44, 57, 65, 89, 105}
{15, 30, 34, 44, 57, 65, 89, 105}
{20, 30, 34, 44, 57, 65, 89, 105}
{2, 8, 15, 49, 57, 65, 89, 105}
{2, 8, 20, 49, 57, 65, 89, 105}
{8, 15, 27, 49, 57, 65, 89, 105}
{8, 20, 27, 49, 57, 65, 89, 105}
{2, 15, 44, 49, 57, 65, 89, 105}
{2, 20, 44, 49, 57, 65, 89, 105}
{15, 27, 44, 49, 57, 65, 89, 105}
{20, 27, 44, 49, 57, 65, 89, 105}
{2, 5, 8, 12, 15, 86, 89, 105}
{2, 5, 8, 12, 20, 86, 89, 105}
{2, 8, 12, 15, 34, 86, 89, 105}
{2, 8, 12, 20, 34, 86, 89, 105}
{8, 12, 15, 30, 34, 86, 89, 105}
{8, 12, 20, 30, 34, 86, 89, 105}
{2, 5, 12, 15, 44, 86, 89, 105}
{2, 5, 12, 20, 44, 86, 89, 105}
{2, 12, 15, 34, 44, 86, 89, 105}
{2, 12, 20, 34, 44, 86, 89, 105}
{12, 15, 30, 34, 44, 86, 89, 105}
{12, 20, 30, 34, 44, 86, 89, 105}
{5, 8, 12, 15, 52, 86, 89, 105}
{5, 8, 12, 20, 52, 86, 89, 105}
{8, 12, 15, 30, 52, 86, 89, 105}
{8, 12, 20, 30, 52, 86, 89, 105}
{5, 12, 15, 44, 52, 86, 89, 105}
{5, 12, 20, 44, 52, 86, 89, 105}
{12, 15, 30, 44, 52, 86, 89, 105}
{12, 20, 30, 44, 52, 86, 89, 105}
{2, 5, 8, 15, 57, 86, 89, 105}
{2, 5, 8, 20, 57, 86, 89, 105}
{2, 8, 15, 34, 57, 86, 89, 105}
{2, 8, 20, 34, 57, 86, 89, 105}
{8, 15, 30, 34, 57, 86, 89, 105}
{8, 20, 30, 34, 57, 86, 89, 105}
{2, 5, 15, 44, 57, 86, 89, 105}
{2, 5, 20, 44, 57, 86, 89, 105}
{2, 15, 34, 44, 57, 86, 89, 105}
{2, 20, 34, 44, 57, 86, 89, 105}
{15, 30, 34, 44, 57, 86, 89, 105}
{20, 30, 34, 44, 57, 86, 89, 105}
{5, 8, 15, 52, 57, 86, 89, 105}
{5, 8, 20, 52, 57, 86, 89, 105}
{8, 15, 30, 52, 57, 86, 89, 105}
{8, 20, 30, 52, 57, 86, 89, 105}
{5, 15, 44, 52, 57, 86, 89, 105}
{5, 20, 44, 52, 57, 86, 89, 105}
{15, 30, 44, 52, 57, 86, 89, 105}
{20, 30, 44, 52, 57, 86, 89, 105}
{2, 5, 12, 20, 32, 49, 94, 105}
{2, 5, 17, 20, 32, 49, 94, 105}
{5, 12, 20, 27, 32, 49, 94, 105}
{5, 17, 20, 27, 32, 49, 94, 105}
{2, 5, 12, 20, 44, 49, 94, 105}
{2, 5, 17, 20, 44, 49, 94, 105}
{5, 12, 20, 27, 44, 49, 94, 105}
{5, 17, 20, 27, 44, 49, 94, 105}
{5, 12, 20, 27, 32, 52, 94, 105}
{5, 17, 20, 27, 32, 52, 94, 105}
{12, 20, 27, 30, 32, 52, 94, 105}
{17, 20, 27, 30, 32, 52, 94, 105}
{5, 12, 20, 27, 44, 52, 94, 105}
{5, 17, 20, 27, 44, 52, 94, 105}
{12, 20, 27, 30, 44, 52, 94, 105}
{17, 20, 27, 30, 44, 52, 94, 105}
{2, 5, 12, 32, 49, 62, 94, 105}
{2, 5, 17, 32, 49, 62, 94, 105}
{5, 12, 27, 32, 49, 62, 94, 105}
{5, 17, 27, 32, 49, 62, 94, 105}
{5, 12, 27, 32, 52, 62, 94, 105}
{5, 17, 27, 32, 52, 62, 94, 105}
{12, 27, 30, 32, 52, 62, 94, 105}
{17, 27, 30, 32, 52, 62, 94, 105}
{12, 20, 27, 30, 32, 65, 94, 105}
{17, 20, 27, 30, 32, 65, 94, 105}
{2, 12, 20, 32, 34, 65, 94, 105}
{2, 17, 20, 32, 34, 65, 94, 105}
{12, 20, 30, 32, 34, 65, 94, 105}
{17, 20, 30, 32, 34, 65, 94, 105}
{12, 20, 27, 30, 44, 65, 94, 105}
{17, 20, 27, 30, 44, 65, 94, 105}
{2, 12, 20, 34, 44, 65, 94, 105}
{2, 17, 20, 34, 44, 65, 94, 105}
{12, 20, 30, 34, 44, 65, 94, 105}
{17, 20, 30, 34, 44, 65, 94, 105}
{2, 12, 20, 32, 49, 65, 94, 105}
{2, 17, 20, 32, 49, 65, 94, 105}
{12, 20, 27, 32, 49, 65, 94, 105}
{17, 20, 27, 32, 49, 65, 94, 105}
{2, 12, 20, 44, 49, 65, 94, 105}
{2, 17, 20, 44, 49, 65, 94, 105}
{12, 20, 27, 44, 49, 65, 94, 105}
{17, 20, 27, 44, 49, 65, 94, 105}
{12, 27, 30, 32, 62, 65, 94, 105}
{17, 27, 30, 32, 62, 65, 94, 105}
{2, 12, 32, 34, 62, 65, 94, 105}
{2, 17, 32, 34, 62, 65, 94, 105}
{12, 30, 32, 34, 62, 65, 94, 105}
{17, 30, 32, 34, 62, 65, 94, 105}
{2, 12, 32, 49, 62, 65, 94, 105}
{2, 17, 32, 49, 62, 65, 94, 105}
{12, 27, 32, 49, 62, 65, 94, 105}
{17, 27, 32, 49, 62, 65, 94, 105}
{2, 5, 12, 20, 32, 86, 94, 105}
{2, 5, 17, 20, 32, 86, 94, 105}
{2, 12, 20, 32, 34, 86, 94, 105}
{2, 17, 20, 32, 34, 86, 94, 105}
{12, 20, 30, 32, 34, 86, 94, 105}
{17, 20, 30, 32, 34, 86, 94, 105}
{2, 5, 12, 20, 44, 86, 94, 105}
{2, 5, 17, 20, 44, 86, 94, 105}
{2, 12, 20, 34, 44, 86, 94, 105}
{2, 17, 20, 34, 44, 86, 94, 105}
{12, 20, 30, 34, 44, 86, 94, 105}
{17, 20, 30, 34, 44, 86, 94, 105}
{5, 12, 20, 32, 52, 86, 94, 105}
{5, 17, 20, 32, 52, 86, 94, 105}
{12, 20, 30, 32, 52, 86, 94, 105}
{17, 20, 30, 32, 52, 86, 94, 105}
{5, 12, 20, 44, 52, 86, 94, 105}
{5, 17, 20, 44, 52, 86, 94, 105}
{12, 20, 30, 44, 52, 86, 94, 105}
{17, 20, 30, 44, 52, 86, 94, 105}
{2, 5, 12, 32, 62, 86, 94, 105}
{2, 5, 17, 32, 62, 86, 94, 105}
{2, 12, 32, 34, 62, 86, 94, 105}
{2, 17, 32, 34, 62, 86, 94, 105}
{12, 30, 32, 34, 62, 86, 94, 105}
{17, 30, 32, 34, 62, 86, 94, 105}
{5, 12, 32, 52, 62, 86, 94, 105}
{5, 17, 32, 52, 62, 86, 94, 105}
{12, 30, 32, 52, 62, 86, 94, 105}
{17, 30, 32, 52, 62, 86, 94, 105}
{1, 3, 6, 13, 21, 25, 50, 106}
{1, 6, 13, 21, 25, 28, 50, 106}
{1, 6, 13, 21, 25, 28, 53, 106}
{1, 13, 21, 25, 28, 31, 53, 106}
{1, 3, 6, 21, 25, 50, 58, 106}
{3, 6, 18, 21, 25, 50, 58, 106}
{1, 6, 21, 25, 28, 50, 58, 106}
{6, 18, 21, 25, 28, 50, 58, 106}
{3, 6, 18, 21, 45, 50, 58, 106}
{6, 18, 21, 28, 45, 50, 58, 106}
{1, 6, 21, 25, 28, 53, 58, 106}
{6, 18, 21, 25, 28, 53, 58, 106}
{1, 21, 25, 28, 31, 53, 58, 106}
{18, 21, 25, 28, 31, 53, 58, 106}
{6, 18, 21, 28, 45, 53, 58, 106}
{18, 21, 28, 31, 45, 53, 58, 106}
{1, 3, 6, 13, 16, 50, 63, 106}
{1, 3, 6, 13, 25, 50, 63, 106}
{1, 6, 13, 16, 28, 50, 63, 106}
{1, 6, 13, 25, 28, 50, 63, 106}
{1, 6, 13, 16, 28, 53, 63, 106}
{1, 6, 13, 25, 28, 53, 63, 106}
{1, 13, 16, 28, 31, 53, 63, 106}
{1, 13, 25, 28, 31, 53, 63, 106}
{1, 3, 6, 16, 50, 58, 63, 106}
{1, 3, 6, 25, 50, 58, 63, 106}
{3, 6, 18, 25, 50, 58, 63, 106}
{1, 6, 16, 28, 50, 58, 63, 106}
{1, 6, 25, 28, 50, 58, 63, 106}
{6, 18, 25, 28, 50, 58, 63, 106}
{1, 6, 16, 28, 53, 58, 63, 106}
{1, 6, 25, 28, 53, 58, 63, 106}
{6, 18, 25, 28, 53, 58, 63, 106}
{1, 16, 28, 31, 53, 58, 63, 106}
{1, 25, 28, 31, 53, 58, 63, 106}
{18, 25, 28, 31, 53, 58, 63, 106}
{1, 13, 21, 25, 28, 31, 66, 106}
{1, 3, 13, 21, 25, 35, 66, 106}
{1, 13, 21, 25, 31, 35, 66, 106}
{1, 3, 13, 21, 25, 50, 66, 106}
{1, 13, 21, 25, 28, 50, 66, 106}
{1, 21, 25, 28, 31, 58, 66, 106}
{18, 21, 25, 28, 31, 58, 66, 106}
{1, 3, 21, 25, 35, 58, 66, 106}
{3, 18, 21, 25, 35, 58, 66, 106}
{1, 21, 25, 31, 35, 58, 66, 106}
{18, 21, 25, 31, 35, 58, 66, 106}
{18, 21, 28, 31, 45, 58, 66, 106}
{3, 18, 21, 35, 45, 58, 66, 106}
{18, 21, 31, 35, 45, 58, 66, 106}
{1, 3, 21, 25, 50, 58, 66, 106}
{3, 18, 21, 25, 50, 58, 66, 106}
{1, 21, 25, 28, 50, 58, 66, 106}
{18, 21, 25, 28, 50, 58, 66, 106}
{3, 18, 21, 45, 50, 58, 66, 106}
{18, 21, 28, 45, 50, 58, 66, 106}
{1, 13, 16, 28, 31, 63, 66, 106}
{1, 13, 25, 28, 31, 63, 66, 106}
{1, 3, 13, 16, 35, 63, 66, 106}
{1, 3, 13, 25, 35, 63, 66, 106}
{1, 13, 16, 31, 35, 63, 66, 106}
{1, 13, 25, 31, 35, 63, 66, 106}
{1, 3, 13, 16, 50, 63, 66, 106}
{1, 3, 13, 25, 50, 63, 66, 106}
{1, 13, 16, 28, 50, 63, 66, 106}
{1, 13, 25, 28, 50, 63, 66, 106}
{1, 16, 28, 31, 58, 63, 66, 106}
{1, 25, 28, 31, 58, 63, 66, 106}
{18, 25, 28, 31, 58, 63, 66, 106}
{1, 3, 16, 35, 58, 63, 66, 106}
{1, 3, 25, 35, 58, 63, 66, 106}
{3, 18, 25, 35, 58, 63, 66, 106}
{1, 16, 31, 35, 58, 63, 66, 106}
{1, 25, 31, 35, 58, 63, 66, 106}
{18, 25, 31, 35, 58, 63, 66, 106}
{1, 3, 16, 50, 58, 63, 66, 106}
{1, 3, 25, 50, 58, 63, 66, 106}
{3, 18, 25, 50, 58, 63, 66, 106}
{1, 16, 28, 50, 58, 63, 66, 106}
{1, 25, 28, 50, 58, 63, 66, 106}
{18, 25, 28, 50, 58, 63, 66, 106}
{3, 6, 16, 45, 50, 58, 76, 106}
{3, 6, 18, 45, 50, 58, 76, 106}
{6, 16, 28, 45, 50, 58, 76, 106}
{6, 18, 28, 45, 50, 58, 76, 106}
{6, 16, 28, 45, 53, 58, 76, 106}
{6, 18, 28, 45, 53, 58, 76, 106}
{16, 28, 31, 45, 53, 58, 76, 106}
{18, 28, 31, 45, 53, 58, 76, 106}
{3, 6, 16, 50, 58, 63, 76, 106}
{3, 6, 18, 50, 58, 63, 76, 106}
{6, 16, 28, 50, 58, 63, 76, 106}
{6, 18, 28, 50, 58, 63, 76, 106}
{6, 16, 28, 53, 58, 63, 76, 106}
{6, 18, 28, 53, 58, 63, 76, 106}
{16, 28, 31, 53, 58, 63, 76, 106}
{18, 28, 31, 53, 58, 63, 76, 106}
{16, 28, 31, 45, 58, 66, 76, 106}
{18, 28, 31, 45, 58, 66, 76, 106}
{3, 16, 35, 45, 58, 66, 76, 106}
{3, 18, 35, 45, 58, 66, 76, 106}
{16, 31, 35, 45, 58, 66, 76, 106}
{18, 31, 35, 45, 58, 66, 76, 106}
{3, 16, 45, 50, 58, 66, 76, 106}
{3, 18, 45, 50, 58, 66, 76, 106}
{16, 28, 45, 50, 58, 66, 76, 106}
{18, 28, 45, 50, 58, 66, 76, 106}
{16, 28, 31, 58, 63, 66, 76, 106}
{18, 28, 31, 58, 63, 66, 76, 106}
{3, 16, 35, 58, 63, 66, 76, 106}
{3, 18, 35, 58, 63, 66, 76, 106}
{16, 31, 35, 58, 63, 66, 76, 106}
{18, 31, 35, 58, 63, 66, 76, 106}
{3, 16, 50, 58, 63, 66, 76, 106}
{3, 18, 50, 58, 63, 66, 76, 106}
{16, 28, 50, 58, 63, 66, 76, 106}
{18, 28, 50, 58, 63, 66, 76, 106}
{1, 3, 6, 13, 21, 25, 87, 106}
{1, 3, 13, 21, 25, 35, 87, 106}
{1, 13, 21, 25, 31, 35, 87, 106}
{1, 6, 13, 21, 25, 53, 87, 106}
{1, 13, 21, 25, 31, 53, 87, 106}
{1, 3, 6, 21, 25, 58, 87, 106}
{3, 6, 18, 21, 25, 58, 87, 106}
{1, 3, 21, 25, 35, 58, 87, 106}
{3, 18, 21, 25, 35, 58, 87, 106}
{1, 21, 25, 31, 35, 58, 87, 106}
{18, 21, 25, 31, 35, 58, 87, 106}
{3, 6, 18, 21, 45, 58, 87, 106}
{3, 18, 21, 35, 45, 58, 87, 106}
{18, 21, 31, 35, 45, 58, 87, 106}
{1, 6, 21, 25, 53, 58, 87, 106}
{6, 18, 21, 25, 53, 58, 87, 106}
{1, 21, 25, 31, 53, 58, 87, 106}
{18, 21, 25, 31, 53, 58, 87, 106}
{6, 18, 21, 45, 53, 58, 87, 106}
{18, 21, 31, 45, 53, 58, 87, 106}
{1, 3, 6, 13, 16, 63, 87, 106}
{1, 3, 6, 13, 25, 63, 87, 106}
{1, 3, 13, 16, 35, 63, 87, 106}
{1, 3, 13, 25, 35, 63, 87, 106}
{1, 13, 16, 31, 35, 63, 87, 106}
{1, 13, 25, 31, 35, 63, 87, 106}
{1, 6, 13, 16, 53, 63, 87, 106}
{1, 6, 13, 25, 53, 63, 87, 106}
{1, 13, 16, 31, 53, 63, 87, 106}
{1, 13, 25, 31, 53, 63, 87, 106}
{1, 3, 6, 16, 58, 63, 87, 106}
{1, 3, 6, 25, 58, 63, 87, 106}
{3, 6, 18, 25, 58, 63, 87, 106}
{1, 3, 16, 35, 58, 63, 87, 106}
{1, 3, 25, 35, 58, 63, 87, 106}
{3, 18, 25, 35, 58, 63, 87, 106}
{1, 16, 31, 35, 58, 63, 87, 106}
{1, 25, 31, 35, 58, 63, 87, 106}
{18, 25, 31, 35, 58, 63, 87, 106}
{1, 6, 16, 53, 58, 63, 87, 106}
{1, 6, 25, 53, 58, 63, 87, 106}
{6, 18, 25, 53, 58, 63, 87, 106}
{1, 16, 31, 53, 58, 63, 87, 106}
{1, 25, 31, 53, 58, 63, 87, 106}
{18, 25, 31, 53, 58, 63, 87, 106}
{3, 6, 16, 45, 58, 76, 87, 106}
{3, 6, 18, 45, 58, 76, 87, 106}
{3, 16, 35, 45, 58, 76, 87, 106}
{3, 18, 35, 45, 58, 76, 87, 106}
{16, 31, 35, 45, 58, 76, 87, 106}
{18, 31, 35, 45, 58, 76, 87, 106}
{6, 16, 45, 53, 58, 76, 87, 106}
{6, 18, 45, 53, 58, 76, 87, 106}
{16, 31, 45, 53, 58, 76, 87, 106}
{18, 31, 45, 53, 58, 76, 87, 106}
{3, 6, 16, 58, 63, 76, 87, 106}
{3, 6, 18, 58, 63, 76, 87, 106}
{3, 16, 35, 58, 63, 76, 87, 106}
{3, 18, 35, 58, 63, 76, 87, 106}
{16, 31, 35, 58, 63, 76, 87, 106}
{18, 31, 35, 58, 63, 76, 87, 106}
{6, 16, 53, 58, 63, 76, 87, 106}
{6, 18, 53, 58, 63, 76, 87, 106}
{16, 31, 53, 58, 63, 76, 87, 106}
{18, 31, 53, 58, 63, 76, 87, 106}
{1, 3, 6, 13, 16, 50, 90, 106}
{1, 3, 6, 13, 21, 50, 90, 106}
{1, 6, 13, 16, 28, 50, 90, 106}
{1, 6, 13, 21, 28, 50, 90, 106}
{3, 6, 13, 16, 45, 50, 90, 106}
{3, 6, 13, 21, 45, 50, 90, 106}
{6, 13, 16, 28, 45, 50, 90, 106}
{6, 13, 21, 28, 45, 50, 90, 106}
{1, 6, 13, 16, 28, 53, 90, 106}
{1, 6, 13, 21, 28, 53, 90, 106}
{1, 13, 16, 28, 31, 53, 90, 106}
{1, 13, 21, 28, 31, 53, 90, 106}
{6, 13, 16, 28, 45, 53, 90, 106}
{6, 13, 21, 28, 45, 53, 90, 106}
{13, 16, 28, 31, 45, 53, 90, 106}
{13, 21, 28, 31, 45, 53, 90, 106}
{1, 3, 6, 16, 50, 58, 90, 106}
{1, 3, 6, 21, 50, 58, 90, 106}
{1, 6, 16, 28, 50, 58, 90, 106}
{1, 6, 21, 28, 50, 58, 90, 106}
{3, 6, 16, 45, 50, 58, 90, 106}
{3, 6, 21, 45, 50, 58, 90, 106}
{6, 16, 28, 45, 50, 58, 90, 106}
{6, 21, 28, 45, 50, 58, 90, 106}
{1, 6, 16, 28, 53, 58, 90, 106}
{1, 6, 21, 28, 53, 58, 90, 106}
{1, 16, 28, 31, 53, 58, 90, 106}
{1, 21, 28, 31, 53, 58, 90, 106}
{6, 16, 28, 45, 53, 58, 90, 106}
{6, 21, 28, 45, 53, 58, 90, 106}
{16, 28, 31, 45, 53, 58, 90, 106}
{21, 28, 31, 45, 53, 58, 90, 106}
{1, 13, 16, 28, 31, 66, 90, 106}
{1, 13, 21, 28, 31, 66, 90, 106}
{1, 3, 13, 16, 35, 66, 90, 106}
{1, 3, 13, 21, 35, 66, 90, 106}
{1, 13, 16, 31, 35, 66, 90, 106}
{1, 13, 21, 31, 35, 66, 90, 106}
{13, 16, 28, 31, 45, 66, 90, 106}
{13, 21, 28, 31, 45, 66, 90, 106}
{3, 13, 16, 35, 45, 66, 90, 106}
{3, 13, 21, 35, 45, 66, 90, 106}
{13, 16, 31, 35, 45, 66, 90, 106}
{13, 21, 31, 35, 45, 66, 90, 106}
{1, 3, 13, 16, 50, 66, 90, 106}
{1, 3, 13, 21, 50, 66, 90, 106}
{1, 13, 16, 28, 50, 66, 90, 106}
{1, 13, 21, 28, 50, 66, 90, 106}
{3, 13, 16, 45, 50, 66, 90, 106}
{3, 13, 21, 45, 50, 66, 90, 106}
{13, 16, 28, 45, 50, 66, 90, 106}
{13, 21, 28, 45, 50, 66, 90, 106}
{1, 16, 28, 31, 58, 66, 90, 106}
{1, 21, 28, 31, 58, 66, 90, 106}
{1, 3, 16, 35, 58, 66, 90, 106}
{1, 3, 21, 35, 58, 66, 90, 106}
{1, 16, 31, 35, 58, 66, 90, 106}
{1, 21, 31, 35, 58, 66, 90, 106}
{16, 28, 31, 45, 58, 66, 90, 106}
{21, 28, 31, 45, 58, 66, 90, 106}
{3, 16, 35, 45, 58, 66, 90, 106}
{3, 21, 35, 45, 58, 66, 90, 106}
{16, 31, 35, 45, 58, 66, 90, 106}
{21, 31, 35, 45, 58, 66, 90, 106}
{1, 3, 16, 50, 58, 66, 90, 106}
{1, 3, 21, 50, 58, 66, 90, 106}
{1, 16, 28, 50, 58, 66, 90, 106}
{1, 21, 28, 50, 58, 66, 90, 106}
{3, 16, 45, 50, 58, 66, 90, 106}
{3, 21, 45, 50, 58, 66, 90, 106}
{16, 28, 45, 50, 58, 66, 90, 106}
{21, 28, 45, 50, 58, 66, 90, 106}
{1, 3, 6, 13, 16, 87, 90, 106}
{1, 3, 6, 13, 21, 87, 90, 106}
{1, 3, 13, 16, 35, 87, 90, 106}
{1, 3, 13, 21, 35, 87, 90, 106}
{1, 13, 16, 31, 35, 87, 90, 106}
{1, 13, 21, 31, 35, 87, 90, 106}
{3, 6, 13, 16, 45, 87, 90, 106}
{3, 6, 13, 21, 45, 87, 90, 106}
{3, 13, 16, 35, 45, 87, 90, 106}
{3, 13, 21, 35, 45, 87, 90, 106}
{13, 16, 31, 35, 45, 87, 90, 106}
{13, 21, 31, 35, 45, 87, 90, 106}
{1, 6, 13, 16, 53, 87, 90, 106}
{1, 6, 13, 21, 53, 87, 90, 106}
{1, 13, 16, 31, 53, 87, 90, 106}
{1, 13, 21, 31, 53, 87, 90, 106}
{6, 13, 16, 45, 53, 87, 90, 106}
{6, 13, 21, 45, 53, 87, 90, 106}
{13, 16, 31, 45, 53, 87, 90, 106}
{13, 21, 31, 45, 53, 87, 90, 106}
{1, 3, 6, 16, 58, 87, 90, 106}
{1, 3, 6, 21, 58, 87, 90, 106}
{1, 3, 16, 35, 58, 87, 90, 106}
{1, 3, 21, 35, 58, 87, 90, 106}
{1, 16, 31, 35, 58, 87, 90, 106}
{1, 21, 31, 35, 58, 87, 90, 106}
{3, 6, 16, 45, 58, 87, 90, 106}
{3, 6, 21, 45, 58, 87, 90, 106}
{3, 16, 35, 45, 58, 87, 90, 106}
{3, 21, 35, 45, 58, 87, 90, 106}
{16, 31, 35, 45, 58, 87, 90, 106}
{21, 31, 35, 45, 58, 87, 90, 106}
{1, 6, 16, 53, 58, 87, 90, 106}
{1, 6, 21, 53, 58, 87, 90, 106}
{1, 16, 31, 53, 58, 87, 90, 106}
{1, 21, 31, 53, 58, 87, 90, 106}
{6, 16, 45, 53, 58, 87, 90, 106}
{6, 21, 45, 53, 58, 87, 90, 106}
{16, 31, 45, 53, 58, 87, 90, 106}
{21, 31, 45, 53, 58, 87, 90, 106}
{3, 6, 13, 21, 25, 50, 95, 106}
{3, 6, 18, 21, 25, 50, 95, 106}
{6, 13, 21, 25, 28, 50, 95, 106}
{6, 18, 21, 25, 28, 50, 95, 106}
{3, 6, 13, 21, 45, 50, 95, 106}
{3, 6, 18, 21, 45, 50, 95, 106}
{6, 13, 21, 28, 45, 50, 95, 106}
{6, 18, 21, 28, 45, 50, 95, 106}
{6, 13, 21, 25, 28, 53, 95, 106}
{6, 18, 21, 25, 28, 53, 95, 106}
{13, 21, 25, 28, 31, 53, 95, 106}
{18, 21, 25, 28, 31, 53, 95, 106}
{6, 13, 21, 28, 45, 53, 95, 106}
{6, 18, 21, 28, 45, 53, 95, 106}
{13, 21, 28, 31, 45, 53, 95, 106}
{18, 21, 28, 31, 45, 53, 95, 106}
{3, 6, 13, 25, 50, 63, 95, 106}
{3, 6, 18, 25, 50, 63, 95, 106}
{6, 13, 25, 28, 50, 63, 95, 106}
{6, 18, 25, 28, 50, 63, 95, 106}
{6, 13, 25, 28, 53, 63, 95, 106}
{6, 18, 25, 28, 53, 63, 95, 106}
{13, 25, 28, 31, 53, 63, 95, 106}
{18, 25, 28, 31, 53, 63, 95, 106}
{13, 21, 25, 28, 31, 66, 95, 106}
{18, 21, 25, 28, 31, 66, 95, 106}
{3, 13, 21, 25, 35, 66, 95, 106}
{3, 18, 21, 25, 35, 66, 95, 106}
{13, 21, 25, 31, 35, 66, 95, 106}
{18, 21, 25, 31, 35, 66, 95, 106}
{13, 21, 28, 31, 45, 66, 95, 106}
{18, 21, 28, 31, 45, 66, 95, 106}
{3, 13, 21, 35, 45, 66, 95, 106}
{3, 18, 21, 35, 45, 66, 95, 106}
{13, 21, 31, 35, 45, 66, 95, 106}
{18, 21, 31, 35, 45, 66, 95, 106}
{3, 13, 21, 25, 50, 66, 95, 106}
{3, 18, 21, 25, 50, 66, 95, 106}
{13, 21, 25, 28, 50, 66, 95, 106}
{18, 21, 25, 28, 50, 66, 95, 106}
{3, 13, 21, 45, 50, 66, 95, 106}
{3, 18, 21, 45, 50, 66, 95, 106}
{13, 21, 28, 45, 50, 66, 95, 106}
{18, 21, 28, 45, 50, 66, 95, 106}
{13, 25, 28, 31, 63, 66, 95, 106}
{18, 25, 28, 31, 63, 66, 95, 106}
{3, 13, 25, 35, 63, 66, 95, 106}
{3, 18, 25, 35, 63, 66, 95, 106}
{13, 25, 31, 35, 63, 66, 95, 106}
{18, 25, 31, 35, 63, 66, 95, 106}
{3, 13, 25, 50, 63, 66, 95, 106}
{3, 18, 25, 50, 63, 66, 95, 106}
{13, 25, 28, 50, 63, 66, 95, 106}
{18, 25, 28, 50, 63, 66, 95, 106}
{3, 6, 13, 21, 25, 87, 95, 106}
{3, 6, 18, 21, 25, 87, 95, 106}
{3, 13, 21, 25, 35, 87, 95, 106}
{3, 18, 21, 25, 35, 87, 95, 106}
{13, 21, 25, 31, 35, 87, 95, 106}
{18, 21, 25, 31, 35, 87, 95, 106}
{3, 6, 13, 21, 45, 87, 95, 106}
{3, 6, 18, 21, 45, 87, 95, 106}
{3, 13, 21, 35, 45, 87, 95, 106}
{3, 18, 21, 35, 45, 87, 95, 106}
{13, 21, 31, 35, 45, 87, 95, 106}
{18, 21, 31, 35, 45, 87, 95, 106}
{6, 13, 21, 25, 53, 87, 95, 106}
{6, 18, 21, 25, 53, 87, 95, 106}
{13, 21, 25, 31, 53, 87, 95, 106}
{18, 21, 25, 31, 53, 87, 95, 106}
{6, 13, 21, 45, 53, 87, 95, 106}
{6, 18, 21, 45, 53, 87, 95, 106}
{13, 21, 31, 45, 53, 87, 95, 106}
{18, 21, 31, 45, 53, 87, 95, 106}
{3, 6, 13, 25, 63, 87, 95, 106}
{3, 6, 18, 25, 63, 87, 95, 106}
{3, 13, 25, 35, 63, 87, 95, 106}
{3, 18, 25, 35, 63, 87, 95, 106}
{13, 25, 31, 35, 63, 87, 95, 106}
{18, 25, 31, 35, 63, 87, 95, 106}
{6, 13, 25, 53, 63, 87, 95, 106}
{6, 18, 25, 53, 63, 87, 95, 106}
{13, 25, 31, 53, 63, 87, 95, 106}
{18, 25, 31, 53, 63, 87, 95, 106}
{2, 4, 7, 14, 22, 26, 51, 107}
{2, 7, 14, 22, 26, 29, 51, 107}
{2, 7, 14, 22, 26, 29, 54, 107}
{2, 14, 22, 26, 29, 32, 54, 107}
{2, 4, 7, 22, 26, 51, 59, 107}
{4, 7, 19, 22, 26, 51, 59, 107}
{2, 7, 22, 26, 29, 51, 59, 107}
{7, 19, 22, 26, 29, 51, 59, 107}
{4, 7, 19, 22, 46, 51, 59, 107}
{7, 19, 22, 29, 46, 51, 59, 107}
{2, 7, 22, 26, 29, 54, 59, 107}
{7, 19, 22, 26, 29, 54, 59, 107}
{2, 22, 26, 29, 32, 54, 59, 107}
{19, 22, 26, 29, 32, 54, 59, 107}
{7, 19, 22, 29, 46, 54, 59, 107}
{19, 22, 29, 32, 46, 54, 59, 107}
{2, 4, 7, 9, 14, 51, 64, 107}
{2, 4, 7, 14, 26, 51, 64, 107}
{2, 7, 9, 14, 29, 51, 64, 107}
{2, 7, 14, 26, 29, 51, 64, 107}
{2, 7, 9, 14, 29, 54, 64, 107}
{2, 7, 14, 26, 29, 54, 64, 107}
{2, 9, 14, 29, 32, 54, 64, 107}
{2, 14, 26, 29, 32, 54, 64, 107}
{2, 4, 7, 9, 51, 59, 64, 107}
{2, 4, 7, 26, 51, 59, 64, 107}
{4, 7, 19, 26, 51, 59, 64, 107}
{2, 7, 9, 29, 51, 59, 64, 107}
{2, 7, 26, 29, 51, 59, 64, 107}
{7, 19, 26, 29, 51, 59, 64, 107}
{2, 7, 9, 29, 54, 59, 64, 107}
{2, 7, 26, 29, 54, 59, 64, 107}
{7, 19, 26, 29, 54, 59, 64, 107}
{2, 9, 29, 32, 54, 59, 64, 107}
{2, 26, 29, 32, 54, 59, 64, 107}
{19, 26, 29, 32, 54, 59, 64, 107}
{2, 14, 22, 26, 29, 32, 67, 107}
{2, 4, 14, 22, 26, 36, 67, 107}
{2, 14, 22, 26, 32, 36, 67, 107}
{2, 4, 14, 22, 26, 51, 67, 107}
{2, 14, 22, 26, 29, 51, 67, 107}
{2, 22, 26, 29, 32, 59, 67, 107}
{19, 22, 26, 29, 32, 59, 67, 107}
{2, 4, 22, 26, 36, 59, 67, 107}
{4, 19, 22, 26, 36, 59, 67, 107}
{2, 22, 26, 32, 36, 59, 67, 107}
{19, 22, 26, 32, 36, 59, 67, 107}
{19, 22, 29, 32, 46, 59, 67, 107}
{4, 19, 22, 36, 46, 59, 67, 107}
{19, 22, 32, 36, 46, 59, 67, 107}
{2, 4, 22, 26, 51, 59, 67, 107}
{4, 19, 22, 26, 51, 59, 67, 107}
{2, 22, 26, 29, 51, 59, 67, 107}
{19, 22, 26, 29, 51, 59, 67, 107}
{4, 19, 22, 46, 51, 59, 67, 107}
{19, 22, 29, 46, 51, 59, 67, 107}
{2, 9, 14, 29, 32, 64, 67, 107}
{2, 14, 26, 29, 32, 64, 67, 107}
{2, 4, 9, 14, 36, 64, 67, 107}
{2, 4, 14, 26, 36, 64, 67, 107}
{2, 9, 14, 32, 36, 64, 67, 107}
{2, 14, 26, 32, 36, 64, 67, 107}
{2, 4, 9, 14, 51, 64, 67, 107}
{2, 4, 14, 26, 51, 64, 67, 107}
{2, 9, 14, 29, 51, 64, 67, 107}
{2, 14, 26, 29, 51, 64, 67, 107}
{2, 9, 29, 32, 59, 64, 67, 107}
{2, 26, 29, 32, 59, 64, 67, 107}
{19, 26, 29, 32, 59, 64, 67, 107}
{2, 4, 9, 36, 59, 64, 67, 107}
{2, 4, 26, 36, 59, 64, 67, 107}
{4, 19, 26, 36, 59, 64, 67, 107}
{2, 9, 32, 36, 59, 64, 67, 107}
{2, 26, 32, 36, 59, 64, 67, 107}
{19, 26, 32, 36, 59, 64, 67, 107}
{2, 4, 9, 51, 59, 64, 67, 107}
{2, 4, 26, 51, 59, 64, 67, 107}
{4, 19, 26, 51, 59, 64, 67, 107}
{2, 9, 29, 51, 59, 64, 67, 107}
{2, 26, 29, 51, 59, 64, 67, 107}
{19, 26, 29, 51, 59, 64, 67, 107}
{4, 7, 9, 46, 51, 59, 77, 107}
{4, 7, 19, 46, 51, 59, 77, 107}
{7, 9, 29, 46, 51, 59, 77, 107}
{7, 19, 29, 46, 51, 59, 77, 107}
{7, 9, 29, 46, 54, 59, 77, 107}
{7, 19, 29, 46, 54, 59, 77, 107}
{9, 29, 32, 46, 54, 59, 77, 107}
{19, 29, 32, 46, 54, 59, 77, 107}
{4, 7, 9, 51, 59, 64, 77, 107}
{4, 7, 19, 51, 59, 64, 77, 107}
{7, 9, 29, 51, 59, 64, 77, 107}
{7, 19, 29, 51, 59, 64, 77, 107}
{7, 9, 29, 54, 59, 64, 77, 107}
{7, 19, 29, 54, 59, 64, 77, 107}
{9, 29, 32, 54, 59, 64, 77, 107}
{19, 29, 32, 54, 59, 64, 77, 107}
{9, 29, 32, 46, 59, 67, 77, 107}
{19, 29, 32, 46, 59, 67, 77, 107}
{4, 9, 36, 46, 59, 67, 77, 107}
{4, 19, 36, 46, 59, 67, 77, 107}
{9, 32, 36, 46, 59, 67, 77, 107}
{19, 32, 36, 46, 59, 67, 77, 107}
{4, 9, 46, 51, 59, 67, 77, 107}
{4, 19, 46, 51, 59, 67, 77, 107}
{9, 29, 46, 51, 59, 67, 77, 107}
{19, 29, 46, 51, 59, 67, 77, 107}
{9, 29, 32, 59, 64, 67, 77, 107}
{19, 29, 32, 59, 64, 67, 77, 107}
{4, 9, 36, 59, 64, 67, 77, 107}
{4, 19, 36, 59, 64, 67, 77, 107}
{9, 32, 36, 59, 64, 67, 77, 107}
{19, 32, 36, 59, 64, 67, 77, 107}
{4, 9, 51, 59, 64, 67, 77, 107}
{4, 19, 51, 59, 64, 67, 77, 107}
{9, 29, 51, 59, 64, 67, 77, 107}
{19, 29, 51, 59, 64, 67, 77, 107}
{2, 4, 7, 14, 22, 26, 88, 107}
{2, 4, 14, 22, 26, 36, 88, 107}
{2, 14, 22, 26, 32, 36, 88, 107}
{2, 7, 14, 22, 26, 54, 88, 107}
{2, 14, 22, 26, 32, 54, 88, 107}
{2, 4, 7, 22, 26, 59, 88, 107}
{4, 7, 19, 22, 26, 59, 88, 107}
{2, 4, 22, 26, 36, 59, 88, 107}
{4, 19, 22, 26, 36, 59, 88, 107}
{2, 22, 26, 32, 36, 59, 88, 107}
{19, 22, 26, 32, 36, 59, 88, 107}
{4, 7, 19, 22, 46, 59, 88, 107}
{4, 19, 22, 36, 46, 59, 88, 107}
{19, 22, 32, 36, 46, 59, 88, 107}
{2, 7, 22, 26, 54, 59, 88, 107}
{7, 19, 22, 26, 54, 59, 88, 107}
{2, 22, 26, 32, 54, 59, 88, 107}
{19, 22, 26, 32, 54, 59, 88, 107}
{7, 19, 22, 46, 54, 59, 88, 107}
{19, 22, 32, 46, 54, 59, 88, 107}
{2, 4, 7, 9, 14, 64, 88, 107}
{2, 4, 7, 14, 26, 64, 88, 107}
{2, 4, 9, 14, 36, 64, 88, 107}
{2, 4, 14, 26, 36, 64, 88, 107}
{2, 9, 14, 32, 36, 64, 88, 107}
{2, 14, 26, 32, 36, 64, 88, 107}
{2, 7, 9, 14, 54, 64, 88, 107}
{2, 7, 14, 26, 54, 64, 88, 107}
{2, 9, 14, 32, 54, 64, 88, 107}
{2, 14, 26, 32, 54, 64, 88, 107}
{2, 4, 7, 9, 59, 64, 88, 107}
{2, 4, 7, 26, 59, 64, 88, 107}
{4, 7, 19, 26, 59, 64, 88, 107}
{2, 4, 9, 36, 59, 64, 88, 107}
{2, 4, 26, 36, 59, 64, 88, 107}
{4, 19, 26, 36, 59, 64, 88, 107}
{2, 9, 32, 36, 59, 64, 88, 107}
{2, 26, 32, 36, 59, 64, 88, 107}
{19, 26, 32, 36, 59, 64, 88, 107}
{2, 7, 9, 54, 59, 64, 88, 107}
{2, 7, 26, 54, 59, 64, 88, 107}
{7, 19, 26, 54, 59, 64, 88, 107}
{2, 9, 32, 54, 59, 64, 88, 107}
{2, 26, 32, 54, 59, 64, 88, 107}
{19, 26, 32, 54, 59, 64, 88, 107}
{4, 7, 9, 46, 59, 77, 88, 107}
{4, 7, 19, 46, 59, 77, 88, 107}
{4, 9, 36, 46, 59, 77, 88, 107}
{4, 19, 36, 46, 59, 77, 88, 107}
{9, 32, 36, 46, 59, 77, 88, 107}
{19, 32, 36, 46, 59, 77, 88, 107}
{7, 9, 46, 54, 59, 77, 88, 107}
{7, 19, 46, 54, 59, 77, 88, 107}
{9, 32, 46, 54, 59, 77, 88, 107}
{19, 32, 46, 54, 59, 77, 88, 107}
{4, 7, 9, 59, 64, 77, 88, 107}
{4, 7, 19, 59, 64, 77, 88, 107}
{4, 9, 36, 59, 64, 77, 88, 107}
{4, 19, 36, 59, 64, 77, 88, 107}
{9, 32, 36, 59, 64, 77, 88, 107}
{19, 32, 36, 59, 64, 77, 88, 107}
{7, 9, 54, 59, 64, 77, 88, 107}
{7, 19, 54, 59, 64, 77, 88, 107}
{9, 32, 54, 59, 64, 77, 88, 107}
{19, 32, 54, 59, 64, 77, 88, 107}
{2, 4, 7, 9, 14, 51, 91, 107}
{2, 4, 7, 14, 22, 51, 91, 107}
{2, 7, 9, 14, 29, 51, 91, 107}
{2, 7, 14, 22, 29, 51, 91, 107}
{4, 7, 9, 14, 46, 51, 91, 107}
{4, 7, 14, 22, 46, 51, 91, 107}
{7, 9, 14, 29, 46, 51, 91, 107}
{7, 14, 22, 29, 46, 51, 91, 107}
{2, 7, 9, 14, 29, 54, 91, 107}
{2, 7, 14, 22, 29, 54, 91, 107}
{2, 9, 14, 29, 32, 54, 91, 107}
{2, 14, 22, 29, 32, 54, 91, 107}
{7, 9, 14, 29, 46, 54, 91, 107}
{7, 14, 22, 29, 46, 54, 91, 107}
{9, 14, 29, 32, 46, 54, 91, 107}
{14, 22, 29, 32, 46, 54, 91, 107}
{2, 4, 7, 9, 51, 59, 91, 107}
{2, 4, 7, 22, 51, 59, 91, 107}
{2, 7, 9, 29, 51, 59, 91, 107}
{2, 7, 22, 29, 51, 59, 91, 107}
{4, 7, 9, 46, 51, 59, 91, 107}
{4, 7, 22, 46, 51, 59, 91, 107}
{7, 9, 29, 46, 51, 59, 91, 107}
{7, 22, 29, 46, 51, 59, 91, 107}
{2, 7, 9, 29, 54, 59, 91, 107}
{2, 7, 22, 29, 54, 59, 91, 107}
{2, 9, 29, 32, 54, 59, 91, 107}
{2, 22, 29, 32, 54, 59, 91, 107}
{7, 9, 29, 46, 54, 59, 91, 107}
{7, 22, 29, 46, 54, 59, 91, 107}
{9, 29, 32, 46, 54, 59, 91, 107}
{22, 29, 32, 46, 54, 59, 91, 107}
{2, 9, 14, 29, 32, 67, 91, 107}
{2, 14, 22, 29, 32, 67, 91, 107}
{2, 4, 9, 14, 36, 67, 91, 107}
{2, 4, 14, 22, 36, 67, 91, 107}
{2, 9, 14, 32, 36, 67, 91, 107}
{2, 14, 22, 32, 36, 67, 91, 107}
{9, 14, 29, 32, 46, 67, 91, 107}
{14, 22, 29, 32, 46, 67, 91, 107}
{4, 9, 14, 36, 46, 67, 91, 107}
{4, 14, 22, 36, 46, 67, 91, 107}
{9, 14, 32, 36, 46, 67, 91, 107}
{14, 22, 32, 36, 46, 67, 91, 107}
{2, 4, 9, 14, 51, 67, 91, 107}
{2, 4, 14, 22, 51, 67, 91, 107}
{2, 9, 14, 29, 51, 67, 91, 107}
{2, 14, 22, 29, 51, 67, 91, 107}
{4, 9, 14, 46, 51, 67, 91, 107}
{4, 14, 22, 46, 51, 67, 91, 107}
{9, 14, 29, 46, 51, 67, 91, 107}
{14, 22, 29, 46, 51, 67, 91, 107}
{2, 9, 29, 32, 59, 67, 91, 107}
{2, 22, 29, 32, 59, 67, 91, 107}
{2, 4, 9, 36, 59, 67, 91, 107}
{2, 4, 22, 36, 59, 67, 91, 107}
{2, 9, 32, 36, 59, 67, 91, 107}
{2, 22, 32, 36, 59, 67, 91, 107}
{9, 29, 32, 46, 59, 67, 91, 107}
{22, 29, 32, 46, 59, 67, 91, 107}
{4, 9, 36, 46, 59, 67, 91, 107}
{4, 22, 36, 46, 59, 67, 91, 107}
{9, 32, 36, 46, 59, 67, 91, 107}
{22, 32, 36, 46, 59, 67, 91, 107}
{2, 4, 9, 51, 59, 67, 91, 107}
{2, 4, 22, 51, 59, 67, 91, 107}
{2, 9, 29, 51, 59, 67, 91, 107}
{2, 22, 29, 51, 59, 67, 91, 107}
{4, 9, 46, 51, 59, 67, 91, 107}
{4, 22, 46, 51, 59, 67, 91, 107}
{9, 29, 46, 51, 59, 67, 91, 107}
{22, 29, 46, 51, 59, 67, 91, 107}
{2, 4, 7, 9, 14, 88, 91, 107}
{2, 4, 7, 14, 22, 88, 91, 107}
{2, 4, 9, 14, 36, 88, 91, 107}
{2, 4, 14, 22, 36, 88, 91, 107}
{2, 9, 14, 32, 36, 88, 91, 107}
{2, 14, 22, 32, 36, 88, 91, 107}
{4, 7, 9, 14, 46, 88, 91, 107}
{4, 7, 14, 22, 46, 88, 91, 107}
{4, 9, 14, 36, 46, 88, 91, 107}
{4, 14, 22, 36, 46, 88, 91, 107}
{9, 14, 32, 36, 46, 88, 91, 107}
{14, 22, 32, 36, 46, 88, 91, 107}
{2, 7, 9, 14, 54, 88, 91, 107}
{2, 7, 14, 22, 54, 88, 91, 107}
{2, 9, 14, 32, 54, 88, 91, 107}
{2, 14, 22, 32, 54, 88, 91, 107}
{7, 9, 14, 46, 54, 88, 91, 107}
{7, 14, 22, 46, 54, 88, 91, 107}
{9, 14, 32, 46, 54, 88, 91, 107}
{14, 22, 32, 46, 54, 88, 91, 107}
{2, 4, 7, 9, 59, 88, 91, 107}
{2, 4, 7, 22, 59, 88, 91, 107}
{2, 4, 9, 36, 59, 88, 91, 107}
{2, 4, 22, 36, 59, 88, 91, 107}
{2, 9, 32, 36, 59, 88, 91, 107}
{2, 22, 32, 36, 59, 88, 91, 107}
{4, 7, 9, 46, 59, 88, 91, 107}
{4, 7, 22, 46, 59, 88, 91, 107}
{4, 9, 36, 46, 59, 88, 91, 107}
{4, 22, 36, 46, 59, 88, 91, 107}
{9, 32, 36, 46, 59, 88, 91, 107}
{22, 32, 36, 46, 59, 88, 91, 107}
{2, 7, 9, 54, 59, 88, 91, 107}
{2, 7, 22, 54, 59, 88, 91, 107}
{2, 9, 32, 54, 59, 88, 91, 107}
{2, 22, 32, 54, 59, 88, 91, 107}
{7, 9, 46, 54, 59, 88, 91, 107}
{7, 22, 46, 54, 59, 88, 91, 107}
{9, 32, 46, 54, 59, 88, 91, 107}
{22, 32, 46, 54, 59, 88, 91, 107}
{4, 7, 14, 22, 26, 51, 96, 107}
{4, 7, 19, 22, 26, 51, 96, 107}
{7, 14, 22, 26, 29, 51, 96, 107}
{7, 19, 22, 26, 29, 51, 96, 107}
{4, 7, 14, 22, 46, 51, 96, 107}
{4, 7, 19, 22, 46, 51, 96, 107}
{7, 14, 22, 29, 46, 51, 96, 107}
{7, 19, 22, 29, 46, 51, 96, 107}
{7, 14, 22, 26, 29, 54, 96, 107}
{7, 19, 22, 26, 29, 54, 96, 107}
{14, 22, 26, 29, 32, 54, 96, 107}
{19, 22, 26, 29, 32, 54, 96, 107}
{7, 14, 22, 29, 46, 54, 96, 107}
{7, 19, 22, 29, 46, 54, 96, 107}
{14, 22, 29, 32, 46, 54, 96, 107}
{19, 22, 29, 32, 46, 54, 96, 107}
{4, 7, 14, 26, 51, 64, 96, 107}
{4, 7, 19, 26, 51, 64, 96, 107}
{7, 14, 26, 29, 51, 64, 96, 107}
{7, 19, 26, 29, 51, 64, 96, 107}
{7, 14, 26, 29, 54, 64, 96, 107}
{7, 19, 26, 29, 54, 64, 96, 107}
{14, 26, 29, 32, 54, 64, 96, 107}
{19, 26, 29, 32, 54, 64, 96, 107}
{14, 22, 26, 29, 32, 67, 96, 107}
{19, 22, 26, 29, 32, 67, 96, 107}
{4, 14, 22, 26, 36, 67, 96, 107}
{4, 19, 22, 26, 36, 67, 96, 107}
{14, 22, 26, 32, 36, 67, 96, 107}
{19, 22, 26, 32, 36, 67, 96, 107}
{14, 22, 29, 32, 46, 67, 96, 107}
{19, 22, 29, 32, 46, 67, 96, 107}
{4, 14, 22, 36, 46, 67, 96, 107}
{4, 19, 22, 36, 46, 67, 96, 107}
{14, 22, 32, 36, 46, 67, 96, 107}
{19, 22, 32, 36, 46, 67, 96, 107}
{4, 14, 22, 26, 51, 67, 96, 107}
{4, 19, 22, 26, 51, 67, 96, 107}
{14, 22, 26, 29, 51, 67, 96, 107}
{19, 22, 26, 29, 51, 67, 96, 107}
{4, 14, 22, 46, 51, 67, 96, 107}
{4, 19, 22, 46, 51, 67, 96, 107}
{14, 22, 29, 46, 51, 67, 96, 107}
{19, 22, 29, 46, 51, 67, 96, 107}
{14, 26, 29, 32, 64, 67, 96, 107}
{19, 26, 29, 32, 64, 67, 96, 107}
{4, 14, 26, 36, 64, 67, 96, 107}
{4, 19, 26, 36, 64, 67, 96, 107}
{14, 26, 32, 36, 64, 67, 96, 107}
{19, 26, 32, 36, 64, 67, 96, 107}
{4, 14, 26, 51, 64, 67, 96, 107}
{4, 19, 26, 51, 64, 67, 96, 107}
{14, 26, 29, 51, 64, 67, 96, 107}
{19, 26, 29, 51, 64, 67, 96, 107}
{4, 7, 14, 22, 26, 88, 96, 107}
{4, 7, 19, 22, 26, 88, 96, 107}
{4, 14, 22, 26, 36, 88, 96, 107}
{4, 19, 22, 26, 36, 88, 96, 107}
{14, 22, 26, 32, 36, 88, 96, 107}
{19, 22, 26, 32, 36, 88, 96, 107}
{4, 7, 14, 22, 46, 88, 96, 107}
{4, 7, 19, 22, 46, 88, 96, 107}
{4, 14, 22, 36, 46, 88, 96, 107}
{4, 19, 22, 36, 46, 88, 96, 107}
{14, 22, 32, 36, 46, 88, 96, 107}
{19, 22, 32, 36, 46, 88, 96, 107}
{7, 14, 22, 26, 54, 88, 96, 107}
{7, 19, 22, 26, 54, 88, 96, 107}
{14, 22, 26, 32, 54, 88, 96, 107}
{19, 22, 26, 32, 54, 88, 96, 107}
{7, 14, 22, 46, 54, 88, 96, 107}
{7, 19, 22, 46, 54, 88, 96, 107}
{14, 22, 32, 46, 54, 88, 96, 107}
{19, 22, 32, 46, 54, 88, 96, 107}
{4, 7, 14, 26, 64, 88, 96, 107}
{4, 7, 19, 26, 64, 88, 96, 107}
{4, 14, 26, 36, 64, 88, 96, 107}
{4, 19, 26, 36, 64, 88, 96, 107}
{14, 26, 32, 36, 64, 88, 96, 107}
{19, 26, 32, 36, 64, 88, 96, 107}
{7, 14, 26, 54, 64, 88, 96, 107}
{7, 19, 26, 54, 64, 88, 96, 107}
{14, 26, 32, 54, 64, 88, 96, 107}
{19, 26, 32, 54, 64, 88, 96, 107}
{3, 5, 8, 15, 23, 27, 52, 108}
{3, 8, 15, 23, 27, 30, 52, 108}
{3, 8, 15, 23, 27, 30, 55, 108}
{3, 15, 23, 25, 27, 30, 55, 108}
{3, 5, 8, 10, 15, 52, 57, 108}
{3, 5, 8, 15, 27, 52, 57, 108}
{3, 8, 10, 15, 30, 52, 57, 108}
{3, 8, 15, 27, 30, 52, 57, 108}
{3, 8, 10, 15, 30, 55, 57, 108}
{3, 10, 15, 25, 30, 55, 57, 108}
{3, 8, 15, 27, 30, 55, 57, 108}
{3, 15, 25, 27, 30, 55, 57, 108}
{3, 5, 8, 23, 27, 52, 60, 108}
{5, 8, 20, 23, 27, 52, 60, 108}
{3, 8, 23, 27, 30, 52, 60, 108}
{8, 20, 23, 27, 30, 52, 60, 108}
{5, 8, 20, 23, 47, 52, 60, 108}
{8, 20, 23, 30, 47, 52, 60, 108}
{3, 8, 23, 27, 30, 55, 60, 108}
{8, 20, 23, 27, 30, 55, 60, 108}
{3, 23, 25, 27, 30, 55, 60, 108}
{20, 23, 25, 27, 30, 55, 60, 108}
{8, 20, 23, 30, 47, 55, 60, 108}
{20, 23, 25, 30, 47, 55, 60, 108}
{3, 5, 8, 10, 52, 57, 60, 108}
{3, 5, 8, 27, 52, 57, 60, 108}
{5, 8, 20, 27, 52, 57, 60, 108}
{3, 8, 10, 30, 52, 57, 60, 108}
{3, 8, 27, 30, 52, 57, 60, 108}
{8, 20, 27, 30, 52, 57, 60, 108}
{3, 8, 10, 30, 55, 57, 60, 108}
{3, 10, 25, 30, 55, 57, 60, 108}
{3, 8, 27, 30, 55, 57, 60, 108}
{8, 20, 27, 30, 55, 57, 60, 108}
{3, 25, 27, 30, 55, 57, 60, 108}
{20, 25, 27, 30, 55, 57, 60, 108}
{3, 15, 23, 25, 27, 30, 68, 108}
{3, 5, 15, 23, 27, 37, 68, 108}
{3, 15, 23, 25, 27, 37, 68, 108}
{3, 5, 15, 23, 27, 52, 68, 108}
{3, 15, 23, 27, 30, 52, 68, 108}
{3, 10, 15, 25, 30, 57, 68, 108}
{3, 15, 25, 27, 30, 57, 68, 108}
{3, 5, 10, 15, 37, 57, 68, 108}
{3, 10, 15, 25, 37, 57, 68, 108}
{3, 5, 15, 27, 37, 57, 68, 108}
{3, 15, 25, 27, 37, 57, 68, 108}
{3, 5, 10, 15, 52, 57, 68, 108}
{3, 5, 15, 27, 52, 57, 68, 108}
{3, 10, 15, 30, 52, 57, 68, 108}
{3, 15, 27, 30, 52, 57, 68, 108}
{3, 23, 25, 27, 30, 60, 68, 108}
{20, 23, 25, 27, 30, 60, 68, 108}
{3, 5, 23, 27, 37, 60, 68, 108}
{5, 20, 23, 27, 37, 60, 68, 108}
{3, 23, 25, 27, 37, 60, 68, 108}
{20, 23, 25, 27, 37, 60, 68, 108}
{20, 23, 25, 30, 47, 60, 68, 108}
{5, 20, 23, 37, 47, 60, 68, 108}
{20, 23, 25, 37, 47, 60, 68, 108}
{3, 5, 23, 27, 52, 60, 68, 108}
{5, 20, 23, 27, 52, 60, 68, 108}
{3, 23, 27, 30, 52, 60, 68, 108}
{20, 23, 27, 30, 52, 60, 68, 108}
{5, 20, 23, 47, 52, 60, 68, 108}
{20, 23, 30, 47, 52, 60, 68, 108}
{3, 10, 25, 30, 57, 60, 68, 108}
{3, 25, 27, 30, 57, 60, 68, 108}
{20, 25, 27, 30, 57, 60, 68, 108}
{3, 5, 10, 37, 57, 60, 68, 108}
{3, 10, 25, 37, 57, 60, 68, 108}
{3, 5, 27, 37, 57, 60, 68, 108}
{5, 20, 27, 37, 57, 60, 68, 108}
{3, 25, 27, 37, 57, 60, 68, 108}
{20, 25, 27, 37, 57, 60, 68, 108}
{3, 5, 10, 52, 57, 60, 68, 108}
{3, 5, 27, 52, 57, 60, 68, 108}
{5, 20, 27, 52, 57, 60, 68, 108}
{3, 10, 30, 52, 57, 60, 68, 108}
{3, 27, 30, 52, 57, 60, 68, 108}
{20, 27, 30, 52, 57, 60, 68, 108}
{5, 8, 10, 47, 52, 60, 78, 108}
{5, 8, 20, 47, 52, 60, 78, 108}
{8, 10, 30, 47, 52, 60, 78, 108}
{8, 20, 30, 47, 52, 60, 78, 108}
{8, 10, 30, 47, 55, 60, 78, 108}
{8, 20, 30, 47, 55, 60, 78, 108}
{10, 25, 30, 47, 55, 60, 78, 108}
{20, 25, 30, 47, 55, 60, 78, 108}
{5, 8, 10, 52, 57, 60, 78, 108}
{5, 8, 20, 52, 57, 60, 78, 108}
{8, 10, 30, 52, 57, 60, 78, 108}
{8, 20, 30, 52, 57, 60, 78, 108}
{8, 10, 30, 55, 57, 60, 78, 108}
{8, 20, 30, 55, 57, 60, 78, 108}
{10, 25, 30, 55, 57, 60, 78, 108}
{20, 25, 30, 55, 57, 60, 78, 108}
{10, 25, 30, 47, 60, 68, 78, 108}
{20, 25, 30, 47, 60, 68, 78, 108}
{5, 10, 37, 47, 60, 68, 78, 108}
{5, 20, 37, 47, 60, 68, 78, 108}
{10, 25, 37, 47, 60, 68, 78, 108}
{20, 25, 37, 47, 60, 68, 78, 108}
{5, 10, 47, 52, 60, 68, 78, 108}
{5, 20, 47, 52, 60, 68, 78, 108}
{10, 30, 47, 52, 60, 68, 78, 108}
{20, 30, 47, 52, 60, 68, 78, 108}
{10, 25, 30, 57, 60, 68, 78, 108}
{20, 25, 30, 57, 60, 68, 78, 108}
{5, 10, 37, 57, 60, 68, 78, 108}
{5, 20, 37, 57, 60, 68, 78, 108}
{10, 25, 37, 57, 60, 68, 78, 108}
{20, 25, 37, 57, 60, 68, 78, 108}
{5, 10, 52, 57, 60, 68, 78, 108}
{5, 20, 52, 57, 60, 68, 78, 108}
{10, 30, 52, 57, 60, 68, 78, 108}
{20, 30, 52, 57, 60, 68, 78, 108}
{3, 5, 8, 15, 23, 27, 81, 108}
{3, 5, 15, 23, 27, 37, 81, 108}
{3, 15, 23, 25, 27, 37, 81, 108}
{3, 8, 15, 23, 27, 55, 81, 108}
{3, 15, 23, 25, 27, 55, 81, 108}
{3, 5, 8, 10, 15, 57, 81, 108}
{3, 5, 8, 15, 27, 57, 81, 108}
{3, 5, 10, 15, 37, 57, 81, 108}
{3, 10, 15, 25, 37, 57, 81, 108}
{3, 5, 15, 27, 37, 57, 81, 108}
{3, 15, 25, 27, 37, 57, 81, 108}
{3, 8, 10, 15, 55, 57, 81, 108}
{3, 10, 15, 25, 55, 57, 81, 108}
{3, 8, 15, 27, 55, 57, 81, 108}
{3, 15, 25, 27, 55, 57, 81, 108}
{3, 5, 8, 23, 27, 60, 81, 108}
{5, 8, 20, 23, 27, 60, 81, 108}
{3, 5, 23, 27, 37, 60, 81, 108}
{5, 20, 23, 27, 37, 60, 81, 108}
{3, 23, 25, 27, 37, 60, 81, 108}
{20, 23, 25, 27, 37, 60, 81, 108}
{5, 8, 20, 23, 47, 60, 81, 108}
{5, 20, 23, 37, 47, 60, 81, 108}
{20, 23, 25, 37, 47, 60, 81, 108}
{3, 8, 23, 27, 55, 60, 81, 108}
{8, 20, 23, 27, 55, 60, 81, 108}
{3, 23, 25, 27, 55, 60, 81, 108}
{20, 23, 25, 27, 55, 60, 81, 108}
{8, 20, 23, 47, 55, 60, 81, 108}
{20, 23, 25, 47, 55, 60, 81, 108}
{3, 5, 8, 10, 57, 60, 81, 108}
{3, 5, 8, 27, 57, 60, 81, 108}
{5, 8, 20, 27, 57, 60, 81, 108}
{3, 5, 10, 37, 57, 60, 81, 108}
{3, 10, 25, 37, 57, 60, 81, 108}
{3, 5, 27, 37, 57, 60, 81, 108}
{5, 20, 27, 37, 57, 60, 81, 108}
{3, 25, 27, 37, 57, 60, 81, 108}
{20, 25, 27, 37, 57, 60, 81, 108}
{3, 8, 10, 55, 57, 60, 81, 108}
{3, 10, 25, 55, 57, 60, 81, 108}
{3, 8, 27, 55, 57, 60, 81, 108}
{8, 20, 27, 55, 57, 60, 81, 108}
{3, 25, 27, 55, 57, 60, 81, 108}
{20, 25, 27, 55, 57, 60, 81, 108}
{5, 8, 10, 47, 60, 78, 81, 108}
{5, 8, 20, 47, 60, 78, 81, 108}
{5, 10, 37, 47, 60, 78, 81, 108}
{5, 20, 37, 47, 60, 78, 81, 108}
{10, 25, 37, 47, 60, 78, 81, 108}
{20, 25, 37, 47, 60, 78, 81, 108}
{8, 10, 47, 55, 60, 78, 81, 108}
{8, 20, 47, 55, 60, 78, 81, 108}
{10, 25, 47, 55, 60, 78, 81, 108}
{20, 25, 47, 55, 60, 78, 81, 108}
{5, 8, 10, 57, 60, 78, 81, 108}
{5, 8, 20, 57, 60, 78, 81, 108}
{5, 10, 37, 57, 60, 78, 81, 108}
{5, 20, 37, 57, 60, 78, 81, 108}
{10, 25, 37, 57, 60, 78, 81, 108}
{20, 25, 37, 57, 60, 78, 81, 108}
{8, 10, 55, 57, 60, 78, 81, 108}
{8, 20, 55, 57, 60, 78, 81, 108}
{10, 25, 55, 57, 60, 78, 81, 108}
{20, 25, 55, 57, 60, 78, 81, 108}
{5, 8, 15, 23, 27, 52, 89, 108}
{5, 8, 20, 23, 27, 52, 89, 108}
{8, 15, 23, 27, 30, 52, 89, 108}
{8, 20, 23, 27, 30, 52, 89, 108}
{5, 8, 15, 23, 47, 52, 89, 108}
{5, 8, 20, 23, 47, 52, 89, 108}
{8, 15, 23, 30, 47, 52, 89, 108}
{8, 20, 23, 30, 47, 52, 89, 108}
{8, 15, 23, 27, 30, 55, 89, 108}
{8, 20, 23, 27, 30, 55, 89, 108}
{15, 23, 25, 27, 30, 55, 89, 108}
{20, 23, 25, 27, 30, 55, 89, 108}
{8, 15, 23, 30, 47, 55, 89, 108}
{8, 20, 23, 30, 47, 55, 89, 108}
{15, 23, 25, 30, 47, 55, 89, 108}
{20, 23, 25, 30, 47, 55, 89, 108}
{5, 8, 15, 27, 52, 57, 89, 108}
{5, 8, 20, 27, 52, 57, 89, 108}
{8, 15, 27, 30, 52, 57, 89, 108}
{8, 20, 27, 30, 52, 57, 89, 108}
{8, 15, 27, 30, 55, 57, 89, 108}
{8, 20, 27, 30, 55, 57, 89, 108}
{15, 25, 27, 30, 55, 57, 89, 108}
{20, 25, 27, 30, 55, 57, 89, 108}
{15, 23, 25, 27, 30, 68, 89, 108}
{20, 23, 25, 27, 30, 68, 89, 108}
{5, 15, 23, 27, 37, 68, 89, 108}
{5, 20, 23, 27, 37, 68, 89, 108}
{15, 23, 25, 27, 37, 68, 89, 108}
{20, 23, 25, 27, 37, 68, 89, 108}
{15, 23, 25, 30, 47, 68, 89, 108}
{20, 23, 25, 30, 47, 68, 89, 108}
{5, 15, 23, 37, 47, 68, 89, 108}
{5, 20, 23, 37, 47, 68, 89, 108}
{15, 23, 25, 37, 47, 68, 89, 108}
{20, 23, 25, 37, 47, 68, 89, 108}
{5, 15, 23, 27, 52, 68, 89, 108}
{5, 20, 23, 27, 52, 68, 89, 108}
{15, 23, 27, 30, 52, 68, 89, 108}
{20, 23, 27, 30, 52, 68, 89, 108}
{5, 15, 23, 47, 52, 68, 89, 108}
{5, 20, 23, 47, 52, 68, 89, 108}
{15, 23, 30, 47, 52, 68, 89, 108}
{20, 23, 30, 47, 52, 68, 89, 108}
{15, 25, 27, 30, 57, 68, 89, 108}
{20, 25, 27, 30, 57, 68, 89, 108}
{5, 15, 27, 37, 57, 68, 89, 108}
{5, 20, 27, 37, 57, 68, 89, 108}
{15, 25, 27, 37, 57, 68, 89, 108}
{20, 25, 27, 37, 57, 68, 89, 108}
{5, 15, 27, 52, 57, 68, 89, 108}
{5, 20, 27, 52, 57, 68, 89, 108}
{15, 27, 30, 52, 57, 68, 89, 108}
{20, 27, 30, 52, 57, 68, 89, 108}
{5, 8, 15, 23, 27, 81, 89, 108}
{5, 8, 20, 23, 27, 81, 89, 108}
{5, 15, 23, 27, 37, 81, 89, 108}
{5, 20, 23, 27, 37, 81, 89, 108}
{15, 23, 25, 27, 37, 81, 89, 108}
{20, 23, 25, 27, 37, 81, 89, 108}
{5, 8, 15, 23, 47, 81, 89, 108}
{5, 8, 20, 23, 47, 81, 89, 108}
{5, 15, 23, 37, 47, 81, 89, 108}
{5, 20, 23, 37, 47, 81, 89, 108}
{15, 23, 25, 37, 47, 81, 89, 108}
{20, 23, 25, 37, 47, 81, 89, 108}
{8, 15, 23, 27, 55, 81, 89, 108}
{8, 20, 23, 27, 55, 81, 89, 108}
{15, 23, 25, 27, 55, 81, 89, 108}
{20, 23, 25, 27, 55, 81, 89, 108}
{8, 15, 23, 47, 55, 81, 89, 108}
{8, 20, 23, 47, 55, 81, 89, 108}
{15, 23, 25, 47, 55, 81, 89, 108}
{20, 23, 25, 47, 55, 81, 89, 108}
{5, 8, 15, 27, 57, 81, 89, 108}
{5, 8, 20, 27, 57, 81, 89, 108}
{5, 15, 27, 37, 57, 81, 89, 108}
{5, 20, 27, 37, 57, 81, 89, 108}
{15, 25, 27, 37, 57, 81, 89, 108}
{20, 25, 27, 37, 57, 81, 89, 108}
{8, 15, 27, 55, 57, 81, 89, 108}
{8, 20, 27, 55, 57, 81, 89, 108}
{15, 25, 27, 55, 57, 81, 89, 108}
{20, 25, 27, 55, 57, 81, 89, 108}
{3, 5, 8, 10, 15, 52, 92, 108}
{3, 5, 8, 15, 23, 52, 92, 108}
{3, 8, 10, 15, 30, 52, 92, 108}
{3, 8, 15, 23, 30, 52, 92, 108}
{5, 8, 10, 15, 47, 52, 92, 108}
{5, 8, 15, 23, 47, 52, 92, 108}
{8, 10, 15, 30, 47, 52, 92, 108}
{8, 15, 23, 30, 47, 52, 92, 108}
{3, 8, 10, 15, 30, 55, 92, 108}
{3, 8, 15, 23, 30, 55, 92, 108}
{3, 10, 15, 25, 30, 55, 92, 108}
{3, 15, 23, 25, 30, 55, 92, 108}
{8, 10, 15, 30, 47, 55, 92, 108}
{8, 15, 23, 30, 47, 55, 92, 108}
{10, 15, 25, 30, 47, 55, 92, 108}
{15, 23, 25, 30, 47, 55, 92, 108}
{3, 5, 8, 10, 52, 60, 92, 108}
{3, 5, 8, 23, 52, 60, 92, 108}
{3, 8, 10, 30, 52, 60, 92, 108}
{3, 8, 23, 30, 52, 60, 92, 108}
{5, 8, 10, 47, 52, 60, 92, 108}
{5, 8, 23, 47, 52, 60, 92, 108}
{8, 10, 30, 47, 52, 60, 92, 108}
{8, 23, 30, 47, 52, 60, 92, 108}
{3, 8, 10, 30, 55, 60, 92, 108}
{3, 8, 23, 30, 55, 60, 92, 108}
{3, 10, 25, 30, 55, 60, 92, 108}
{3, 23, 25, 30, 55, 60, 92, 108}
{8, 10, 30, 47, 55, 60, 92, 108}
{8, 23, 30, 47, 55, 60, 92, 108}
{10, 25, 30, 47, 55, 60, 92, 108}
{23, 25, 30, 47, 55, 60, 92, 108}
{3, 10, 15, 25, 30, 68, 92, 108}
{3, 15, 23, 25, 30, 68, 92, 108}
{3, 5, 10, 15, 37, 68, 92, 108}
{3, 5, 15, 23, 37, 68, 92, 108}
{3, 10, 15, 25, 37, 68, 92, 108}
{3, 15, 23, 25, 37, 68, 92, 108}
{10, 15, 25, 30, 47, 68, 92, 108}
{15, 23, 25, 30, 47, 68, 92, 108}
{5, 10, 15, 37, 47, 68, 92, 108}
{5, 15, 23, 37, 47, 68, 92, 108}
{10, 15, 25, 37, 47, 68, 92, 108}
{15, 23, 25, 37, 47, 68, 92, 108}
{3, 5, 10, 15, 52, 68, 92, 108}
{3, 5, 15, 23, 52, 68, 92, 108}
{3, 10, 15, 30, 52, 68, 92, 108}
{3, 15, 23, 30, 52, 68, 92, 108}
{5, 10, 15, 47, 52, 68, 92, 108}
{5, 15, 23, 47, 52, 68, 92, 108}
{10, 15, 30, 47, 52, 68, 92, 108}
{15, 23, 30, 47, 52, 68, 92, 108}
{3, 10, 25, 30, 60, 68, 92, 108}
{3, 23, 25, 30, 60, 68, 92, 108}
{3, 5, 10, 37, 60, 68, 92, 108}
{3, 5, 23, 37, 60, 68, 92, 108}
{3, 10, 25, 37, 60, 68, 92, 108}
{3, 23, 25, 37, 60, 68, 92, 108}
{10, 25, 30, 47, 60, 68, 92, 108}
{23, 25, 30, 47, 60, 68, 92, 108}
{5, 10, 37, 47, 60, 68, 92, 108}
{5, 23, 37, 47, 60, 68, 92, 108}
{10, 25, 37, 47, 60, 68, 92, 108}
{23, 25, 37, 47, 60, 68, 92, 108}
{3, 5, 10, 52, 60, 68, 92, 108}
{3, 5, 23, 52, 60, 68, 92, 108}
{3, 10, 30, 52, 60, 68, 92, 108}
{3, 23, 30, 52, 60, 68, 92, 108}
{5, 10, 47, 52, 60, 68, 92, 108}
{5, 23, 47, 52, 60, 68, 92, 108}
{10, 30, 47, 52, 60, 68, 92, 108}
{23, 30, 47, 52, 60, 68, 92, 108}
{3, 5, 8, 10, 15, 81, 92, 108}
{3, 5, 8, 15, 23, 81, 92, 108}
{3, 5, 10, 15, 37, 81, 92, 108}
{3, 5, 15, 23, 37, 81, 92, 108}
{3, 10, 15, 25, 37, 81, 92, 108}
{3, 15, 23, 25, 37, 81, 92, 108}
{5, 8, 10, 15, 47, 81, 92, 108}
{5, 8, 15, 23, 47, 81, 92, 108}
{5, 10, 15, 37, 47, 81, 92, 108}
{5, 15, 23, 37, 47, 81, 92, 108}
{10, 15, 25, 37, 47, 81, 92, 108}
{15, 23, 25, 37, 47, 81, 92, 108}
{3, 8, 10, 15, 55, 81, 92, 108}
{3, 8, 15, 23, 55, 81, 92, 108}
{3, 10, 15, 25, 55, 81, 92, 108}
{3, 15, 23, 25, 55, 81, 92, 108}
{8, 10, 15, 47, 55, 81, 92, 108}
{8, 15, 23, 47, 55, 81, 92, 108}
{10, 15, 25, 47, 55, 81, 92, 108}
{15, 23, 25, 47, 55, 81, 92, 108}
{3, 5, 8, 10, 60, 81, 92, 108}
{3, 5, 8, 23, 60, 81, 92, 108}
{3, 5, 10, 37, 60, 81, 92, 108}
{3, 5, 23, 37, 60, 81, 92, 108}
{3, 10, 25, 37, 60, 81, 92, 108}
{3, 23, 25, 37, 60, 81, 92, 108}
{5, 8, 10, 47, 60, 81, 92, 108}
{5, 8, 23, 47, 60, 81, 92, 108}
{5, 10, 37, 47, 60, 81, 92, 108}
{5, 23, 37, 47, 60, 81, 92, 108}
{10, 25, 37, 47, 60, 81, 92, 108}
{23, 25, 37, 47, 60, 81, 92, 108}
{3, 8, 10, 55, 60, 81, 92, 108}
{3, 8, 23, 55, 60, 81, 92, 108}
{3, 10, 25, 55, 60, 81, 92, 108}
{3, 23, 25, 55, 60, 81, 92, 108}
{8, 10, 47, 55, 60, 81, 92, 108}
{8, 23, 47, 55, 60, 81, 92, 108}
{10, 25, 47, 55, 60, 81, 92, 108}
{23, 25, 47, 55, 60, 81, 92, 108}
{1, 4, 6, 16, 24, 28, 53, 109}
{1, 4, 16, 24, 28, 31, 53, 109}
{1, 4, 16, 24, 28, 31, 56, 109}
{4, 16, 24, 26, 28, 31, 56, 109}
{1, 4, 6, 11, 16, 53, 58, 109}
{1, 4, 6, 16, 28, 53, 58, 109}
{1, 4, 11, 16, 31, 53, 58, 109}
{1, 4, 16, 28, 31, 53, 58, 109}
{1, 4, 11, 16, 31, 56, 58, 109}
{4, 11, 16, 26, 31, 56, 58, 109}
{1, 4, 16, 28, 31, 56, 58, 109}
{4, 16, 26, 28, 31, 56, 58, 109}
{1, 4, 6, 24, 28, 53, 61, 109}
{1, 6, 21, 24, 28, 53, 61, 109}
{1, 4, 24, 28, 31, 53, 61, 109}
{1, 21, 24, 28, 31, 53, 61, 109}
{1, 6, 21, 24, 48, 53, 61, 109}
{1, 21, 24, 31, 48, 53, 61, 109}
{1, 4, 24, 28, 31, 56, 61, 109}
{1, 21, 24, 28, 31, 56, 61, 109}
{4, 24, 26, 28, 31, 56, 61, 109}
{21, 24, 26, 28, 31, 56, 61, 109}
{1, 21, 24, 31, 48, 56, 61, 109}
{21, 24, 26, 31, 48, 56, 61, 109}
{1, 4, 6, 11, 53, 58, 61, 109}
{1, 4, 6, 28, 53, 58, 61, 109}
{1, 6, 21, 28, 53, 58, 61, 109}
{1, 4, 11, 31, 53, 58, 61, 109}
{1, 4, 28, 31, 53, 58, 61, 109}
{1, 21, 28, 31, 53, 58, 61, 109}
{1, 4, 11, 31, 56, 58, 61, 109}
{4, 11, 26, 31, 56, 58, 61, 109}
{1, 4, 28, 31, 56, 58, 61, 109}
{1, 21, 28, 31, 56, 58, 61, 109}
{4, 26, 28, 31, 56, 58, 61, 109}
{21, 26, 28, 31, 56, 58, 61, 109}
{4, 16, 24, 26, 28, 31, 69, 109}
{4, 6, 16, 24, 28, 38, 69, 109}
{4, 16, 24, 26, 28, 38, 69, 109}
{4, 6, 16, 24, 28, 53, 69, 109}
{4, 16, 24, 28, 31, 53, 69, 109}
{4, 11, 16, 26, 31, 58, 69, 109}
{4, 16, 26, 28, 31, 58, 69, 109}
{4, 6, 11, 16, 38, 58, 69, 109}
{4, 11, 16, 26, 38, 58, 69, 109}
{4, 6, 16, 28, 38, 58, 69, 109}
{4, 16, 26, 28, 38, 58, 69, 109}
{4, 6, 11, 16, 53, 58, 69, 109}
{4, 6, 16, 28, 53, 58, 69, 109}
{4, 11, 16, 31, 53, 58, 69, 109}
{4, 16, 28, 31, 53, 58, 69, 109}
{4, 24, 26, 28, 31, 61, 69, 109}
{21, 24, 26, 28, 31, 61, 69, 109}
{4, 6, 24, 28, 38, 61, 69, 109}
{6, 21, 24, 28, 38, 61, 69, 109}
{4, 24, 26, 28, 38, 61, 69, 109}
{21, 24, 26, 28, 38, 61, 69, 109}
{21, 24, 26, 31, 48, 61, 69, 109}
{6, 21, 24, 38, 48, 61, 69, 109}
{21, 24, 26, 38, 48, 61, 69, 109}
{4, 6, 24, 28, 53, 61, 69, 109}
{6, 21, 24, 28, 53, 61, 69, 109}
{4, 24, 28, 31, 53, 61, 69, 109}
{21, 24, 28, 31, 53, 61, 69, 109}
{6, 21, 24, 48, 53, 61, 69, 109}
{21, 24, 31, 48, 53, 61, 69, 109}
{4, 11, 26, 31, 58, 61, 69, 109}
{4, 26, 28, 31, 58, 61, 69, 109}
{21, 26, 28, 31, 58, 61, 69, 109}
{4, 6, 11, 38, 58, 61, 69, 109}
{4, 11, 26, 38, 58, 61, 69, 109}
{4, 6, 28, 38, 58, 61, 69, 109}
{6, 21, 28, 38, 58, 61, 69, 109}
{4, 26, 28, 38, 58, 61, 69, 109}
{21, 26, 28, 38, 58, 61, 69, 109}
{4, 6, 11, 53, 58, 61, 69, 109}
{4, 6, 28, 53, 58, 61, 69, 109}
{6, 21, 28, 53, 58, 61, 69, 109}
{4, 11, 31, 53, 58, 61, 69, 109}
{4, 28, 31, 53, 58, 61, 69, 109}
{21, 28, 31, 53, 58, 61, 69, 109}
{1, 6, 11, 48, 53, 61, 79, 109}
{1, 6, 21, 48, 53, 61, 79, 109}
{1, 11, 31, 48, 53, 61, 79, 109}
{1, 21, 31, 48, 53, 61, 79, 109}
{1, 11, 31, 48, 56, 61, 79, 109}
{1, 21, 31, 48, 56, 61, 79, 109}
{11, 26, 31, 48, 56, 61, 79, 109}
{21, 26, 31, 48, 56, 61, 79, 109}
{1, 6, 11, 53, 58, 61, 79, 109}
{1, 6, 21, 53, 58, 61, 79, 109}
{1, 11, 31, 53, 58, 61, 79, 109}
{1, 21, 31, 53, 58, 61, 79, 109}
{1, 11, 31, 56, 58, 61, 79, 109}
{1, 21, 31, 56, 58, 61, 79, 109}
{11, 26, 31, 56, 58, 61, 79, 109}
{21, 26, 31, 56, 58, 61, 79, 109}
{11, 26, 31, 48, 61, 69, 79, 109}
{21, 26, 31, 48, 61, 69, 79, 109}
{6, 11, 38, 48, 61, 69, 79, 109}
{6, 21, 38, 48, 61, 69, 79, 109}
{11, 26, 38, 48, 61, 69, 79, 109}
{21, 26, 38, 48, 61, 69, 79, 109}
{6, 11, 48, 53, 61, 69, 79, 109}
{6, 21, 48, 53, 61, 69, 79, 109}
{11, 31, 48, 53, 61, 69, 79, 109}
{21, 31, 48, 53, 61, 69, 79, 109}
{11, 26, 31, 58, 61, 69, 79, 109}
{21, 26, 31, 58, 61, 69, 79, 109}
{6, 11, 38, 58, 61, 69, 79, 109}
{6, 21, 38, 58, 61, 69, 79, 109}
{11, 26, 38, 58, 61, 69, 79, 109}
{21, 26, 38, 58, 61, 69, 79, 109}
{6, 11, 53, 58, 61, 69, 79, 109}
{6, 21, 53, 58, 61, 69, 79, 109}
{11, 31, 53, 58, 61, 69, 79, 109}
{21, 31, 53, 58, 61, 69, 79, 109}
{1, 4, 6, 16, 24, 28, 82, 109}
{4, 6, 16, 24, 28, 38, 82, 109}
{4, 16, 24, 26, 28, 38, 82, 109}
{1, 4, 16, 24, 28, 56, 82, 109}
{4, 16, 24, 26, 28, 56, 82, 109}
{1, 4, 6, 11, 16, 58, 82, 109}
{1, 4, 6, 16, 28, 58, 82, 109}
{4, 6, 11, 16, 38, 58, 82, 109}
{4, 11, 16, 26, 38, 58, 82, 109}
{4, 6, 16, 28, 38, 58, 82, 109}
{4, 16, 26, 28, 38, 58, 82, 109}
{1, 4, 11, 16, 56, 58, 82, 109}
{4, 11, 16, 26, 56, 58, 82, 109}
{1, 4, 16, 28, 56, 58, 82, 109}
{4, 16, 26, 28, 56, 58, 82, 109}
{1, 4, 6, 24, 28, 61, 82, 109}
{1, 6, 21, 24, 28, 61, 82, 109}
{4, 6, 24, 28, 38, 61, 82, 109}
{6, 21, 24, 28, 38, 61, 82, 109}
{4, 24, 26, 28, 38, 61, 82, 109}
{21, 24, 26, 28, 38, 61, 82, 109}
{1, 6, 21, 24, 48, 61, 82, 109}
{6, 21, 24, 38, 48, 61, 82, 109}
{21, 24, 26, 38, 48, 61, 82, 109}
{1, 4, 24, 28, 56, 61, 82, 109}
{1, 21, 24, 28, 56, 61, 82, 109}
{4, 24, 26, 28, 56, 61, 82, 109}
{21, 24, 26, 28, 56, 61, 82, 109}
{1, 21, 24, 48, 56, 61, 82, 109}
{21, 24, 26, 48, 56, 61, 82, 109}
{1, 4, 6, 11, 58, 61, 82, 109}
{1, 4, 6, 28, 58, 61, 82, 109}
{1, 6, 21, 28, 58, 61, 82, 109}
{4, 6, 11, 38, 58, 61, 82, 109}
{4, 11, 26, 38, 58, 61, 82, 109}
{4, 6, 28, 38, 58, 61, 82, 109}
{6, 21, 28, 38, 58, 61, 82, 109}
{4, 26, 28, 38, 58, 61, 82, 109}
{21, 26, 28, 38, 58, 61, 82, 109}
{1, 4, 11, 56, 58, 61, 82, 109}
{4, 11, 26, 56, 58, 61, 82, 109}
{1, 4, 28, 56, 58, 61, 82, 109}
{1, 21, 28, 56, 58, 61, 82, 109}
{4, 26, 28, 56, 58, 61, 82, 109}
{21, 26, 28, 56, 58, 61, 82, 109}
{1, 6, 11, 48, 61, 79, 82, 109}
{1, 6, 21, 48, 61, 79, 82, 109}
{6, 11, 38, 48, 61, 79, 82, 109}
{6, 21, 38, 48, 61, 79, 82, 109}
{11, 26, 38, 48, 61, 79, 82, 109}
{21, 26, 38, 48, 61, 79, 82, 109}
{1, 11, 48, 56, 61, 79, 82, 109}
{1, 21, 48, 56, 61, 79, 82, 109}
{11, 26, 48, 56, 61, 79, 82, 109}
{21, 26, 48, 56, 61, 79, 82, 109}
{1, 6, 11, 58, 61, 79, 82, 109}
{1, 6, 21, 58, 61, 79, 82, 109}
{6, 11, 38, 58, 61, 79, 82, 109}
{6, 21, 38, 58, 61, 79, 82, 109}
{11, 26, 38, 58, 61, 79, 82, 109}
{21, 26, 38, 58, 61, 79, 82, 109}
{1, 11, 56, 58, 61, 79, 82, 109}
{1, 21, 56, 58, 61, 79, 82, 109}
{11, 26, 56, 58, 61, 79, 82, 109}
{21, 26, 56, 58, 61, 79, 82, 109}
{1, 6, 16, 24, 28, 53, 90, 109}
{1, 6, 21, 24, 28, 53, 90, 109}
{1, 16, 24, 28, 31, 53, 90, 109}
{1, 21, 24, 28, 31, 53, 90, 109}
{1, 6, 16, 24, 48, 53, 90, 109}
{1, 6, 21, 24, 48, 53, 90, 109}
{1, 16, 24, 31, 48, 53, 90, 109}
{1, 21, 24, 31, 48, 53, 90, 109}
{1, 16, 24, 28, 31, 56, 90, 109}
{1, 21, 24, 28, 31, 56, 90, 109}
{16, 24, 26, 28, 31, 56, 90, 109}
{21, 24, 26, 28, 31, 56, 90, 109}
{1, 16, 24, 31, 48, 56, 90, 109}
{1, 21, 24, 31, 48, 56, 90, 109}
{16, 24, 26, 31, 48, 56, 90, 109}
{21, 24, 26, 31, 48, 56, 90, 109}
{1, 6, 16, 28, 53, 58, 90, 109}
{1, 6, 21, 28, 53, 58, 90, 109}
{1, 16, 28, 31, 53, 58, 90, 109}
{1, 21, 28, 31, 53, 58, 90, 109}
{1, 16, 28, 31, 56, 58, 90, 109}
{1, 21, 28, 31, 56, 58, 90, 109}
{16, 26, 28, 31, 56, 58, 90, 109}
{21, 26, 28, 31, 56, 58, 90, 109}
{16, 24, 26, 28, 31, 69, 90, 109}
{21, 24, 26, 28, 31, 69, 90, 109}
{6, 16, 24, 28, 38, 69, 90, 109}
{6, 21, 24, 28, 38, 69, 90, 109}
{16, 24, 26, 28, 38, 69, 90, 109}
{21, 24, 26, 28, 38, 69, 90, 109}
{16, 24, 26, 31, 48, 69, 90, 109}
{21, 24, 26, 31, 48, 69, 90, 109}
{6, 16, 24, 38, 48, 69, 90, 109}
{6, 21, 24, 38, 48, 69, 90, 109}
{16, 24, 26, 38, 48, 69, 90, 109}
{21, 24, 26, 38, 48, 69, 90, 109}
{6, 16, 24, 28, 53, 69, 90, 109}
{6, 21, 24, 28, 53, 69, 90, 109}
{16, 24, 28, 31, 53, 69, 90, 109}
{21, 24, 28, 31, 53, 69, 90, 109}
{6, 16, 24, 48, 53, 69, 90, 109}
{6, 21, 24, 48, 53, 69, 90, 109}
{16, 24, 31, 48, 53, 69, 90, 109}
{21, 24, 31, 48, 53, 69, 90, 109}
{16, 26, 28, 31, 58, 69, 90, 109}
{21, 26, 28, 31, 58, 69, 90, 109}
{6, 16, 28, 38, 58, 69, 90, 109}
{6, 21, 28, 38, 58, 69, 90, 109}
{16, 26, 28, 38, 58, 69, 90, 109}
{21, 26, 28, 38, 58, 69, 90, 109}
{6, 16, 28, 53, 58, 69, 90, 109}
{6, 21, 28, 53, 58, 69, 90, 109}
{16, 28, 31, 53, 58, 69, 90, 109}
{21, 28, 31, 53, 58, 69, 90, 109}
{1, 6, 16, 24, 28, 82, 90, 109}
{1, 6, 21, 24, 28, 82, 90, 109}
{6, 16, 24, 28, 38, 82, 90, 109}
{6, 21, 24, 28, 38, 82, 90, 109}
{16, 24, 26, 28, 38, 82, 90, 109}
{21, 24, 26, 28, 38, 82, 90, 109}
{1, 6, 16, 24, 48, 82, 90, 109}
{1, 6, 21, 24, 48, 82, 90, 109}
{6, 16, 24, 38, 48, 82, 90, 109}
{6, 21, 24, 38, 48, 82, 90, 109}
{16, 24, 26, 38, 48, 82, 90, 109}
{21, 24, 26, 38, 48, 82, 90, 109}
{1, 16, 24, 28, 56, 82, 90, 109}
{1, 21, 24, 28, 56, 82, 90, 109}
{16, 24, 26, 28, 56, 82, 90, 109}
{21, 24, 26, 28, 56, 82, 90, 109}
{1, 16, 24, 48, 56, 82, 90, 109}
{1, 21, 24, 48, 56, 82, 90, 109}
{16, 24, 26, 48, 56, 82, 90, 109}
{21, 24, 26, 48, 56, 82, 90, 109}
{1, 6, 16, 28, 58, 82, 90, 109}
{1, 6, 21, 28, 58, 82, 90, 109}
{6, 16, 28, 38, 58, 82, 90, 109}
{6, 21, 28, 38, 58, 82, 90, 109}
{16, 26, 28, 38, 58, 82, 90, 109}
{21, 26, 28, 38, 58, 82, 90, 109}
{1, 16, 28, 56, 58, 82, 90, 109}
{1, 21, 28, 56, 58, 82, 90, 109}
{16, 26, 28, 56, 58, 82, 90, 109}
{21, 26, 28, 56, 58, 82, 90, 109}
{1, 4, 6, 11, 16, 53, 93, 109}
{1, 4, 6, 16, 24, 53, 93, 109}
{1, 4, 11, 16, 31, 53, 93, 109}
{1, 4, 16, 24, 31, 53, 93, 109}
{1, 6, 11, 16, 48, 53, 93, 109}
{1, 6, 16, 24, 48, 53, 93, 109}
{1, 11, 16, 31, 48, 53, 93, 109}
{1, 16, 24, 31, 48, 53, 93, 109}
{1, 4, 11, 16, 31, 56, 93, 109}
{1, 4, 16, 24, 31, 56, 93, 109}
{4, 11, 16, 26, 31, 56, 93, 109}
{4, 16, 24, 26, 31, 56, 93, 109}
{1, 11, 16, 31, 48, 56, 93, 109}
{1, 16, 24, 31, 48, 56, 93, 109}
{11, 16, 26, 31, 48, 56, 93, 109}
{16, 24, 26, 31, 48, 56, 93, 109}
{1, 4, 6, 11, 53, 61, 93, 109}
{1, 4, 6, 24, 53, 61, 93, 109}
{1, 4, 11, 31, 53, 61, 93, 109}
{1, 4, 24, 31, 53, 61, 93, 109}
{1, 6, 11, 48, 53, 61, 93, 109}
{1, 6, 24, 48, 53, 61, 93, 109}
{1, 11, 31, 48, 53, 61, 93, 109}
{1, 24, 31, 48, 53, 61, 93, 109}
{1, 4, 11, 31, 56, 61, 93, 109}
{1, 4, 24, 31, 56, 61, 93, 109}
{4, 11, 26, 31, 56, 61, 93, 109}
{4, 24, 26, 31, 56, 61, 93, 109}
{1, 11, 31, 48, 56, 61, 93, 109}
{1, 24, 31, 48, 56, 61, 93, 109}
{11, 26, 31, 48, 56, 61, 93, 109}
{24, 26, 31, 48, 56, 61, 93, 109}
{4, 11, 16, 26, 31, 69, 93, 109}
{4, 16, 24, 26, 31, 69, 93, 109}
{4, 6, 11, 16, 38, 69, 93, 109}
{4, 6, 16, 24, 38, 69, 93, 109}
{4, 11, 16, 26, 38, 69, 93, 109}
{4, 16, 24, 26, 38, 69, 93, 109}
{11, 16, 26, 31, 48, 69, 93, 109}
{16, 24, 26, 31, 48, 69, 93, 109}
{6, 11, 16, 38, 48, 69, 93, 109}
{6, 16, 24, 38, 48, 69, 93, 109}
{11, 16, 26, 38, 48, 69, 93, 109}
{16, 24, 26, 38, 48, 69, 93, 109}
{4, 6, 11, 16, 53, 69, 93, 109}
{4, 6, 16, 24, 53, 69, 93, 109}
{4, 11, 16, 31, 53, 69, 93, 109}
{4, 16, 24, 31, 53, 69, 93, 109}
{6, 11, 16, 48, 53, 69, 93, 109}
{6, 16, 24, 48, 53, 69, 93, 109}
{11, 16, 31, 48, 53, 69, 93, 109}
{16, 24, 31, 48, 53, 69, 93, 109}
{4, 11, 26, 31, 61, 69, 93, 109}
{4, 24, 26, 31, 61, 69, 93, 109}
{4, 6, 11, 38, 61, 69, 93, 109}
{4, 6, 24, 38, 61, 69, 93, 109}
{4, 11, 26, 38, 61, 69, 93, 109}
{4, 24, 26, 38, 61, 69, 93, 109}
{11, 26, 31, 48, 61, 69, 93, 109}
{24, 26, 31, 48, 61, 69, 93, 109}
{6, 11, 38, 48, 61, 69, 93, 109}
{6, 24, 38, 48, 61, 69, 93, 109}
{11, 26, 38, 48, 61, 69, 93, 109}
{24, 26, 38, 48, 61, 69, 93, 109}
{4, 6, 11, 53, 61, 69, 93, 109}
{4, 6, 24, 53, 61, 69, 93, 109}
{4, 11, 31, 53, 61, 69, 93, 109}
{4, 24, 31, 53, 61, 69, 93, 109}
{6, 11, 48, 53, 61, 69, 93, 109}
{6, 24, 48, 53, 61, 69, 93, 109}
{11, 31, 48, 53, 61, 69, 93, 109}
{24, 31, 48, 53, 61, 69, 93, 109}
{1, 4, 6, 11, 16, 82, 93, 109}
{1, 4, 6, 16, 24, 82, 93, 109}
{4, 6, 11, 16, 38, 82, 93, 109}
{4, 6, 16, 24, 38, 82, 93, 109}
{4, 11, 16, 26, 38, 82, 93, 109}
{4, 16, 24, 26, 38, 82, 93, 109}
{1, 6, 11, 16, 48, 82, 93, 109}
{1, 6, 16, 24, 48, 82, 93, 109}
{6, 11, 16, 38, 48, 82, 93, 109}
{6, 16, 24, 38, 48, 82, 93, 109}
{11, 16, 26, 38, 48, 82, 93, 109}
{16, 24, 26, 38, 48, 82, 93, 109}
{1, 4, 11, 16, 56, 82, 93, 109}
{1, 4, 16, 24, 56, 82, 93, 109}
{4, 11, 16, 26, 56, 82, 93, 109}
{4, 16, 24, 26, 56, 82, 93, 109}
{1, 11, 16, 48, 56, 82, 93, 109}
{1, 16, 24, 48, 56, 82, 93, 109}
{11, 16, 26, 48, 56, 82, 93, 109}
{16, 24, 26, 48, 56, 82, 93, 109}
{1, 4, 6, 11, 61, 82, 93, 109}
{1, 4, 6, 24, 61, 82, 93, 109}
{4, 6, 11, 38, 61, 82, 93, 109}
{4, 6, 24, 38, 61, 82, 93, 109}
{4, 11, 26, 38, 61, 82, 93, 109}
{4, 24, 26, 38, 61, 82, 93, 109}
{1, 6, 11, 48, 61, 82, 93, 109}
{1, 6, 24, 48, 61, 82, 93, 109}
{6, 11, 38, 48, 61, 82, 93, 109}
{6, 24, 38, 48, 61, 82, 93, 109}
{11, 26, 38, 48, 61, 82, 93, 109}
{24, 26, 38, 48, 61, 82, 93, 109}
{1, 4, 11, 56, 61, 82, 93, 109}
{1, 4, 24, 56, 61, 82, 93, 109}
{4, 11, 26, 56, 61, 82, 93, 109}
{4, 24, 26, 56, 61, 82, 93, 109}
{1, 11, 48, 56, 61, 82, 93, 109}
{1, 24, 48, 56, 61, 82, 93, 109}
{11, 26, 48, 56, 61, 82, 93, 109}
{24, 26, 48, 56, 61, 82, 93, 109}
{2, 5, 9, 17, 29, 32, 49, 110}
{5, 9, 17, 27, 29, 32, 49, 110}
{2, 5, 7, 9, 17, 29, 54, 110}
{2, 5, 9, 17, 29, 32, 54, 110}
{2, 5, 9, 12, 32, 49, 59, 110}
{5, 9, 12, 27, 32, 49, 59, 110}
{2, 5, 9, 29, 32, 49, 59, 110}
{5, 9, 27, 29, 32, 49, 59, 110}
{2, 5, 7, 9, 12, 54, 59, 110}
{2, 5, 7, 9, 29, 54, 59, 110}
{2, 5, 9, 12, 32, 54, 59, 110}
{2, 5, 9, 29, 32, 54, 59, 110}
{2, 5, 17, 29, 32, 49, 62, 110}
{2, 17, 22, 29, 32, 49, 62, 110}
{5, 17, 27, 29, 32, 49, 62, 110}
{17, 22, 27, 29, 32, 49, 62, 110}
{2, 17, 22, 32, 41, 49, 62, 110}
{17, 22, 27, 32, 41, 49, 62, 110}
{2, 5, 7, 17, 29, 54, 62, 110}
{2, 7, 17, 22, 29, 54, 62, 110}
{2, 5, 17, 29, 32, 54, 62, 110}
{2, 17, 22, 29, 32, 54, 62, 110}
{2, 7, 17, 22, 41, 54, 62, 110}
{2, 17, 22, 32, 41, 54, 62, 110}
{2, 5, 12, 32, 49, 59, 62, 110}
{5, 12, 27, 32, 49, 59, 62, 110}
{2, 5, 29, 32, 49, 59, 62, 110}
{2, 22, 29, 32, 49, 59, 62, 110}
{5, 27, 29, 32, 49, 59, 62, 110}
{22, 27, 29, 32, 49, 59, 62, 110}
{2, 5, 7, 12, 54, 59, 62, 110}
{2, 5, 7, 29, 54, 59, 62, 110}
{2, 7, 22, 29, 54, 59, 62, 110}
{2, 5, 12, 32, 54, 59, 62, 110}
{2, 5, 29, 32, 54, 59, 62, 110}
{2, 22, 29, 32, 54, 59, 62, 110}
{5, 9, 17, 27, 29, 32, 70, 110}
{5, 7, 9, 17, 29, 39, 70, 110}
{5, 9, 17, 27, 29, 39, 70, 110}
{5, 7, 9, 17, 29, 54, 70, 110}
{5, 9, 17, 29, 32, 54, 70, 110}
{5, 9, 12, 27, 32, 59, 70, 110}
{5, 9, 27, 29, 32, 59, 70, 110}
{5, 7, 9, 12, 39, 59, 70, 110}
{5, 9, 12, 27, 39, 59, 70, 110}
{5, 7, 9, 29, 39, 59, 70, 110}
{5, 9, 27, 29, 39, 59, 70, 110}
{5, 7, 9, 12, 54, 59, 70, 110}
{5, 7, 9, 29, 54, 59, 70, 110}
{5, 9, 12, 32, 54, 59, 70, 110}
{5, 9, 29, 32, 54, 59, 70, 110}
{5, 17, 27, 29, 32, 62, 70, 110}
{17, 22, 27, 29, 32, 62, 70, 110}
{5, 7, 17, 29, 39, 62, 70, 110}
{7, 17, 22, 29, 39, 62, 70, 110}
{5, 17, 27, 29, 39, 62, 70, 110}
{17, 22, 27, 29, 39, 62, 70, 110}
{17, 22, 27, 32, 41, 62, 70, 110}
{7, 17, 22, 39, 41, 62, 70, 110}
{17, 22, 27, 39, 41, 62, 70, 110}
{5, 7, 17, 29, 54, 62, 70, 110}
{7, 17, 22, 29, 54, 62, 70, 110}
{5, 17, 29, 32, 54, 62, 70, 110}
{17, 22, 29, 32, 54, 62, 70, 110}
{7, 17, 22, 41, 54, 62, 70, 110}
{17, 22, 32, 41, 54, 62, 70, 110}
{5, 12, 27, 32, 59, 62, 70, 110}
{5, 27, 29, 32, 59, 62, 70, 110}
{22, 27, 29, 32, 59, 62, 70, 110}
{5, 7, 12, 39, 59, 62, 70, 110}
{5, 12, 27, 39, 59, 62, 70, 110}
{5, 7, 29, 39, 59, 62, 70, 110}
{7, 22, 29, 39, 59, 62, 70, 110}
{5, 27, 29, 39, 59, 62, 70, 110}
{22, 27, 29, 39, 59, 62, 70, 110}
{5, 7, 12, 54, 59, 62, 70, 110}
{5, 7, 29, 54, 59, 62, 70, 110}
{7, 22, 29, 54, 59, 62, 70, 110}
{5, 12, 32, 54, 59, 62, 70, 110}
{5, 29, 32, 54, 59, 62, 70, 110}
{22, 29, 32, 54, 59, 62, 70, 110}
{2, 12, 32, 41, 49, 62, 80, 110}
{2, 22, 32, 41, 49, 62, 80, 110}
{12, 27, 32, 41, 49, 62, 80, 110}
{22, 27, 32, 41, 49, 62, 80, 110}
{2, 7, 12, 41, 54, 62, 80, 110}
{2, 7, 22, 41, 54, 62, 80, 110}
{2, 12, 32, 41, 54, 62, 80, 110}
{2, 22, 32, 41, 54, 62, 80, 110}
{2, 12, 32, 49, 59, 62, 80, 110}
{2, 22, 32, 49, 59, 62, 80, 110}
{12, 27, 32, 49, 59, 62, 80, 110}
{22, 27, 32, 49, 59, 62, 80, 110}
{2, 7, 12, 54, 59, 62, 80, 110}
{2, 7, 22, 54, 59, 62, 80, 110}
{2, 12, 32, 54, 59, 62, 80, 110}
{2, 22, 32, 54, 59, 62, 80, 110}
{12, 27, 32, 41, 62, 70, 80, 110}
{22, 27, 32, 41, 62, 70, 80, 110}
{7, 12, 39, 41, 62, 70, 80, 110}
{7, 22, 39, 41, 62, 70, 80, 110}
{12, 27, 39, 41, 62, 70, 80, 110}
{22, 27, 39, 41, 62, 70, 80, 110}
{7, 12, 41, 54, 62, 70, 80, 110}
{7, 22, 41, 54, 62, 70, 80, 110}
{12, 32, 41, 54, 62, 70, 80, 110}
{22, 32, 41, 54, 62, 70, 80, 110}
{12, 27, 32, 59, 62, 70, 80, 110}
{22, 27, 32, 59, 62, 70, 80, 110}
{7, 12, 39, 59, 62, 70, 80, 110}
{7, 22, 39, 59, 62, 70, 80, 110}
{12, 27, 39, 59, 62, 70, 80, 110}
{22, 27, 39, 59, 62, 70, 80, 110}
{7, 12, 54, 59, 62, 70, 80, 110}
{7, 22, 54, 59, 62, 70, 80, 110}
{12, 32, 54, 59, 62, 70, 80, 110}
{22, 32, 54, 59, 62, 70, 80, 110}
{2, 5, 7, 9, 17, 29, 83, 110}
{5, 7, 9, 17, 29, 39, 83, 110}
{5, 9, 17, 27, 29, 39, 83, 110}
{2, 5, 9, 17, 29, 49, 83, 110}
{5, 9, 17, 27, 29, 49, 83, 110}
{2, 5, 7, 9, 12, 59, 83, 110}
{2, 5, 7, 9, 29, 59, 83, 110}
{5, 7, 9, 12, 39, 59, 83, 110}
{5, 9, 12, 27, 39, 59, 83, 110}
{5, 7, 9, 29, 39, 59, 83, 110}
{5, 9, 27, 29, 39, 59, 83, 110}
{2, 5, 9, 12, 49, 59, 83, 110}
{5, 9, 12, 27, 49, 59, 83, 110}
{2, 5, 9, 29, 49, 59, 83, 110}
{5, 9, 27, 29, 49, 59, 83, 110}
{2, 5, 7, 17, 29, 62, 83, 110}
{2, 7, 17, 22, 29, 62, 83, 110}
{5, 7, 17, 29, 39, 62, 83, 110}
{7, 17, 22, 29, 39, 62, 83, 110}
{5, 17, 27, 29, 39, 62, 83, 110}
{17, 22, 27, 29, 39, 62, 83, 110}
{2, 7, 17, 22, 41, 62, 83, 110}
{7, 17, 22, 39, 41, 62, 83, 110}
{17, 22, 27, 39, 41, 62, 83, 110}
{2, 5, 17, 29, 49, 62, 83, 110}
{2, 17, 22, 29, 49, 62, 83, 110}
{5, 17, 27, 29, 49, 62, 83, 110}
{17, 22, 27, 29, 49, 62, 83, 110}
{2, 17, 22, 41, 49, 62, 83, 110}
{17, 22, 27, 41, 49, 62, 83, 110}
{2, 5, 7, 12, 59, 62, 83, 110}
{2, 5, 7, 29, 59, 62, 83, 110}
{2, 7, 22, 29, 59, 62, 83, 110}
{5, 7, 12, 39, 59, 62, 83, 110}
{5, 12, 27, 39, 59, 62, 83, 110}
{5, 7, 29, 39, 59, 62, 83, 110}
{7, 22, 29, 39, 59, 62, 83, 110}
{5, 27, 29, 39, 59, 62, 83, 110}
{22, 27, 29, 39, 59, 62, 83, 110}
{2, 5, 12, 49, 59, 62, 83, 110}
{5, 12, 27, 49, 59, 62, 83, 110}
{2, 5, 29, 49, 59, 62, 83, 110}
{2, 22, 29, 49, 59, 62, 83, 110}
{5, 27, 29, 49, 59, 62, 83, 110}
{22, 27, 29, 49, 59, 62, 83, 110}
{2, 7, 12, 41, 62, 80, 83, 110}
{2, 7, 22, 41, 62, 80, 83, 110}
{7, 12, 39, 41, 62, 80, 83, 110}
{7, 22, 39, 41, 62, 80, 83, 110}
{12, 27, 39, 41, 62, 80, 83, 110}
{22, 27, 39, 41, 62, 80, 83, 110}
{2, 12, 41, 49, 62, 80, 83, 110}
{2, 22, 41, 49, 62, 80, 83, 110}
{12, 27, 41, 49, 62, 80, 83, 110}
{22, 27, 41, 49, 62, 80, 83, 110}
{2, 7, 12, 59, 62, 80, 83, 110}
{2, 7, 22, 59, 62, 80, 83, 110}
{7, 12, 39, 59, 62, 80, 83, 110}
{7, 22, 39, 59, 62, 80, 83, 110}
{12, 27, 39, 59, 62, 80, 83, 110}
{22, 27, 39, 59, 62, 80, 83, 110}
{2, 12, 49, 59, 62, 80, 83, 110}
{2, 22, 49, 59, 62, 80, 83, 110}
{12, 27, 49, 59, 62, 80, 83, 110}
{22, 27, 49, 59, 62, 80, 83, 110}
{2, 9, 17, 29, 32, 49, 91, 110}
{2, 17, 22, 29, 32, 49, 91, 110}
{9, 17, 27, 29, 32, 49, 91, 110}
{17, 22, 27, 29, 32, 49, 91, 110}
{2, 9, 17, 32, 41, 49, 91, 110}
{2, 17, 22, 32, 41, 49, 91, 110}
{9, 17, 27, 32, 41, 49, 91, 110}
{17, 22, 27, 32, 41, 49, 91, 110}
{2, 7, 9, 17, 29, 54, 91, 110}
{2, 7, 17, 22, 29, 54, 91, 110}
{2, 9, 17, 29, 32, 54, 91, 110}
{2, 17, 22, 29, 32, 54, 91, 110}
{2, 7, 9, 17, 41, 54, 91, 110}
{2, 7, 17, 22, 41, 54, 91, 110}
{2, 9, 17, 32, 41, 54, 91, 110}
{2, 17, 22, 32, 41, 54, 91, 110}
{2, 9, 29, 32, 49, 59, 91, 110}
{2, 22, 29, 32, 49, 59, 91, 110}
{9, 27, 29, 32, 49, 59, 91, 110}
{22, 27, 29, 32, 49, 59, 91, 110}
{2, 7, 9, 29, 54, 59, 91, 110}
{2, 7, 22, 29, 54, 59, 91, 110}
{2, 9, 29, 32, 54, 59, 91, 110}
{2, 22, 29, 32, 54, 59, 91, 110}
{9, 17, 27, 29, 32, 70, 91, 110}
{17, 22, 27, 29, 32, 70, 91, 110}
{7, 9, 17, 29, 39, 70, 91, 110}
{7, 17, 22, 29, 39, 70, 91, 110}
{9, 17, 27, 29, 39, 70, 91, 110}
{17, 22, 27, 29, 39, 70, 91, 110}
{9, 17, 27, 32, 41, 70, 91, 110}
{17, 22, 27, 32, 41, 70, 91, 110}
{7, 9, 17, 39, 41, 70, 91, 110}
{7, 17, 22, 39, 41, 70, 91, 110}
{9, 17, 27, 39, 41, 70, 91, 110}
{17, 22, 27, 39, 41, 70, 91, 110}
{7, 9, 17, 29, 54, 70, 91, 110}
{7, 17, 22, 29, 54, 70, 91, 110}
{9, 17, 29, 32, 54, 70, 91, 110}
{17, 22, 29, 32, 54, 70, 91, 110}
{7, 9, 17, 41, 54, 70, 91, 110}
{7, 17, 22, 41, 54, 70, 91, 110}
{9, 17, 32, 41, 54, 70, 91, 110}
{17, 22, 32, 41, 54, 70, 91, 110}
{9, 27, 29, 32, 59, 70, 91, 110}
{22, 27, 29, 32, 59, 70, 91, 110}
{7, 9, 29, 39, 59, 70, 91, 110}
{7, 22, 29, 39, 59, 70, 91, 110}
{9, 27, 29, 39, 59, 70, 91, 110}
{22, 27, 29, 39, 59, 70, 91, 110}
{7, 9, 29, 54, 59, 70, 91, 110}
{7, 22, 29, 54, 59, 70, 91, 110}
{9, 29, 32, 54, 59, 70, 91, 110}
{22, 29, 32, 54, 59, 70, 91, 110}
{2, 7, 9, 17, 29, 83, 91, 110}
{2, 7, 17, 22, 29, 83, 91, 110}
{7, 9, 17, 29, 39, 83, 91, 110}
{7, 17, 22, 29, 39, 83, 91, 110}
{9, 17, 27, 29, 39, 83, 91, 110}
{17, 22, 27, 29, 39, 83, 91, 110}
{2, 7, 9, 17, 41, 83, 91, 110}
{2, 7, 17, 22, 41, 83, 91, 110}
{7, 9, 17, 39, 41, 83, 91, 110}
{7, 17, 22, 39, 41, 83, 91, 110}
{9, 17, 27, 39, 41, 83, 91, 110}
{17, 22, 27, 39, 41, 83, 91, 110}
{2, 9, 17, 29, 49, 83, 91, 110}
{2, 17, 22, 29, 49, 83, 91, 110}
{9, 17, 27, 29, 49, 83, 91, 110}
{17, 22, 27, 29, 49, 83, 91, 110}
{2, 9, 17, 41, 49, 83, 91, 110}
{2, 17, 22, 41, 49, 83, 91, 110}
{9, 17, 27, 41, 49, 83, 91, 110}
{17, 22, 27, 41, 49, 83, 91, 110}
{2, 7, 9, 29, 59, 83, 91, 110}
{2, 7, 22, 29, 59, 83, 91, 110}
{7, 9, 29, 39, 59, 83, 91, 110}
{7, 22, 29, 39, 59, 83, 91, 110}
{9, 27, 29, 39, 59, 83, 91, 110}
{22, 27, 29, 39, 59, 83, 91, 110}
{2, 9, 29, 49, 59, 83, 91, 110}
{2, 22, 29, 49, 59, 83, 91, 110}
{9, 27, 29, 49, 59, 83, 91, 110}
{22, 27, 29, 49, 59, 83, 91, 110}
{2, 5, 9, 12, 32, 49, 94, 110}
{2, 5, 9, 17, 32, 49, 94, 110}
{5, 9, 12, 27, 32, 49, 94, 110}
{5, 9, 17, 27, 32, 49, 94, 110}
{2, 9, 12, 32, 41, 49, 94, 110}
{2, 9, 17, 32, 41, 49, 94, 110}
{9, 12, 27, 32, 41, 49, 94, 110}
{9, 17, 27, 32, 41, 49, 94, 110}
{2, 5, 7, 9, 12, 54, 94, 110}
{2, 5, 7, 9, 17, 54, 94, 110}
{2, 5, 9, 12, 32, 54, 94, 110}
{2, 5, 9, 17, 32, 54, 94, 110}
{2, 7, 9, 12, 41, 54, 94, 110}
{2, 7, 9, 17, 41, 54, 94, 110}
{2, 9, 12, 32, 41, 54, 94, 110}
{2, 9, 17, 32, 41, 54, 94, 110}
{2, 5, 12, 32, 49, 62, 94, 110}
{2, 5, 17, 32, 49, 62, 94, 110}
{5, 12, 27, 32, 49, 62, 94, 110}
{5, 17, 27, 32, 49, 62, 94, 110}
{2, 12, 32, 41, 49, 62, 94, 110}
{2, 17, 32, 41, 49, 62, 94, 110}
{12, 27, 32, 41, 49, 62, 94, 110}
{17, 27, 32, 41, 49, 62, 94, 110}
{2, 5, 7, 12, 54, 62, 94, 110}
{2, 5, 7, 17, 54, 62, 94, 110}
{2, 5, 12, 32, 54, 62, 94, 110}
{2, 5, 17, 32, 54, 62, 94, 110}
{2, 7, 12, 41, 54, 62, 94, 110}
{2, 7, 17, 41, 54, 62, 94, 110}
{2, 12, 32, 41, 54, 62, 94, 110}
{2, 17, 32, 41, 54, 62, 94, 110}
{5, 9, 12, 27, 32, 70, 94, 110}
{5, 9, 17, 27, 32, 70, 94, 110}
{5, 7, 9, 12, 39, 70, 94, 110}
{5, 7, 9, 17, 39, 70, 94, 110}
{5, 9, 12, 27, 39, 70, 94, 110}
{5, 9, 17, 27, 39, 70, 94, 110}
{9, 12, 27, 32, 41, 70, 94, 110}
{9, 17, 27, 32, 41, 70, 94, 110}
{7, 9, 12, 39, 41, 70, 94, 110}
{7, 9, 17, 39, 41, 70, 94, 110}
{9, 12, 27, 39, 41, 70, 94, 110}
{9, 17, 27, 39, 41, 70, 94, 110}
{5, 7, 9, 12, 54, 70, 94, 110}
{5, 7, 9, 17, 54, 70, 94, 110}
{5, 9, 12, 32, 54, 70, 94, 110}
{5, 9, 17, 32, 54, 70, 94, 110}
{7, 9, 12, 41, 54, 70, 94, 110}
{7, 9, 17, 41, 54, 70, 94, 110}
{9, 12, 32, 41, 54, 70, 94, 110}
{9, 17, 32, 41, 54, 70, 94, 110}
{5, 12, 27, 32, 62, 70, 94, 110}
{5, 17, 27, 32, 62, 70, 94, 110}
{5, 7, 12, 39, 62, 70, 94, 110}
{5, 7, 17, 39, 62, 70, 94, 110}
{5, 12, 27, 39, 62, 70, 94, 110}
{5, 17, 27, 39, 62, 70, 94, 110}
{12, 27, 32, 41, 62, 70, 94, 110}
{17, 27, 32, 41, 62, 70, 94, 110}
{7, 12, 39, 41, 62, 70, 94, 110}
{7, 17, 39, 41, 62, 70, 94, 110}
{12, 27, 39, 41, 62, 70, 94, 110}
{17, 27, 39, 41, 62, 70, 94, 110}
{5, 7, 12, 54, 62, 70, 94, 110}
{5, 7, 17, 54, 62, 70, 94, 110}
{5, 12, 32, 54, 62, 70, 94, 110}
{5, 17, 32, 54, 62, 70, 94, 110}
{7, 12, 41, 54, 62, 70, 94, 110}
{7, 17, 41, 54, 62, 70, 94, 110}
{12, 32, 41, 54, 62, 70, 94, 110}
{17, 32, 41, 54, 62, 70, 94, 110}
{2, 5, 7, 9, 12, 83, 94, 110}
{2, 5, 7, 9, 17, 83, 94, 110}
{5, 7, 9, 12, 39, 83, 94, 110}
{5, 7, 9, 17, 39, 83, 94, 110}
{5, 9, 12, 27, 39, 83, 94, 110}
{5, 9, 17, 27, 39, 83, 94, 110}
{2, 7, 9, 12, 41, 83, 94, 110}
{2, 7, 9, 17, 41, 83, 94, 110}
{7, 9, 12, 39, 41, 83, 94, 110}
{7, 9, 17, 39, 41, 83, 94, 110}
{9, 12, 27, 39, 41, 83, 94, 110}
{9, 17, 27, 39, 41, 83, 94, 110}
{2, 5, 9, 12, 49, 83, 94, 110}
{2, 5, 9, 17, 49, 83, 94, 110}
{5, 9, 12, 27, 49, 83, 94, 110}
{5, 9, 17, 27, 49, 83, 94, 110}
{2, 9, 12, 41, 49, 83, 94, 110}
{2, 9, 17, 41, 49, 83, 94, 110}
{9, 12, 27, 41, 49, 83, 94, 110}
{9, 17, 27, 41, 49, 83, 94, 110}
{2, 5, 7, 12, 62, 83, 94, 110}
{2, 5, 7, 17, 62, 83, 94, 110}
{5, 7, 12, 39, 62, 83, 94, 110}
{5, 7, 17, 39, 62, 83, 94, 110}
{5, 12, 27, 39, 62, 83, 94, 110}
{5, 17, 27, 39, 62, 83, 94, 110}
{2, 7, 12, 41, 62, 83, 94, 110}
{2, 7, 17, 41, 62, 83, 94, 110}
{7, 12, 39, 41, 62, 83, 94, 110}
{7, 17, 39, 41, 62, 83, 94, 110}
{12, 27, 39, 41, 62, 83, 94, 110}
{17, 27, 39, 41, 62, 83, 94, 110}
{2, 5, 12, 49, 62, 83, 94, 110}
{2, 5, 17, 49, 62, 83, 94, 110}
{5, 12, 27, 49, 62, 83, 94, 110}
{5, 17, 27, 49, 62, 83, 94, 110}
{2, 12, 41, 49, 62, 83, 94, 110}
{2, 17, 41, 49, 62, 83, 94, 110}
{12, 27, 41, 49, 62, 83, 94, 110}
{17, 27, 41, 49, 62, 83, 94, 110}
{3, 6, 10, 18, 25, 30, 50, 111}
{6, 10, 18, 25, 28, 30, 50, 111}
{3, 6, 8, 10, 18, 30, 55, 111}
{3, 6, 10, 18, 25, 30, 55, 111}
{3, 6, 10, 13, 25, 50, 60, 111}
{6, 10, 13, 25, 28, 50, 60, 111}
{3, 6, 10, 25, 30, 50, 60, 111}
{6, 10, 25, 28, 30, 50, 60, 111}
{3, 6, 8, 10, 13, 55, 60, 111}
{3, 6, 10, 13, 25, 55, 60, 111}
{3, 6, 8, 10, 30, 55, 60, 111}
{3, 6, 10, 25, 30, 55, 60, 111}
{3, 6, 18, 25, 30, 50, 63, 111}
{3, 18, 23, 25, 30, 50, 63, 111}
{6, 18, 25, 28, 30, 50, 63, 111}
{18, 23, 25, 28, 30, 50, 63, 111}
{3, 18, 23, 25, 42, 50, 63, 111}
{18, 23, 25, 28, 42, 50, 63, 111}
{3, 6, 8, 18, 30, 55, 63, 111}
{3, 8, 18, 23, 30, 55, 63, 111}
{3, 6, 18, 25, 30, 55, 63, 111}
{3, 18, 23, 25, 30, 55, 63, 111}
{3, 8, 18, 23, 42, 55, 63, 111}
{3, 18, 23, 25, 42, 55, 63, 111}
{3, 6, 13, 25, 50, 60, 63, 111}
{6, 13, 25, 28, 50, 60, 63, 111}
{3, 6, 25, 30, 50, 60, 63, 111}
{3, 23, 25, 30, 50, 60, 63, 111}
{6, 25, 28, 30, 50, 60, 63, 111}
{23, 25, 28, 30, 50, 60, 63, 111}
{3, 6, 8, 13, 55, 60, 63, 111}
{3, 6, 13, 25, 55, 60, 63, 111}
{3, 6, 8, 30, 55, 60, 63, 111}
{3, 8, 23, 30, 55, 60, 63, 111}
{3, 6, 25, 30, 55, 60, 63, 111}
{3, 23, 25, 30, 55, 60, 63, 111}
{6, 10, 18, 25, 28, 30, 71, 111}
{6, 8, 10, 18, 30, 40, 71, 111}
{6, 10, 18, 28, 30, 40, 71, 111}
{6, 8, 10, 18, 30, 55, 71, 111}
{6, 10, 18, 25, 30, 55, 71, 111}
{6, 10, 13, 25, 28, 60, 71, 111}
{6, 10, 25, 28, 30, 60, 71, 111}
{6, 8, 10, 13, 40, 60, 71, 111}
{6, 10, 13, 28, 40, 60, 71, 111}
{6, 8, 10, 30, 40, 60, 71, 111}
{6, 10, 28, 30, 40, 60, 71, 111}
{6, 8, 10, 13, 55, 60, 71, 111}
{6, 10, 13, 25, 55, 60, 71, 111}
{6, 8, 10, 30, 55, 60, 71, 111}
{6, 10, 25, 30, 55, 60, 71, 111}
{6, 18, 25, 28, 30, 63, 71, 111}
{18, 23, 25, 28, 30, 63, 71, 111}
{6, 8, 18, 30, 40, 63, 71, 111}
{8, 18, 23, 30, 40, 63, 71, 111}
{6, 18, 28, 30, 40, 63, 71, 111}
{18, 23, 28, 30, 40, 63, 71, 111}
{18, 23, 25, 28, 42, 63, 71, 111}
{8, 18, 23, 40, 42, 63, 71, 111}
{18, 23, 28, 40, 42, 63, 71, 111}
{6, 8, 18, 30, 55, 63, 71, 111}
{8, 18, 23, 30, 55, 63, 71, 111}
{6, 18, 25, 30, 55, 63, 71, 111}
{18, 23, 25, 30, 55, 63, 71, 111}
{8, 18, 23, 42, 55, 63, 71, 111}
{18, 23, 25, 42, 55, 63, 71, 111}
{6, 13, 25, 28, 60, 63, 71, 111}
{6, 25, 28, 30, 60, 63, 71, 111}
{23, 25, 28, 30, 60, 63, 71, 111}
{6, 8, 13, 40, 60, 63, 71, 111}
{6, 13, 28, 40, 60, 63, 71, 111}
{6, 8, 30, 40, 60, 63, 71, 111}
{8, 23, 30, 40, 60, 63, 71, 111}
{6, 28, 30, 40, 60, 63, 71, 111}
{23, 28, 30, 40, 60, 63, 71, 111}
{6, 8, 13, 55, 60, 63, 71, 111}
{6, 13, 25, 55, 60, 63, 71, 111}
{6, 8, 30, 55, 60, 63, 71, 111}
{8, 23, 30, 55, 60, 63, 71, 111}
{6, 25, 30, 55, 60, 63, 71, 111}
{23, 25, 30, 55, 60, 63, 71, 111}
{3, 13, 25, 42, 50, 63, 73, 111}
{3, 23, 25, 42, 50, 63, 73, 111}
{13, 25, 28, 42, 50, 63, 73, 111}
{23, 25, 28, 42, 50, 63, 73, 111}
{3, 8, 13, 42, 55, 63, 73, 111}
{3, 8, 23, 42, 55, 63, 73, 111}
{3, 13, 25, 42, 55, 63, 73, 111}
{3, 23, 25, 42, 55, 63, 73, 111}
{3, 13, 25, 50, 60, 63, 73, 111}
{3, 23, 25, 50, 60, 63, 73, 111}
{13, 25, 28, 50, 60, 63, 73, 111}
{23, 25, 28, 50, 60, 63, 73, 111}
{3, 8, 13, 55, 60, 63, 73, 111}
{3, 8, 23, 55, 60, 63, 73, 111}
{3, 13, 25, 55, 60, 63, 73, 111}
{3, 23, 25, 55, 60, 63, 73, 111}
{13, 25, 28, 42, 63, 71, 73, 111}
{23, 25, 28, 42, 63, 71, 73, 111}
{8, 13, 40, 42, 63, 71, 73, 111}
{8, 23, 40, 42, 63, 71, 73, 111}
{13, 28, 40, 42, 63, 71, 73, 111}
{23, 28, 40, 42, 63, 71, 73, 111}
{8, 13, 42, 55, 63, 71, 73, 111}
{8, 23, 42, 55, 63, 71, 73, 111}
{13, 25, 42, 55, 63, 71, 73, 111}
{23, 25, 42, 55, 63, 71, 73, 111}
{13, 25, 28, 60, 63, 71, 73, 111}
{23, 25, 28, 60, 63, 71, 73, 111}
{8, 13, 40, 60, 63, 71, 73, 111}
{8, 23, 40, 60, 63, 71, 73, 111}
{13, 28, 40, 60, 63, 71, 73, 111}
{23, 28, 40, 60, 63, 71, 73, 111}
{8, 13, 55, 60, 63, 71, 73, 111}
{8, 23, 55, 60, 63, 71, 73, 111}
{13, 25, 55, 60, 63, 71, 73, 111}
{23, 25, 55, 60, 63, 71, 73, 111}
{3, 6, 8, 10, 18, 30, 84, 111}
{6, 8, 10, 18, 30, 40, 84, 111}
{6, 10, 18, 28, 30, 40, 84, 111}
{3, 6, 10, 18, 30, 50, 84, 111}
{6, 10, 18, 28, 30, 50, 84, 111}
{3, 6, 8, 10, 13, 60, 84, 111}
{3, 6, 8, 10, 30, 60, 84, 111}
{6, 8, 10, 13, 40, 60, 84, 111}
{6, 10, 13, 28, 40, 60, 84, 111}
{6, 8, 10, 30, 40, 60, 84, 111}
{6, 10, 28, 30, 40, 60, 84, 111}
{3, 6, 10, 13, 50, 60, 84, 111}
{6, 10, 13, 28, 50, 60, 84, 111}
{3, 6, 10, 30, 50, 60, 84, 111}
{6, 10, 28, 30, 50, 60, 84, 111}
{3, 6, 8, 18, 30, 63, 84, 111}
{3, 8, 18, 23, 30, 63, 84, 111}
{6, 8, 18, 30, 40, 63, 84, 111}
{8, 18, 23, 30, 40, 63, 84, 111}
{6, 18, 28, 30, 40, 63, 84, 111}
{18, 23, 28, 30, 40, 63, 84, 111}
{3, 8, 18, 23, 42, 63, 84, 111}
{8, 18, 23, 40, 42, 63, 84, 111}
{18, 23, 28, 40, 42, 63, 84, 111}
{3, 6, 18, 30, 50, 63, 84, 111}
{3, 18, 23, 30, 50, 63, 84, 111}
{6, 18, 28, 30, 50, 63, 84, 111}
{18, 23, 28, 30, 50, 63, 84, 111}
{3, 18, 23, 42, 50, 63, 84, 111}
{18, 23, 28, 42, 50, 63, 84, 111}
{3, 6, 8, 13, 60, 63, 84, 111}
{3, 6, 8, 30, 60, 63, 84, 111}
{3, 8, 23, 30, 60, 63, 84, 111}
{6, 8, 13, 40, 60, 63, 84, 111}
{6, 13, 28, 40, 60, 63, 84, 111}
{6, 8, 30, 40, 60, 63, 84, 111}
{8, 23, 30, 40, 60, 63, 84, 111}
{6, 28, 30, 40, 60, 63, 84, 111}
{23, 28, 30, 40, 60, 63, 84, 111}
{3, 6, 13, 50, 60, 63, 84, 111}
{6, 13, 28, 50, 60, 63, 84, 111}
{3, 6, 30, 50, 60, 63, 84, 111}
{3, 23, 30, 50, 60, 63, 84, 111}
{6, 28, 30, 50, 60, 63, 84, 111}
{23, 28, 30, 50, 60, 63, 84, 111}
{3, 8, 13, 42, 63, 73, 84, 111}
{3, 8, 23, 42, 63, 73, 84, 111}
{8, 13, 40, 42, 63, 73, 84, 111}
{8, 23, 40, 42, 63, 73, 84, 111}
{13, 28, 40, 42, 63, 73, 84, 111}
{23, 28, 40, 42, 63, 73, 84, 111}
{3, 13, 42, 50, 63, 73, 84, 111}
{3, 23, 42, 50, 63, 73, 84, 111}
{13, 28, 42, 50, 63, 73, 84, 111}
{23, 28, 42, 50, 63, 73, 84, 111}
{3, 8, 13, 60, 63, 73, 84, 111}
{3, 8, 23, 60, 63, 73, 84, 111}
{8, 13, 40, 60, 63, 73, 84, 111}
{8, 23, 40, 60, 63, 73, 84, 111}
{13, 28, 40, 60, 63, 73, 84, 111}
{23, 28, 40, 60, 63, 73, 84, 111}
{3, 13, 50, 60, 63, 73, 84, 111}
{3, 23, 50, 60, 63, 73, 84, 111}
{13, 28, 50, 60, 63, 73, 84, 111}
{23, 28, 50, 60, 63, 73, 84, 111}
{3, 10, 18, 25, 30, 50, 92, 111}
{3, 18, 23, 25, 30, 50, 92, 111}
{10, 18, 25, 28, 30, 50, 92, 111}
{18, 23, 25, 28, 30, 50, 92, 111}
{3, 10, 18, 25, 42, 50, 92, 111}
{3, 18, 23, 25, 42, 50, 92, 111}
{10, 18, 25, 28, 42, 50, 92, 111}
{18, 23, 25, 28, 42, 50, 92, 111}
{3, 8, 10, 18, 30, 55, 92, 111}
{3, 8, 18, 23, 30, 55, 92, 111}
{3, 10, 18, 25, 30, 55, 92, 111}
{3, 18, 23, 25, 30, 55, 92, 111}
{3, 8, 10, 18, 42, 55, 92, 111}
{3, 8, 18, 23, 42, 55, 92, 111}
{3, 10, 18, 25, 42, 55, 92, 111}
{3, 18, 23, 25, 42, 55, 92, 111}
{3, 10, 25, 30, 50, 60, 92, 111}
{3, 23, 25, 30, 50, 60, 92, 111}
{10, 25, 28, 30, 50, 60, 92, 111}
{23, 25, 28, 30, 50, 60, 92, 111}
{3, 8, 10, 30, 55, 60, 92, 111}
{3, 8, 23, 30, 55, 60, 92, 111}
{3, 10, 25, 30, 55, 60, 92, 111}
{3, 23, 25, 30, 55, 60, 92, 111}
{10, 18, 25, 28, 30, 71, 92, 111}
{18, 23, 25, 28, 30, 71, 92, 111}
{8, 10, 18, 30, 40, 71, 92, 111}
{8, 18, 23, 30, 40, 71, 92, 111}
{10, 18, 28, 30, 40, 71, 92, 111}
{18, 23, 28, 30, 40, 71, 92, 111}
{10, 18, 25, 28, 42, 71, 92, 111}
{18, 23, 25, 28, 42, 71, 92, 111}
{8, 10, 18, 40, 42, 71, 92, 111}
{8, 18, 23, 40, 42, 71, 92, 111}
{10, 18, 28, 40, 42, 71, 92, 111}
{18, 23, 28, 40, 42, 71, 92, 111}
{8, 10, 18, 30, 55, 71, 92, 111}
{8, 18, 23, 30, 55, 71, 92, 111}
{10, 18, 25, 30, 55, 71, 92, 111}
{18, 23, 25, 30, 55, 71, 92, 111}
{8, 10, 18, 42, 55, 71, 92, 111}
{8, 18, 23, 42, 55, 71, 92, 111}
{10, 18, 25, 42, 55, 71, 92, 111}
{18, 23, 25, 42, 55, 71, 92, 111}
{10, 25, 28, 30, 60, 71, 92, 111}
{23, 25, 28, 30, 60, 71, 92, 111}
{8, 10, 30, 40, 60, 71, 92, 111}
{8, 23, 30, 40, 60, 71, 92, 111}
{10, 28, 30, 40, 60, 71, 92, 111}
{23, 28, 30, 40, 60, 71, 92, 111}
{8, 10, 30, 55, 60, 71, 92, 111}
{8, 23, 30, 55, 60, 71, 92, 111}
{10, 25, 30, 55, 60, 71, 92, 111}
{23, 25, 30, 55, 60, 71, 92, 111}
{3, 8, 10, 18, 30, 84, 92, 111}
{3, 8, 18, 23, 30, 84, 92, 111}
{8, 10, 18, 30, 40, 84, 92, 111}
{8, 18, 23, 30, 40, 84, 92, 111}
{10, 18, 28, 30, 40, 84, 92, 111}
{18, 23, 28, 30, 40, 84, 92, 111}
{3, 8, 10, 18, 42, 84, 92, 111}
{3, 8, 18, 23, 42, 84, 92, 111}
{8, 10, 18, 40, 42, 84, 92, 111}
{8, 18, 23, 40, 42, 84, 92, 111}
{10, 18, 28, 40, 42, 84, 92, 111}
{18, 23, 28, 40, 42, 84, 92, 111}
{3, 10, 18, 30, 50, 84, 92, 111}
{3, 18, 23, 30, 50, 84, 92, 111}
{10, 18, 28, 30, 50, 84, 92, 111}
{18, 23, 28, 30, 50, 84, 92, 111}
{3, 10, 18, 42, 50, 84, 92, 111}
{3, 18, 23, 42, 50, 84, 92, 111}
{10, 18, 28, 42, 50, 84, 92, 111}
{18, 23, 28, 42, 50, 84, 92, 111}
{3, 8, 10, 30, 60, 84, 92, 111}
{3, 8, 23, 30, 60, 84, 92, 111}
{8, 10, 30, 40, 60, 84, 92, 111}
{8, 23, 30, 40, 60, 84, 92, 111}
{10, 28, 30, 40, 60, 84, 92, 111}
{23, 28, 30, 40, 60, 84, 92, 111}
{3, 10, 30, 50, 60, 84, 92, 111}
{3, 23, 30, 50, 60, 84, 92, 111}
{10, 28, 30, 50, 60, 84, 92, 111}
{23, 28, 30, 50, 60, 84, 92, 111}
{3, 6, 10, 13, 25, 50, 95, 111}
{3, 6, 10, 18, 25, 50, 95, 111}
{6, 10, 13, 25, 28, 50, 95, 111}
{6, 10, 18, 25, 28, 50, 95, 111}
{3, 10, 13, 25, 42, 50, 95, 111}
{3, 10, 18, 25, 42, 50, 95, 111}
{10, 13, 25, 28, 42, 50, 95, 111}
{10, 18, 25, 28, 42, 50, 95, 111}
{3, 6, 8, 10, 13, 55, 95, 111}
{3, 6, 8, 10, 18, 55, 95, 111}
{3, 6, 10, 13, 25, 55, 95, 111}
{3, 6, 10, 18, 25, 55, 95, 111}
{3, 8, 10, 13, 42, 55, 95, 111}
{3, 8, 10, 18, 42, 55, 95, 111}
{3, 10, 13, 25, 42, 55, 95, 111}
{3, 10, 18, 25, 42, 55, 95, 111}
{3, 6, 13, 25, 50, 63, 95, 111}
{3, 6, 18, 25, 50, 63, 95, 111}
{6, 13, 25, 28, 50, 63, 95, 111}
{6, 18, 25, 28, 50, 63, 95, 111}
{3, 13, 25, 42, 50, 63, 95, 111}
{3, 18, 25, 42, 50, 63, 95, 111}
{13, 25, 28, 42, 50, 63, 95, 111}
{18, 25, 28, 42, 50, 63, 95, 111}
{3, 6, 8, 13, 55, 63, 95, 111}
{3, 6, 8, 18, 55, 63, 95, 111}
{3, 6, 13, 25, 55, 63, 95, 111}
{3, 6, 18, 25, 55, 63, 95, 111}
{3, 8, 13, 42, 55, 63, 95, 111}
{3, 8, 18, 42, 55, 63, 95, 111}
{3, 13, 25, 42, 55, 63, 95, 111}
{3, 18, 25, 42, 55, 63, 95, 111}
{6, 10, 13, 25, 28, 71, 95, 111}
{6, 10, 18, 25, 28, 71, 95, 111}
{6, 8, 10, 13, 40, 71, 95, 111}
{6, 8, 10, 18, 40, 71, 95, 111}
{6, 10, 13, 28, 40, 71, 95, 111}
{6, 10, 18, 28, 40, 71, 95, 111}
{10, 13, 25, 28, 42, 71, 95, 111}
{10, 18, 25, 28, 42, 71, 95, 111}
{8, 10, 13, 40, 42, 71, 95, 111}
{8, 10, 18, 40, 42, 71, 95, 111}
{10, 13, 28, 40, 42, 71, 95, 111}
{10, 18, 28, 40, 42, 71, 95, 111}
{6, 8, 10, 13, 55, 71, 95, 111}
{6, 8, 10, 18, 55, 71, 95, 111}
{6, 10, 13, 25, 55, 71, 95, 111}
{6, 10, 18, 25, 55, 71, 95, 111}
{8, 10, 13, 42, 55, 71, 95, 111}
{8, 10, 18, 42, 55, 71, 95, 111}
{10, 13, 25, 42, 55, 71, 95, 111}
{10, 18, 25, 42, 55, 71, 95, 111}
{6, 13, 25, 28, 63, 71, 95, 111}
{6, 18, 25, 28, 63, 71, 95, 111}
{6, 8, 13, 40, 63, 71, 95, 111}
{6, 8, 18, 40, 63, 71, 95, 111}
{6, 13, 28, 40, 63, 71, 95, 111}
{6, 18, 28, 40, 63, 71, 95, 111}
{13, 25, 28, 42, 63, 71, 95, 111}
{18, 25, 28, 42, 63, 71, 95, 111}
{8, 13, 40, 42, 63, 71, 95, 111}
{8, 18, 40, 42, 63, 71, 95, 111}
{13, 28, 40, 42, 63, 71, 95, 111}
{18, 28, 40, 42, 63, 71, 95, 111}
{6, 8, 13, 55, 63, 71, 95, 111}
{6, 8, 18, 55, 63, 71, 95, 111}
{6, 13, 25, 55, 63, 71, 95, 111}
{6, 18, 25, 55, 63, 71, 95, 111}
{8, 13, 42, 55, 63, 71, 95, 111}
{8, 18, 42, 55, 63, 71, 95, 111}
{13, 25, 42, 55, 63, 71, 95, 111}
{18, 25, 42, 55, 63, 71, 95, 111}
{3, 6, 8, 10, 13, 84, 95, 111}
{3, 6, 8, 10, 18, 84, 95, 111}
{6, 8, 10, 13, 40, 84, 95, 111}
{6, 8, 10, 18, 40, 84, 95, 111}
{6, 10, 13, 28, 40, 84, 95, 111}
{6, 10, 18, 28, 40, 84, 95, 111}
{3, 8, 10, 13, 42, 84, 95, 111}
{3, 8, 10, 18, 42, 84, 95, 111}
{8, 10, 13, 40, 42, 84, 95, 111}
{8, 10, 18, 40, 42, 84, 95, 111}
{10, 13, 28, 40, 42, 84, 95, 111}
{10, 18, 28, 40, 42, 84, 95, 111}
{3, 6, 10, 13, 50, 84, 95, 111}
{3, 6, 10, 18, 50, 84, 95, 111}
{6, 10, 13, 28, 50, 84, 95, 111}
{6, 10, 18, 28, 50, 84, 95, 111}
{3, 10, 13, 42, 50, 84, 95, 111}
{3, 10, 18, 42, 50, 84, 95, 111}
{10, 13, 28, 42, 50, 84, 95, 111}
{10, 18, 28, 42, 50, 84, 95, 111}
{3, 6, 8, 13, 63, 84, 95, 111}
{3, 6, 8, 18, 63, 84, 95, 111}
{6, 8, 13, 40, 63, 84, 95, 111}
{6, 8, 18, 40, 63, 84, 95, 111}
{6, 13, 28, 40, 63, 84, 95, 111}
{6, 18, 28, 40, 63, 84, 95, 111}
{3, 8, 13, 42, 63, 84, 95, 111}
{3, 8, 18, 42, 63, 84, 95, 111}
{8, 13, 40, 42, 63, 84, 95, 111}
{8, 18, 40, 42, 63, 84, 95, 111}
{13, 28, 40, 42, 63, 84, 95, 111}
{18, 28, 40, 42, 63, 84, 95, 111}
{3, 6, 13, 50, 63, 84, 95, 111}
{3, 6, 18, 50, 63, 84, 95, 111}
{6, 13, 28, 50, 63, 84, 95, 111}
{6, 18, 28, 50, 63, 84, 95, 111}
{3, 13, 42, 50, 63, 84, 95, 111}
{3, 18, 42, 50, 63, 84, 95, 111}
{13, 28, 42, 50, 63, 84, 95, 111}
{18, 28, 42, 50, 63, 84, 95, 111}
{4, 7, 11, 19, 26, 31, 51, 112}
{7, 11, 19, 26, 29, 31, 51, 112}
{1, 4, 7, 11, 19, 31, 56, 112}
{4, 7, 11, 19, 26, 31, 56, 112}
{4, 7, 11, 14, 26, 51, 61, 112}
{7, 11, 14, 26, 29, 51, 61, 112}
{4, 7, 11, 26, 31, 51, 61, 112}
{7, 11, 26, 29, 31, 51, 61, 112}
{1, 4, 7, 11, 14, 56, 61, 112}
{4, 7, 11, 14, 26, 56, 61, 112}
{1, 4, 7, 11, 31, 56, 61, 112}
{4, 7, 11, 26, 31, 56, 61, 112}
{4, 7, 19, 26, 31, 51, 64, 112}
{4, 19, 24, 26, 31, 51, 64, 112}
{7, 19, 26, 29, 31, 51, 64, 112}
{19, 24, 26, 29, 31, 51, 64, 112}
{4, 19, 24, 26, 43, 51, 64, 112}
{19, 24, 26, 29, 43, 51, 64, 112}
{1, 4, 7, 19, 31, 56, 64, 112}
{1, 4, 19, 24, 31, 56, 64, 112}
{4, 7, 19, 26, 31, 56, 64, 112}
{4, 19, 24, 26, 31, 56, 64, 112}
{1, 4, 19, 24, 43, 56, 64, 112}
{4, 19, 24, 26, 43, 56, 64, 112}
{4, 7, 14, 26, 51, 61, 64, 112}
{7, 14, 26, 29, 51, 61, 64, 112}
{4, 7, 26, 31, 51, 61, 64, 112}
{4, 24, 26, 31, 51, 61, 64, 112}
{7, 26, 29, 31, 51, 61, 64, 112}
{24, 26, 29, 31, 51, 61, 64, 112}
{1, 4, 7, 14, 56, 61, 64, 112}
{4, 7, 14, 26, 56, 61, 64, 112}
{1, 4, 7, 31, 56, 61, 64, 112}
{1, 4, 24, 31, 56, 61, 64, 112}
{4, 7, 26, 31, 56, 61, 64, 112}
{4, 24, 26, 31, 56, 61, 64, 112}
{7, 11, 19, 26, 29, 31, 72, 112}
{1, 7, 11, 19, 31, 33, 72, 112}
{7, 11, 19, 29, 31, 33, 72, 112}
{1, 7, 11, 19, 31, 56, 72, 112}
{7, 11, 19, 26, 31, 56, 72, 112}
{7, 11, 14, 26, 29, 61, 72, 112}
{7, 11, 26, 29, 31, 61, 72, 112}
{1, 7, 11, 14, 33, 61, 72, 112}
{7, 11, 14, 29, 33, 61, 72, 112}
{1, 7, 11, 31, 33, 61, 72, 112}
{7, 11, 29, 31, 33, 61, 72, 112}
{1, 7, 11, 14, 56, 61, 72, 112}
{7, 11, 14, 26, 56, 61, 72, 112}
{1, 7, 11, 31, 56, 61, 72, 112}
{7, 11, 26, 31, 56, 61, 72, 112}
{7, 19, 26, 29, 31, 64, 72, 112}
{19, 24, 26, 29, 31, 64, 72, 112}
{1, 7, 19, 31, 33, 64, 72, 112}
{1, 19, 24, 31, 33, 64, 72, 112}
{7, 19, 29, 31, 33, 64, 72, 112}
{19, 24, 29, 31, 33, 64, 72, 112}
{19, 24, 26, 29, 43, 64, 72, 112}
{1, 19, 24, 33, 43, 64, 72, 112}
{19, 24, 29, 33, 43, 64, 72, 112}
{1, 7, 19, 31, 56, 64, 72, 112}
{1, 19, 24, 31, 56, 64, 72, 112}
{7, 19, 26, 31, 56, 64, 72, 112}
{19, 24, 26, 31, 56, 64, 72, 112}
{1, 19, 24, 43, 56, 64, 72, 112}
{19, 24, 26, 43, 56, 64, 72, 112}
{7, 14, 26, 29, 61, 64, 72, 112}
{7, 26, 29, 31, 61, 64, 72, 112}
{24, 26, 29, 31, 61, 64, 72, 112}
{1, 7, 14, 33, 61, 64, 72, 112}
{7, 14, 29, 33, 61, 64, 72, 112}
{1, 7, 31, 33, 61, 64, 72, 112}
{1, 24, 31, 33, 61, 64, 72, 112}
{7, 29, 31, 33, 61, 64, 72, 112}
{24, 29, 31, 33, 61, 64, 72, 112}
{1, 7, 14, 56, 61, 64, 72, 112}
{7, 14, 26, 56, 61, 64, 72, 112}
{1, 7, 31, 56, 61, 64, 72, 112}
{1, 24, 31, 56, 61, 64, 72, 112}
{7, 26, 31, 56, 61, 64, 72, 112}
{24, 26, 31, 56, 61, 64, 72, 112}
{4, 14, 26, 43, 51, 64, 74, 112}
{4, 24, 26, 43, 51, 64, 74, 112}
{14, 26, 29, 43, 51, 64, 74, 112}
{24, 26, 29, 43, 51, 64, 74, 112}
{1, 4, 14, 43, 56, 64, 74, 112}
{1, 4, 24, 43, 56, 64, 74, 112}
{4, 14, 26, 43, 56, 64, 74, 112}
{4, 24, 26, 43, 56, 64, 74, 112}
{4, 14, 26, 51, 61, 64, 74, 112}
{4, 24, 26, 51, 61, 64, 74, 112}
{14, 26, 29, 51, 61, 64, 74, 112}
{24, 26, 29, 51, 61, 64, 74, 112}
{1, 4, 14, 56, 61, 64, 74, 112}
{1, 4, 24, 56, 61, 64, 74, 112}
{4, 14, 26, 56, 61, 64, 74, 112}
{4, 24, 26, 56, 61, 64, 74, 112}
{14, 26, 29, 43, 64, 72, 74, 112}
{24, 26, 29, 43, 64, 72, 74, 112}
{1, 14, 33, 43, 64, 72, 74, 112}
{1, 24, 33, 43, 64, 72, 74, 112}
{14, 29, 33, 43, 64, 72, 74, 112}
{24, 29, 33, 43, 64, 72, 74, 112}
{1, 14, 43, 56, 64, 72, 74, 112}
{1, 24, 43, 56, 64, 72, 74, 112}
{14, 26, 43, 56, 64, 72, 74, 112}
{24, 26, 43, 56, 64, 72, 74, 112}
{14, 26, 29, 61, 64, 72, 74, 112}
{24, 26, 29, 61, 64, 72, 74, 112}
{1, 14, 33, 61, 64, 72, 74, 112}
{1, 24, 33, 61, 64, 72, 74, 112}
{14, 29, 33, 61, 64, 72, 74, 112}
{24, 29, 33, 61, 64, 72, 74, 112}
{1, 14, 56, 61, 64, 72, 74, 112}
{1, 24, 56, 61, 64, 72, 74, 112}
{14, 26, 56, 61, 64, 72, 74, 112}
{24, 26, 56, 61, 64, 72, 74, 112}
{1, 4, 7, 11, 19, 31, 85, 112}
{1, 7, 11, 19, 31, 33, 85, 112}
{7, 11, 19, 29, 31, 33, 85, 112}
{4, 7, 11, 19, 31, 51, 85, 112}
{7, 11, 19, 29, 31, 51, 85, 112}
{1, 4, 7, 11, 14, 61, 85, 112}
{1, 4, 7, 11, 31, 61, 85, 112}
{1, 7, 11, 14, 33, 61, 85, 112}
{7, 11, 14, 29, 33, 61, 85, 112}
{1, 7, 11, 31, 33, 61, 85, 112}
{7, 11, 29, 31, 33, 61, 85, 112}
{4, 7, 11, 14, 51, 61, 85, 112}
{7, 11, 14, 29, 51, 61, 85, 112}
{4, 7, 11, 31, 51, 61, 85, 112}
{7, 11, 29, 31, 51, 61, 85, 112}
{1, 4, 7, 19, 31, 64, 85, 112}
{1, 4, 19, 24, 31, 64, 85, 112}
{1, 7, 19, 31, 33, 64, 85, 112}
{1, 19, 24, 31, 33, 64, 85, 112}
{7, 19, 29, 31, 33, 64, 85, 112}
{19, 24, 29, 31, 33, 64, 85, 112}
{1, 4, 19, 24, 43, 64, 85, 112}
{1, 19, 24, 33, 43, 64, 85, 112}
{19, 24, 29, 33, 43, 64, 85, 112}
{4, 7, 19, 31, 51, 64, 85, 112}
{4, 19, 24, 31, 51, 64, 85, 112}
{7, 19, 29, 31, 51, 64, 85, 112}
{19, 24, 29, 31, 51, 64, 85, 112}
{4, 19, 24, 43, 51, 64, 85, 112}
{19, 24, 29, 43, 51, 64, 85, 112}
{1, 4, 7, 14, 61, 64, 85, 112}
{1, 4, 7, 31, 61, 64, 85, 112}
{1, 4, 24, 31, 61, 64, 85, 112}
{1, 7, 14, 33, 61, 64, 85, 112}
{7, 14, 29, 33, 61, 64, 85, 112}
{1, 7, 31, 33, 61, 64, 85, 112}
{1, 24, 31, 33, 61, 64, 85, 112}
{7, 29, 31, 33, 61, 64, 85, 112}
{24, 29, 31, 33, 61, 64, 85, 112}
{4, 7, 14, 51, 61, 64, 85, 112}
{7, 14, 29, 51, 61, 64, 85, 112}
{4, 7, 31, 51, 61, 64, 85, 112}
{4, 24, 31, 51, 61, 64, 85, 112}
{7, 29, 31, 51, 61, 64, 85, 112}
{24, 29, 31, 51, 61, 64, 85, 112}
{1, 4, 14, 43, 64, 74, 85, 112}
{1, 4, 24, 43, 64, 74, 85, 112}
{1, 14, 33, 43, 64, 74, 85, 112}
{1, 24, 33, 43, 64, 74, 85, 112}
{14, 29, 33, 43, 64, 74, 85, 112}
{24, 29, 33, 43, 64, 74, 85, 112}
{4, 14, 43, 51, 64, 74, 85, 112}
{4, 24, 43, 51, 64, 74, 85, 112}
{14, 29, 43, 51, 64, 74, 85, 112}
{24, 29, 43, 51, 64, 74, 85, 112}
{1, 4, 14, 61, 64, 74, 85, 112}
{1, 4, 24, 61, 64, 74, 85, 112}
{1, 14, 33, 61, 64, 74, 85, 112}
{1, 24, 33, 61, 64, 74, 85, 112}
{14, 29, 33, 61, 64, 74, 85, 112}
{24, 29, 33, 61, 64, 74, 85, 112}
{4, 14, 51, 61, 64, 74, 85, 112}
{4, 24, 51, 61, 64, 74, 85, 112}
{14, 29, 51, 61, 64, 74, 85, 112}
{24, 29, 51, 61, 64, 74, 85, 112}
{4, 11, 19, 26, 31, 51, 93, 112}
{4, 19, 24, 26, 31, 51, 93, 112}
{11, 19, 26, 29, 31, 51, 93, 112}
{19, 24, 26, 29, 31, 51, 93, 112}
{4, 11, 19, 26, 43, 51, 93, 112}
{4, 19, 24, 26, 43, 51, 93, 112}
{11, 19, 26, 29, 43, 51, 93, 112}
{19, 24, 26, 29, 43, 51, 93, 112}
{1, 4, 11, 19, 31, 56, 93, 112}
{1, 4, 19, 24, 31, 56, 93, 112}
{4, 11, 19, 26, 31, 56, 93, 112}
{4, 19, 24, 26, 31, 56, 93, 112}
{1, 4, 11, 19, 43, 56, 93, 112}
{1, 4, 19, 24, 43, 56, 93, 112}
{4, 11, 19, 26, 43, 56, 93, 112}
{4, 19, 24, 26, 43, 56, 93, 112}
{4, 11, 26, 31, 51, 61, 93, 112}
{4, 24, 26, 31, 51, 61, 93, 112}
{11, 26, 29, 31, 51, 61, 93, 112}
{24, 26, 29, 31, 51, 61, 93, 112}
{1, 4, 11, 31, 56, 61, 93, 112}
{1, 4, 24, 31, 56, 61, 93, 112}
{4, 11, 26, 31, 56, 61, 93, 112}
{4, 24, 26, 31, 56, 61, 93, 112}
{11, 19, 26, 29, 31, 72, 93, 112}
{19, 24, 26, 29, 31, 72, 93, 112}
{1, 11, 19, 31, 33, 72, 93, 112}
{1, 19, 24, 31, 33, 72, 93, 112}
{11, 19, 29, 31, 33, 72, 93, 112}
{19, 24, 29, 31, 33, 72, 93, 112}
{11, 19, 26, 29, 43, 72, 93, 112}
{19, 24, 26, 29, 43, 72, 93, 112}
{1, 11, 19, 33, 43, 72, 93, 112}
{1, 19, 24, 33, 43, 72, 93, 112}
{11, 19, 29, 33, 43, 72, 93, 112}
{19, 24, 29, 33, 43, 72, 93, 112}
{1, 11, 19, 31, 56, 72, 93, 112}
{1, 19, 24, 31, 56, 72, 93, 112}
{11, 19, 26, 31, 56, 72, 93, 112}
{19, 24, 26, 31, 56, 72, 93, 112}
{1, 11, 19, 43, 56, 72, 93, 112}
{1, 19, 24, 43, 56, 72, 93, 112}
{11, 19, 26, 43, 56, 72, 93, 112}
{19, 24, 26, 43, 56, 72, 93, 112}
{11, 26, 29, 31, 61, 72, 93, 112}
{24, 26, 29, 31, 61, 72, 93, 112}
{1, 11, 31, 33, 61, 72, 93, 112}
{1, 24, 31, 33, 61, 72, 93, 112}
{11, 29, 31, 33, 61, 72, 93, 112}
{24, 29, 31, 33, 61, 72, 93, 112}
{1, 11, 31, 56, 61, 72, 93, 112}
{1, 24, 31, 56, 61, 72, 93, 112}
{11, 26, 31, 56, 61, 72, 93, 112}
{24, 26, 31, 56, 61, 72, 93, 112}
{1, 4, 11, 19, 31, 85, 93, 112}
{1, 4, 19, 24, 31, 85, 93, 112}
{1, 11, 19, 31, 33, 85, 93, 112}
{1, 19, 24, 31, 33, 85, 93, 112}
{11, 19, 29, 31, 33, 85, 93, 112}
{19, 24, 29, 31, 33, 85, 93, 112}
{1, 4, 11, 19, 43, 85, 93, 112}
{1, 4, 19, 24, 43, 85, 93, 112}
{1, 11, 19, 33, 43, 85, 93, 112}
{1, 19, 24, 33, 43, 85, 93, 112}
{11, 19, 29, 33, 43, 85, 93, 112}
{19, 24, 29, 33, 43, 85, 93, 112}
{4, 11, 19, 31, 51, 85, 93, 112}
{4, 19, 24, 31, 51, 85, 93, 112}
{11, 19, 29, 31, 51, 85, 93, 112}
{19, 24, 29, 31, 51, 85, 93, 112}
{4, 11, 19, 43, 51, 85, 93, 112}
{4, 19, 24, 43, 51, 85, 93, 112}
{11, 19, 29, 43, 51, 85, 93, 112}
{19, 24, 29, 43, 51, 85, 93, 112}
{1, 4, 11, 31, 61, 85, 93, 112}
{1, 4, 24, 31, 61, 85, 93, 112}
{1, 11, 31, 33, 61, 85, 93, 112}
{1, 24, 31, 33, 61, 85, 93, 112}
{11, 29, 31, 33, 61, 85, 93, 112}
{24, 29, 31, 33, 61, 85, 93, 112}
{4, 11, 31, 51, 61, 85, 93, 112}
{4, 24, 31, 51, 61, 85, 93, 112}
{11, 29, 31, 51, 61, 85, 93, 112}
{24, 29, 31, 51, 61, 85, 93, 112}
{4, 7, 11, 14, 26, 51, 96, 112}
{4, 7, 11, 19, 26, 51, 96, 112}
{7, 11, 14, 26, 29, 51, 96, 112}
{7, 11, 19, 26, 29, 51, 96, 112}
{4, 11, 14, 26, 43, 51, 96, 112}
{4, 11, 19, 26, 43, 51, 96, 112}
{11, 14, 26, 29, 43, 51, 96, 112}
{11, 19, 26, 29, 43, 51, 96, 112}
{1, 4, 7, 11, 14, 56, 96, 112}
{1, 4, 7, 11, 19, 56, 96, 112}
{4, 7, 11, 14, 26, 56, 96, 112}
{4, 7, 11, 19, 26, 56, 96, 112}
{1, 4, 11, 14, 43, 56, 96, 112}
{1, 4, 11, 19, 43, 56, 96, 112}
{4, 11, 14, 26, 43, 56, 96, 112}
{4, 11, 19, 26, 43, 56, 96, 112}
{4, 7, 14, 26, 51, 64, 96, 112}
{4, 7, 19, 26, 51, 64, 96, 112}
{7, 14, 26, 29, 51, 64, 96, 112}
{7, 19, 26, 29, 51, 64, 96, 112}
{4, 14, 26, 43, 51, 64, 96, 112}
{4, 19, 26, 43, 51, 64, 96, 112}
{14, 26, 29, 43, 51, 64, 96, 112}
{19, 26, 29, 43, 51, 64, 96, 112}
{1, 4, 7, 14, 56, 64, 96, 112}
{1, 4, 7, 19, 56, 64, 96, 112}
{4, 7, 14, 26, 56, 64, 96, 112}
{4, 7, 19, 26, 56, 64, 96, 112}
{1, 4, 14, 43, 56, 64, 96, 112}
{1, 4, 19, 43, 56, 64, 96, 112}
{4, 14, 26, 43, 56, 64, 96, 112}
{4, 19, 26, 43, 56, 64, 96, 112}
{7, 11, 14, 26, 29, 72, 96, 112}
{7, 11, 19, 26, 29, 72, 96, 112}
{1, 7, 11, 14, 33, 72, 96, 112}
{1, 7, 11, 19, 33, 72, 96, 112}
{7, 11, 14, 29, 33, 72, 96, 112}
{7, 11, 19, 29, 33, 72, 96, 112}
{11, 14, 26, 29, 43, 72, 96, 112}
{11, 19, 26, 29, 43, 72, 96, 112}
{1, 11, 14, 33, 43, 72, 96, 112}
{1, 11, 19, 33, 43, 72, 96, 112}
{11, 14, 29, 33, 43, 72, 96, 112}
{11, 19, 29, 33, 43, 72, 96, 112}
{1, 7, 11, 14, 56, 72, 96, 112}
{1, 7, 11, 19, 56, 72, 96, 112}
{7, 11, 14, 26, 56, 72, 96, 112}
{7, 11, 19, 26, 56, 72, 96, 112}
{1, 11, 14, 43, 56, 72, 96, 112}
{1, 11, 19, 43, 56, 72, 96, 112}
{11, 14, 26, 43, 56, 72, 96, 112}
{11, 19, 26, 43, 56, 72, 96, 112}
{7, 14, 26, 29, 64, 72, 96, 112}
{7, 19, 26, 29, 64, 72, 96, 112}
{1, 7, 14, 33, 64, 72, 96, 112}
{1, 7, 19, 33, 64, 72, 96, 112}
{7, 14, 29, 33, 64, 72, 96, 112}
{7, 19, 29, 33, 64, 72, 96, 112}
{14, 26, 29, 43, 64, 72, 96, 112}
{19, 26, 29, 43, 64, 72, 96, 112}
{1, 14, 33, 43, 64, 72, 96, 112}
{1, 19, 33, 43, 64, 72, 96, 112}
{14, 29, 33, 43, 64, 72, 96, 112}
{19, 29, 33, 43, 64, 72, 96, 112}
{1, 7, 14, 56, 64, 72, 96, 112}
{1, 7, 19, 56, 64, 72, 96, 112}
{7, 14, 26, 56, 64, 72, 96, 112}
{7, 19, 26, 56, 64, 72, 96, 112}
{1, 14, 43, 56, 64, 72, 96, 112}
{1, 19, 43, 56, 64, 72, 96, 112}
{14, 26, 43, 56, 64, 72, 96, 112}
{19, 26, 43, 56, 64, 72, 96, 112}
{1, 4, 7, 11, 14, 85, 96, 112}
{1, 4, 7, 11, 19, 85, 96, 112}
{1, 7, 11, 14, 33, 85, 96, 112}
{1, 7, 11, 19, 33, 85, 96, 112}
{7, 11, 14, 29, 33, 85, 96, 112}
{7, 11, 19, 29, 33, 85, 96, 112}
{1, 4, 11, 14, 43, 85, 96, 112}
{1, 4, 11, 19, 43, 85, 96, 112}
{1, 11, 14, 33, 43, 85, 96, 112}
{1, 11, 19, 33, 43, 85, 96, 112}
{11, 14, 29, 33, 43, 85, 96, 112}
{11, 19, 29, 33, 43, 85, 96, 112}
{4, 7, 11, 14, 51, 85, 96, 112}
{4, 7, 11, 19, 51, 85, 96, 112}
{7, 11, 14, 29, 51, 85, 96, 112}
{7, 11, 19, 29, 51, 85, 96, 112}
{4, 11, 14, 43, 51, 85, 96, 112}
{4, 11, 19, 43, 51, 85, 96, 112}
{11, 14, 29, 43, 51, 85, 96, 112}
{11, 19, 29, 43, 51, 85, 96, 112}
{1, 4, 7, 14, 64, 85, 96, 112}
{1, 4, 7, 19, 64, 85, 96, 112}
{1, 7, 14, 33, 64, 85, 96, 112}
{1, 7, 19, 33, 64, 85, 96, 112}
{7, 14, 29, 33, 64, 85, 96, 112}
{7, 19, 29, 33, 64, 85, 96, 112}
{1, 4, 14, 43, 64, 85, 96, 112}
{1, 4, 19, 43, 64, 85, 96, 112}
{1, 14, 33, 43, 64, 85, 96, 112}
{1, 19, 33, 43, 64, 85, 96, 112}
{14, 29, 33, 43, 64, 85, 96, 112}
{19, 29, 33, 43, 64, 85, 96, 112}
{4, 7, 14, 51, 64, 85, 96, 112}
{4, 7, 19, 51, 64, 85, 96, 112}
{7, 14, 29, 51, 64, 85, 96, 112}
{7, 19, 29, 51, 64, 85, 96, 112}
{4, 14, 43, 51, 64, 85, 96, 112}
{4, 19, 43, 51, 64, 85, 96, 112}
{14, 29, 43, 51, 64, 85, 96, 112}
{19, 29, 43, 51, 64, 85, 96, 112}
{1, 7, 9, 14, 33, 46, 54, 113}
{7, 9, 14, 29, 33, 46, 54, 113}
{1, 9, 14, 32, 33, 46, 54, 113}
{9, 14, 29, 32, 33, 46, 54, 113}
{1, 7, 9, 14, 33, 54, 64, 113}
{7, 9, 14, 29, 33, 54, 64, 113}
{1, 9, 14, 32, 33, 54, 64, 113}
{9, 14, 29, 32, 33, 54, 64, 113}
{1, 7, 9, 33, 46, 54, 77, 113}
{1, 7, 19, 33, 46, 54, 77, 113}
{7, 9, 29, 33, 46, 54, 77, 113}
{7, 19, 29, 33, 46, 54, 77, 113}
{1, 9, 32, 33, 46, 54, 77, 113}
{1, 19, 32, 33, 46, 54, 77, 113}
{9, 29, 32, 33, 46, 54, 77, 113}
{19, 29, 32, 33, 46, 54, 77, 113}
{1, 7, 9, 33, 54, 64, 77, 113}
{1, 7, 19, 33, 54, 64, 77, 113}
{7, 9, 29, 33, 54, 64, 77, 113}
{7, 19, 29, 33, 54, 64, 77, 113}
{1, 9, 32, 33, 54, 64, 77, 113}
{1, 19, 32, 33, 54, 64, 77, 113}
{9, 29, 32, 33, 54, 64, 77, 113}
{19, 29, 32, 33, 54, 64, 77, 113}
{1, 4, 7, 9, 14, 46, 85, 113}
{1, 7, 9, 14, 33, 46, 85, 113}
{7, 9, 14, 29, 33, 46, 85, 113}
{4, 7, 9, 14, 46, 51, 85, 113}
{7, 9, 14, 29, 46, 51, 85, 113}
{1, 4, 7, 9, 14, 64, 85, 113}
{1, 7, 9, 14, 33, 64, 85, 113}
{7, 9, 14, 29, 33, 64, 85, 113}
{4, 7, 9, 14, 51, 64, 85, 113}
{7, 9, 14, 29, 51, 64, 85, 113}
{1, 4, 7, 9, 46, 77, 85, 113}
{1, 4, 7, 19, 46, 77, 85, 113}
{1, 7, 9, 33, 46, 77, 85, 113}
{1, 7, 19, 33, 46, 77, 85, 113}
{7, 9, 29, 33, 46, 77, 85, 113}
{7, 19, 29, 33, 46, 77, 85, 113}
{4, 7, 9, 46, 51, 77, 85, 113}
{4, 7, 19, 46, 51, 77, 85, 113}
{7, 9, 29, 46, 51, 77, 85, 113}
{7, 19, 29, 46, 51, 77, 85, 113}
{1, 4, 7, 9, 64, 77, 85, 113}
{1, 4, 7, 19, 64, 77, 85, 113}
{1, 7, 9, 33, 64, 77, 85, 113}
{1, 7, 19, 33, 64, 77, 85, 113}
{7, 9, 29, 33, 64, 77, 85, 113}
{7, 19, 29, 33, 64, 77, 85, 113}
{4, 7, 9, 51, 64, 77, 85, 113}
{4, 7, 19, 51, 64, 77, 85, 113}
{7, 9, 29, 51, 64, 77, 85, 113}
{7, 19, 29, 51, 64, 77, 85, 113}
{1, 4, 7, 9, 14, 46, 88, 113}
{1, 4, 9, 14, 36, 46, 88, 113}
{1, 9, 14, 32, 36, 46, 88, 113}
{1, 7, 9, 14, 46, 54, 88, 113}
{1, 9, 14, 32, 46, 54, 88, 113}
{1, 4, 7, 9, 14, 64, 88, 113}
{1, 4, 9, 14, 36, 64, 88, 113}
{1, 9, 14, 32, 36, 64, 88, 113}
{1, 7, 9, 14, 54, 64, 88, 113}
{1, 9, 14, 32, 54, 64, 88, 113}
{1, 4, 7, 9, 46, 77, 88, 113}
{1, 4, 7, 19, 46, 77, 88, 113}
{1, 4, 9, 36, 46, 77, 88, 113}
{1, 4, 19, 36, 46, 77, 88, 113}
{1, 9, 32, 36, 46, 77, 88, 113}
{1, 19, 32, 36, 46, 77, 88, 113}
{1, 7, 9, 46, 54, 77, 88, 113}
{1, 7, 19, 46, 54, 77, 88, 113}
{1, 9, 32, 46, 54, 77, 88, 113}
{1, 19, 32, 46, 54, 77, 88, 113}
{1, 4, 7, 9, 64, 77, 88, 113}
{1, 4, 7, 19, 64, 77, 88, 113}
{1, 4, 9, 36, 64, 77, 88, 113}
{1, 4, 19, 36, 64, 77, 88, 113}
{1, 9, 32, 36, 64, 77, 88, 113}
{1, 19, 32, 36, 64, 77, 88, 113}
{1, 7, 9, 54, 64, 77, 88, 113}
{1, 7, 19, 54, 64, 77, 88, 113}
{1, 9, 32, 54, 64, 77, 88, 113}
{1, 19, 32, 54, 64, 77, 88, 113}
{1, 7, 14, 33, 46, 54, 96, 113}
{1, 7, 19, 33, 46, 54, 96, 113}
{7, 14, 29, 33, 46, 54, 96, 113}
{7, 19, 29, 33, 46, 54, 96, 113}
{1, 14, 32, 33, 46, 54, 96, 113}
{1, 19, 32, 33, 46, 54, 96, 113}
{14, 29, 32, 33, 46, 54, 96, 113}
{19, 29, 32, 33, 46, 54, 96, 113}
{1, 7, 14, 33, 54, 64, 96, 113}
{1, 7, 19, 33, 54, 64, 96, 113}
{7, 14, 29, 33, 54, 64, 96, 113}
{7, 19, 29, 33, 54, 64, 96, 113}
{1, 14, 32, 33, 54, 64, 96, 113}
{1, 19, 32, 33, 54, 64, 96, 113}
{14, 29, 32, 33, 54, 64, 96, 113}
{19, 29, 32, 33, 54, 64, 96, 113}
{1, 4, 7, 14, 46, 85, 96, 113}
{1, 4, 7, 19, 46, 85, 96, 113}
{1, 7, 14, 33, 46, 85, 96, 113}
{1, 7, 19, 33, 46, 85, 96, 113}
{7, 14, 29, 33, 46, 85, 96, 113}
{7, 19, 29, 33, 46, 85, 96, 113}
{4, 7, 14, 46, 51, 85, 96, 113}
{4, 7, 19, 46, 51, 85, 96, 113}
{7, 14, 29, 46, 51, 85, 96, 113}
{7, 19, 29, 46, 51, 85, 96, 113}
{1, 4, 7, 14, 64, 85, 96, 113}
{1, 4, 7, 19, 64, 85, 96, 113}
{1, 7, 14, 33, 64, 85, 96, 113}
{1, 7, 19, 33, 64, 85, 96, 113}
{7, 14, 29, 33, 64, 85, 96, 113}
{7, 19, 29, 33, 64, 85, 96, 113}
{4, 7, 14, 51, 64, 85, 96, 113}
{4, 7, 19, 51, 64, 85, 96, 113}
{7, 14, 29, 51, 64, 85, 96, 113}
{7, 19, 29, 51, 64, 85, 96, 113}
{1, 4, 7, 14, 46, 88, 96, 113}
{1, 4, 7, 19, 46, 88, 96, 113}
{1, 4, 14, 36, 46, 88, 96, 113}
{1, 4, 19, 36, 46, 88, 96, 113}
{1, 14, 32, 36, 46, 88, 96, 113}
{1, 19, 32, 36, 46, 88, 96, 113}
{1, 7, 14, 46, 54, 88, 96, 113}
{1, 7, 19, 46, 54, 88, 96, 113}
{1, 14, 32, 46, 54, 88, 96, 113}
{1, 19, 32, 46, 54, 88, 96, 113}
{1, 4, 7, 14, 64, 88, 96, 113}
{1, 4, 7, 19, 64, 88, 96, 113}
{1, 4, 14, 36, 64, 88, 96, 113}
{1, 4, 19, 36, 64, 88, 96, 113}
{1, 14, 32, 36, 64, 88, 96, 113}
{1, 19, 32, 36, 64, 88, 96, 113}
{1, 7, 14, 54, 64, 88, 96, 113}
{1, 7, 19, 54, 64, 88, 96, 113}
{1, 14, 32, 54, 64, 88, 96, 113}
{1, 19, 32, 54, 64, 88, 96, 113}
{1, 9, 14, 32, 33, 46, 97, 113}
{9, 14, 29, 32, 33, 46, 97, 113}
{1, 4, 9, 14, 36, 46, 97, 113}
{1, 9, 14, 32, 36, 46, 97, 113}
{1, 9, 14, 32, 33, 64, 97, 113}
{9, 14, 29, 32, 33, 64, 97, 113}
{1, 4, 9, 14, 36, 64, 97, 113}
{1, 9, 14, 32, 36, 64, 97, 113}
{9, 14, 29, 32, 46, 67, 97, 113}
{4, 9, 14, 36, 46, 67, 97, 113}
{9, 14, 32, 36, 46, 67, 97, 113}
{4, 9, 14, 46, 51, 67, 97, 113}
{9, 14, 29, 46, 51, 67, 97, 113}
{9, 14, 29, 32, 64, 67, 97, 113}
{4, 9, 14, 36, 64, 67, 97, 113}
{9, 14, 32, 36, 64, 67, 97, 113}
{4, 9, 14, 51, 64, 67, 97, 113}
{9, 14, 29, 51, 64, 67, 97, 113}
{1, 9, 32, 33, 46, 77, 97, 113}
{1, 19, 32, 33, 46, 77, 97, 113}
{9, 29, 32, 33, 46, 77, 97, 113}
{19, 29, 32, 33, 46, 77, 97, 113}
{1, 4, 9, 36, 46, 77, 97, 113}
{1, 4, 19, 36, 46, 77, 97, 113}
{1, 9, 32, 36, 46, 77, 97, 113}
{1, 19, 32, 36, 46, 77, 97, 113}
{1, 9, 32, 33, 64, 77, 97, 113}
{1, 19, 32, 33, 64, 77, 97, 113}
{9, 29, 32, 33, 64, 77, 97, 113}
{19, 29, 32, 33, 64, 77, 97, 113}
{1, 4, 9, 36, 64, 77, 97, 113}
{1, 4, 19, 36, 64, 77, 97, 113}
{1, 9, 32, 36, 64, 77, 97, 113}
{1, 19, 32, 36, 64, 77, 97, 113}
{9, 29, 32, 46, 67, 77, 97, 113}
{19, 29, 32, 46, 67, 77, 97, 113}
{4, 9, 36, 46, 67, 77, 97, 113}
{4, 19, 36, 46, 67, 77, 97, 113}
{9, 32, 36, 46, 67, 77, 97, 113}
{19, 32, 36, 46, 67, 77, 97, 113}
{4, 9, 46, 51, 67, 77, 97, 113}
{4, 19, 46, 51, 67, 77, 97, 113}
{9, 29, 46, 51, 67, 77, 97, 113}
{19, 29, 46, 51, 67, 77, 97, 113}
{9, 29, 32, 64, 67, 77, 97, 113}
{19, 29, 32, 64, 67, 77, 97, 113}
{4, 9, 36, 64, 67, 77, 97, 113}
{4, 19, 36, 64, 67, 77, 97, 113}
{9, 32, 36, 64, 67, 77, 97, 113}
{19, 32, 36, 64, 67, 77, 97, 113}
{4, 9, 51, 64, 67, 77, 97, 113}
{4, 19, 51, 64, 67, 77, 97, 113}
{9, 29, 51, 64, 67, 77, 97, 113}
{19, 29, 51, 64, 67, 77, 97, 113}
{1, 4, 9, 14, 46, 85, 97, 113}
{1, 9, 14, 33, 46, 85, 97, 113}
{9, 14, 29, 33, 46, 85, 97, 113}
{4, 9, 14, 46, 51, 85, 97, 113}
{9, 14, 29, 46, 51, 85, 97, 113}
{1, 4, 9, 14, 64, 85, 97, 113}
{1, 9, 14, 33, 64, 85, 97, 113}
{9, 14, 29, 33, 64, 85, 97, 113}
{4, 9, 14, 51, 64, 85, 97, 113}
{9, 14, 29, 51, 64, 85, 97, 113}
{1, 4, 9, 46, 77, 85, 97, 113}
{1, 4, 19, 46, 77, 85, 97, 113}
{1, 9, 33, 46, 77, 85, 97, 113}
{1, 19, 33, 46, 77, 85, 97, 113}
{9, 29, 33, 46, 77, 85, 97, 113}
{19, 29, 33, 46, 77, 85, 97, 113}
{4, 9, 46, 51, 77, 85, 97, 113}
{4, 19, 46, 51, 77, 85, 97, 113}
{9, 29, 46, 51, 77, 85, 97, 113}
{19, 29, 46, 51, 77, 85, 97, 113}
{1, 4, 9, 64, 77, 85, 97, 113}
{1, 4, 19, 64, 77, 85, 97, 113}
{1, 9, 33, 64, 77, 85, 97, 113}
{1, 19, 33, 64, 77, 85, 97, 113}
{9, 29, 33, 64, 77, 85, 97, 113}
{19, 29, 33, 64, 77, 85, 97, 113}
{4, 9, 51, 64, 77, 85, 97, 113}
{4, 19, 51, 64, 77, 85, 97, 113}
{9, 29, 51, 64, 77, 85, 97, 113}
{19, 29, 51, 64, 77, 85, 97, 113}
{1, 14, 32, 33, 46, 96, 97, 113}
{1, 19, 32, 33, 46, 96, 97, 113}
{14, 29, 32, 33, 46, 96, 97, 113}
{19, 29, 32, 33, 46, 96, 97, 113}
{1, 4, 14, 36, 46, 96, 97, 113}
{1, 4, 19, 36, 46, 96, 97, 113}
{1, 14, 32, 36, 46, 96, 97, 113}
{1, 19, 32, 36, 46, 96, 97, 113}
{1, 14, 32, 33, 64, 96, 97, 113}
{1, 19, 32, 33, 64, 96, 97, 113}
{14, 29, 32, 33, 64, 96, 97, 113}
{19, 29, 32, 33, 64, 96, 97, 113}
{1, 4, 14, 36, 64, 96, 97, 113}
{1, 4, 19, 36, 64, 96, 97, 113}
{1, 14, 32, 36, 64, 96, 97, 113}
{1, 19, 32, 36, 64, 96, 97, 113}
{14, 29, 32, 46, 67, 96, 97, 113}
{19, 29, 32, 46, 67, 96, 97, 113}
{4, 14, 36, 46, 67, 96, 97, 113}
{4, 19, 36, 46, 67, 96, 97, 113}
{14, 32, 36, 46, 67, 96, 97, 113}
{19, 32, 36, 46, 67, 96, 97, 113}
{4, 14, 46, 51, 67, 96, 97, 113}
{4, 19, 46, 51, 67, 96, 97, 113}
{14, 29, 46, 51, 67, 96, 97, 113}
{19, 29, 46, 51, 67, 96, 97, 113}
{14, 29, 32, 64, 67, 96, 97, 113}
{19, 29, 32, 64, 67, 96, 97, 113}
{4, 14, 36, 64, 67, 96, 97, 113}
{4, 19, 36, 64, 67, 96, 97, 113}
{14, 32, 36, 64, 67, 96, 97, 113}
{19, 32, 36, 64, 67, 96, 97, 113}
{4, 14, 51, 64, 67, 96, 97, 113}
{4, 19, 51, 64, 67, 96, 97, 113}
{14, 29, 51, 64, 67, 96, 97, 113}
{19, 29, 51, 64, 67, 96, 97, 113}
{1, 4, 14, 46, 85, 96, 97, 113}
{1, 4, 19, 46, 85, 96, 97, 113}
{1, 14, 33, 46, 85, 96, 97, 113}
{1, 19, 33, 46, 85, 96, 97, 113}
{14, 29, 33, 46, 85, 96, 97, 113}
{19, 29, 33, 46, 85, 96, 97, 113}
{4, 14, 46, 51, 85, 96, 97, 113}
{4, 19, 46, 51, 85, 96, 97, 113}
{14, 29, 46, 51, 85, 96, 97, 113}
{19, 29, 46, 51, 85, 96, 97, 113}
{1, 4, 14, 64, 85, 96, 97, 113}
{1, 4, 19, 64, 85, 96, 97, 113}
{1, 14, 33, 64, 85, 96, 97, 113}
{1, 19, 33, 64, 85, 96, 97, 113}
{14, 29, 33, 64, 85, 96, 97, 113}
{19, 29, 33, 64, 85, 96, 97, 113}
{4, 14, 51, 64, 85, 96, 97, 113}
{4, 19, 51, 64, 85, 96, 97, 113}
{14, 29, 51, 64, 85, 96, 97, 113}
{19, 29, 51, 64, 85, 96, 97, 113}
{4, 7, 9, 14, 46, 51, 107, 113}
{7, 9, 14, 29, 46, 51, 107, 113}
{7, 9, 14, 29, 46, 54, 107, 113}
{9, 14, 29, 32, 46, 54, 107, 113}
{4, 7, 9, 14, 51, 64, 107, 113}
{7, 9, 14, 29, 51, 64, 107, 113}
{7, 9, 14, 29, 54, 64, 107, 113}
{9, 14, 29, 32, 54, 64, 107, 113}
{9, 14, 29, 32, 46, 67, 107, 113}
{4, 9, 14, 36, 46, 67, 107, 113}
{9, 14, 32, 36, 46, 67, 107, 113}
{4, 9, 14, 46, 51, 67, 107, 113}
{9, 14, 29, 46, 51, 67, 107, 113}
{9, 14, 29, 32, 64, 67, 107, 113}
{4, 9, 14, 36, 64, 67, 107, 113}
{9, 14, 32, 36, 64, 67, 107, 113}
{4, 9, 14, 51, 64, 67, 107, 113}
{9, 14, 29, 51, 64, 67, 107, 113}
{4, 7, 9, 46, 51, 77, 107, 113}
{4, 7, 19, 46, 51, 77, 107, 113}
{7, 9, 29, 46, 51, 77, 107, 113}
{7, 19, 29, 46, 51, 77, 107, 113}
{7, 9, 29, 46, 54, 77, 107, 113}
{7, 19, 29, 46, 54, 77, 107, 113}
{9, 29, 32, 46, 54, 77, 107, 113}
{19, 29, 32, 46, 54, 77, 107, 113}
{4, 7, 9, 51, 64, 77, 107, 113}
{4, 7, 19, 51, 64, 77, 107, 113}
{7, 9, 29, 51, 64, 77, 107, 113}
{7, 19, 29, 51, 64, 77, 107, 113}
{7, 9, 29, 54, 64, 77, 107, 113}
{7, 19, 29, 54, 64, 77, 107, 113}
{9, 29, 32, 54, 64, 77, 107, 113}
{19, 29, 32, 54, 64, 77, 107, 113}
{9, 29, 32, 46, 67, 77, 107, 113}
{19, 29, 32, 46, 67, 77, 107, 113}
{4, 9, 36, 46, 67, 77, 107, 113}
{4, 19, 36, 46, 67, 77, 107, 113}
{9, 32, 36, 46, 67, 77, 107, 113}
{19, 32, 36, 46, 67, 77, 107, 113}
{4, 9, 46, 51, 67, 77, 107, 113}
{4, 19, 46, 51, 67, 77, 107, 113}
{9, 29, 46, 51, 67, 77, 107, 113}
{19, 29, 46, 51, 67, 77, 107, 113}
{9, 29, 32, 64, 67, 77, 107, 113}
{19, 29, 32, 64, 67, 77, 107, 113}
{4, 9, 36, 64, 67, 77, 107, 113}
{4, 19, 36, 64, 67, 77, 107, 113}
{9, 32, 36, 64, 67, 77, 107, 113}
{19, 32, 36, 64, 67, 77, 107, 113}
{4, 9, 51, 64, 67, 77, 107, 113}
{4, 19, 51, 64, 67, 77, 107, 113}
{9, 29, 51, 64, 67, 77, 107, 113}
{19, 29, 51, 64, 67, 77, 107, 113}
{4, 7, 9, 14, 46, 88, 107, 113}
{4, 9, 14, 36, 46, 88, 107, 113}
{9, 14, 32, 36, 46, 88, 107, 113}
{7, 9, 14, 46, 54, 88, 107, 113}
{9, 14, 32, 46, 54, 88, 107, 113}
{4, 7, 9, 14, 64, 88, 107, 113}
{4, 9, 14, 36, 64, 88, 107, 113}
{9, 14, 32, 36, 64, 88, 107, 113}
{7, 9, 14, 54, 64, 88, 107, 113}
{9, 14, 32, 54, 64, 88, 107, 113}
{4, 7, 9, 46, 77, 88, 107, 113}
{4, 7, 19, 46, 77, 88, 107, 113}
{4, 9, 36, 46, 77, 88, 107, 113}
{4, 19, 36, 46, 77, 88, 107, 113}
{9, 32, 36, 46, 77, 88, 107, 113}
{19, 32, 36, 46, 77, 88, 107, 113}
{7, 9, 46, 54, 77, 88, 107, 113}
{7, 19, 46, 54, 77, 88, 107, 113}
{9, 32, 46, 54, 77, 88, 107, 113}
{19, 32, 46, 54, 77, 88, 107, 113}
{4, 7, 9, 64, 77, 88, 107, 113}
{4, 7, 19, 64, 77, 88, 107, 113}
{4, 9, 36, 64, 77, 88, 107, 113}
{4, 19, 36, 64, 77, 88, 107, 113}
{9, 32, 36, 64, 77, 88, 107, 113}
{19, 32, 36, 64, 77, 88, 107, 113}
{7, 9, 54, 64, 77, 88, 107, 113}
{7, 19, 54, 64, 77, 88, 107, 113}
{9, 32, 54, 64, 77, 88, 107, 113}
{19, 32, 54, 64, 77, 88, 107, 113}
{4, 7, 14, 46, 51, 96, 107, 113}
{4, 7, 19, 46, 51, 96, 107, 113}
{7, 14, 29, 46, 51, 96, 107, 113}
{7, 19, 29, 46, 51, 96, 107, 113}
{7, 14, 29, 46, 54, 96, 107, 113}
{7, 19, 29, 46, 54, 96, 107, 113}
{14, 29, 32, 46, 54, 96, 107, 113}
{19, 29, 32, 46, 54, 96, 107, 113}
{4, 7, 14, 51, 64, 96, 107, 113}
{4, 7, 19, 51, 64, 96, 107, 113}
{7, 14, 29, 51, 64, 96, 107, 113}
{7, 19, 29, 51, 64, 96, 107, 113}
{7, 14, 29, 54, 64, 96, 107, 113}
{7, 19, 29, 54, 64, 96, 107, 113}
{14, 29, 32, 54, 64, 96, 107, 113}
{19, 29, 32, 54, 64, 96, 107, 113}
{14, 29, 32, 46, 67, 96, 107, 113}
{19, 29, 32, 46, 67, 96, 107, 113}
{4, 14, 36, 46, 67, 96, 107, 113}
{4, 19, 36, 46, 67, 96, 107, 113}
{14, 32, 36, 46, 67, 96, 107, 113}
{19, 32, 36, 46, 67, 96, 107, 113}
{4, 14, 46, 51, 67, 96, 107, 113}
{4, 19, 46, 51, 67, 96, 107, 113}
{14, 29, 46, 51, 67, 96, 107, 113}
{19, 29, 46, 51, 67, 96, 107, 113}
{14, 29, 32, 64, 67, 96, 107, 113}
{19, 29, 32, 64, 67, 96, 107, 113}
{4, 14, 36, 64, 67, 96, 107, 113}
{4, 19, 36, 64, 67, 96, 107, 113}
{14, 32, 36, 64, 67, 96, 107, 113}
{19, 32, 36, 64, 67, 96, 107, 113}
{4, 14, 51, 64, 67, 96, 107, 113}
{4, 19, 51, 64, 67, 96, 107, 113}
{14, 29, 51, 64, 67, 96, 107, 113}
{19, 29, 51, 64, 67, 96, 107, 113}
{4, 7, 14, 46, 88, 96, 107, 113}
{4, 7, 19, 46, 88, 96, 107, 113}
{4, 14, 36, 46, 88, 96, 107, 113}
{4, 19, 36, 46, 88, 96, 107, 113}
{14, 32, 36, 46, 88, 96, 107, 113}
{19, 32, 36, 46, 88, 96, 107, 113}
{7, 14, 46, 54, 88, 96, 107, 113}
{7, 19, 46, 54, 88, 96, 107, 113}
{14, 32, 46, 54, 88, 96, 107, 113}
{19, 32, 46, 54, 88, 96, 107, 113}
{4, 7, 14, 64, 88, 96, 107, 113}
{4, 7, 19, 64, 88, 96, 107, 113}
{4, 14, 36, 64, 88, 96, 107, 113}
{4, 19, 36, 64, 88, 96, 107, 113}
{14, 32, 36, 64, 88, 96, 107, 113}
{19, 32, 36, 64, 88, 96, 107, 113}
{7, 14, 54, 64, 88, 96, 107, 113}
{7, 19, 54, 64, 88, 96, 107, 113}
{14, 32, 54, 64, 88, 96, 107, 113}
{19, 32, 54, 64, 88, 96, 107, 113}
{2, 8, 10, 15, 34, 47, 55, 114}
{2, 10, 15, 25, 34, 47, 55, 114}
{8, 10, 15, 30, 34, 47, 55, 114}
{10, 15, 25, 30, 34, 47, 55, 114}
{2, 8, 10, 15, 34, 55, 57, 114}
{2, 10, 15, 25, 34, 55, 57, 114}
{8, 10, 15, 30, 34, 55, 57, 114}
{10, 15, 25, 30, 34, 55, 57, 114}
{2, 8, 10, 34, 47, 55, 78, 114}
{2, 8, 20, 34, 47, 55, 78, 114}
{2, 10, 25, 34, 47, 55, 78, 114}
{2, 20, 25, 34, 47, 55, 78, 114}
{8, 10, 30, 34, 47, 55, 78, 114}
{8, 20, 30, 34, 47, 55, 78, 114}
{10, 25, 30, 34, 47, 55, 78, 114}
{20, 25, 30, 34, 47, 55, 78, 114}
{2, 8, 10, 34, 55, 57, 78, 114}
{2, 8, 20, 34, 55, 57, 78, 114}
{2, 10, 25, 34, 55, 57, 78, 114}
{2, 20, 25, 34, 55, 57, 78, 114}
{8, 10, 30, 34, 55, 57, 78, 114}
{8, 20, 30, 34, 55, 57, 78, 114}
{10, 25, 30, 34, 55, 57, 78, 114}
{20, 25, 30, 34, 55, 57, 78, 114}
{2, 5, 8, 10, 15, 47, 81, 114}
{2, 5, 10, 15, 37, 47, 81, 114}
{2, 10, 15, 25, 37, 47, 81, 114}
{2, 8, 10, 15, 47, 55, 81, 114}
{2, 10, 15, 25, 47, 55, 81, 114}
{2, 5, 8, 10, 15, 57, 81, 114}
{2, 5, 10, 15, 37, 57, 81, 114}
{2, 10, 15, 25, 37, 57, 81, 114}
{2, 8, 10, 15, 55, 57, 81, 114}
{2, 10, 15, 25, 55, 57, 81, 114}
{2, 5, 8, 10, 47, 78, 81, 114}
{2, 5, 8, 20, 47, 78, 81, 114}
{2, 5, 10, 37, 47, 78, 81, 114}
{2, 5, 20, 37, 47, 78, 81, 114}
{2, 10, 25, 37, 47, 78, 81, 114}
{2, 20, 25, 37, 47, 78, 81, 114}
{2, 8, 10, 47, 55, 78, 81, 114}
{2, 8, 20, 47, 55, 78, 81, 114}
{2, 10, 25, 47, 55, 78, 81, 114}
{2, 20, 25, 47, 55, 78, 81, 114}
{2, 5, 8, 10, 57, 78, 81, 114}
{2, 5, 8, 20, 57, 78, 81, 114}
{2, 5, 10, 37, 57, 78, 81, 114}
{2, 5, 20, 37, 57, 78, 81, 114}
{2, 10, 25, 37, 57, 78, 81, 114}
{2, 20, 25, 37, 57, 78, 81, 114}
{2, 8, 10, 55, 57, 78, 81, 114}
{2, 8, 20, 55, 57, 78, 81, 114}
{2, 10, 25, 55, 57, 78, 81, 114}
{2, 20, 25, 55, 57, 78, 81, 114}
{2, 5, 8, 10, 15, 47, 86, 114}
{2, 8, 10, 15, 34, 47, 86, 114}
{8, 10, 15, 30, 34, 47, 86, 114}
{5, 8, 10, 15, 47, 52, 86, 114}
{8, 10, 15, 30, 47, 52, 86, 114}
{2, 5, 8, 10, 15, 57, 86, 114}
{2, 8, 10, 15, 34, 57, 86, 114}
{8, 10, 15, 30, 34, 57, 86, 114}
{5, 8, 10, 15, 52, 57, 86, 114}
{8, 10, 15, 30, 52, 57, 86, 114}
{2, 5, 8, 10, 47, 78, 86, 114}
{2, 5, 8, 20, 47, 78, 86, 114}
{2, 8, 10, 34, 47, 78, 86, 114}
{2, 8, 20, 34, 47, 78, 86, 114}
{8, 10, 30, 34, 47, 78, 86, 114}
{8, 20, 30, 34, 47, 78, 86, 114}
{5, 8, 10, 47, 52, 78, 86, 114}
{5, 8, 20, 47, 52, 78, 86, 114}
{8, 10, 30, 47, 52, 78, 86, 114}
{8, 20, 30, 47, 52, 78, 86, 114}
{2, 5, 8, 10, 57, 78, 86, 114}
{2, 5, 8, 20, 57, 78, 86, 114}
{2, 8, 10, 34, 57, 78, 86, 114}
{2, 8, 20, 34, 57, 78, 86, 114}
{8, 10, 30, 34, 57, 78, 86, 114}
{8, 20, 30, 34, 57, 78, 86, 114}
{5, 8, 10, 52, 57, 78, 86, 114}
{5, 8, 20, 52, 57, 78, 86, 114}
{8, 10, 30, 52, 57, 78, 86, 114}
{8, 20, 30, 52, 57, 78, 86, 114}
{2, 8, 15, 34, 47, 55, 89, 114}
{2, 8, 20, 34, 47, 55, 89, 114}
{2, 15, 25, 34, 47, 55, 89, 114}
{2, 20, 25, 34, 47, 55, 89, 114}
{8, 15, 30, 34, 47, 55, 89, 114}
{8, 20, 30, 34, 47, 55, 89, 114}
{15, 25, 30, 34, 47, 55, 89, 114}
{20, 25, 30, 34, 47, 55, 89, 114}
{2, 8, 15, 34, 55, 57, 89, 114}
{2, 8, 20, 34, 55, 57, 89, 114}
{2, 15, 25, 34, 55, 57, 89, 114}
{2, 20, 25, 34, 55, 57, 89, 114}
{8, 15, 30, 34, 55, 57, 89, 114}
{8, 20, 30, 34, 55, 57, 89, 114}
{15, 25, 30, 34, 55, 57, 89, 114}
{20, 25, 30, 34, 55, 57, 89, 114}
{2, 5, 8, 15, 47, 81, 89, 114}
{2, 5, 8, 20, 47, 81, 89, 114}
{2, 5, 15, 37, 47, 81, 89, 114}
{2, 5, 20, 37, 47, 81, 89, 114}
{2, 15, 25, 37, 47, 81, 89, 114}
{2, 20, 25, 37, 47, 81, 89, 114}
{2, 8, 15, 47, 55, 81, 89, 114}
{2, 8, 20, 47, 55, 81, 89, 114}
{2, 15, 25, 47, 55, 81, 89, 114}
{2, 20, 25, 47, 55, 81, 89, 114}
{2, 5, 8, 15, 57, 81, 89, 114}
{2, 5, 8, 20, 57, 81, 89, 114}
{2, 5, 15, 37, 57, 81, 89, 114}
{2, 5, 20, 37, 57, 81, 89, 114}
{2, 15, 25, 37, 57, 81, 89, 114}
{2, 20, 25, 37, 57, 81, 89, 114}
{2, 8, 15, 55, 57, 81, 89, 114}
{2, 8, 20, 55, 57, 81, 89, 114}
{2, 15, 25, 55, 57, 81, 89, 114}
{2, 20, 25, 55, 57, 81, 89, 114}
{2, 5, 8, 15, 47, 86, 89, 114}
{2, 5, 8, 20, 47, 86, 89, 114}
{2, 8, 15, 34, 47, 86, 89, 114}
{2, 8, 20, 34, 47, 86, 89, 114}
{8, 15, 30, 34, 47, 86, 89, 114}
{8, 20, 30, 34, 47, 86, 89, 114}
{5, 8, 15, 47, 52, 86, 89, 114}
{5, 8, 20, 47, 52, 86, 89, 114}
{8, 15, 30, 47, 52, 86, 89, 114}
{8, 20, 30, 47, 52, 86, 89, 114}
{2, 5, 8, 15, 57, 86, 89, 114}
{2, 5, 8, 20, 57, 86, 89, 114}
{2, 8, 15, 34, 57, 86, 89, 114}
{2, 8, 20, 34, 57, 86, 89, 114}
{8, 15, 30, 34, 57, 86, 89, 114}
{8, 20, 30, 34, 57, 86, 89, 114}
{5, 8, 15, 52, 57, 86, 89, 114}
{5, 8, 20, 52, 57, 86, 89, 114}
{8, 15, 30, 52, 57, 86, 89, 114}
{8, 20, 30, 52, 57, 86, 89, 114}
{2, 10, 15, 25, 34, 47, 98, 114}
{10, 15, 25, 30, 34, 47, 98, 114}
{2, 5, 10, 15, 37, 47, 98, 114}
{2, 10, 15, 25, 37, 47, 98, 114}
{2, 10, 15, 25, 34, 57, 98, 114}
{10, 15, 25, 30, 34, 57, 98, 114}
{2, 5, 10, 15, 37, 57, 98, 114}
{2, 10, 15, 25, 37, 57, 98, 114}
{10, 15, 25, 30, 47, 68, 98, 114}
{5, 10, 15, 37, 47, 68, 98, 114}
{10, 15, 25, 37, 47, 68, 98, 114}
{5, 10, 15, 47, 52, 68, 98, 114}
{10, 15, 30, 47, 52, 68, 98, 114}
{10, 15, 25, 30, 57, 68, 98, 114}
{5, 10, 15, 37, 57, 68, 98, 114}
{10, 15, 25, 37, 57, 68, 98, 114}
{5, 10, 15, 52, 57, 68, 98, 114}
{10, 15, 30, 52, 57, 68, 98, 114}
{2, 10, 25, 34, 47, 78, 98, 114}
{2, 20, 25, 34, 47, 78, 98, 114}
{10, 25, 30, 34, 47, 78, 98, 114}
{20, 25, 30, 34, 47, 78, 98, 114}
{2, 5, 10, 37, 47, 78, 98, 114}
{2, 5, 20, 37, 47, 78, 98, 114}
{2, 10, 25, 37, 47, 78, 98, 114}
{2, 20, 25, 37, 47, 78, 98, 114}
{2, 10, 25, 34, 57, 78, 98, 114}
{2, 20, 25, 34, 57, 78, 98, 114}
{10, 25, 30, 34, 57, 78, 98, 114}
{20, 25, 30, 34, 57, 78, 98, 114}
{2, 5, 10, 37, 57, 78, 98, 114}
{2, 5, 20, 37, 57, 78, 98, 114}
{2, 10, 25, 37, 57, 78, 98, 114}
{2, 20, 25, 37, 57, 78, 98, 114}
{10, 25, 30, 47, 68, 78, 98, 114}
{20, 25, 30, 47, 68, 78, 98, 114}
{5, 10, 37, 47, 68, 78, 98, 114}
{5, 20, 37, 47, 68, 78, 98, 114}
{10, 25, 37, 47, 68, 78, 98, 114}
{20, 25, 37, 47, 68, 78, 98, 114}
{5, 10, 47, 52, 68, 78, 98, 114}
{5, 20, 47, 52, 68, 78, 98, 114}
{10, 30, 47, 52, 68, 78, 98, 114}
{20, 30, 47, 52, 68, 78, 98, 114}
{10, 25, 30, 57, 68, 78, 98, 114}
{20, 25, 30, 57, 68, 78, 98, 114}
{5, 10, 37, 57, 68, 78, 98, 114}
{5, 20, 37, 57, 68, 78, 98, 114}
{10, 25, 37, 57, 68, 78, 98, 114}
{20, 25, 37, 57, 68, 78, 98, 114}
{5, 10, 52, 57, 68, 78, 98, 114}
{5, 20, 52, 57, 68, 78, 98, 114}
{10, 30, 52, 57, 68, 78, 98, 114}
{20, 30, 52, 57, 68, 78, 98, 114}
{2, 5, 10, 15, 47, 86, 98, 114}
{2, 10, 15, 34, 47, 86, 98, 114}
{10, 15, 30, 34, 47, 86, 98, 114}
{5, 10, 15, 47, 52, 86, 98, 114}
{10, 15, 30, 47, 52, 86, 98, 114}
{2, 5, 10, 15, 57, 86, 98, 114}
{2, 10, 15, 34, 57, 86, 98, 114}
{10, 15, 30, 34, 57, 86, 98, 114}
{5, 10, 15, 52, 57, 86, 98, 114}
{10, 15, 30, 52, 57, 86, 98, 114}
{2, 5, 10, 47, 78, 86, 98, 114}
{2, 5, 20, 47, 78, 86, 98, 114}
{2, 10, 34, 47, 78, 86, 98, 114}
{2, 20, 34, 47, 78, 86, 98, 114}
{10, 30, 34, 47, 78, 86, 98, 114}
{20, 30, 34, 47, 78, 86, 98, 114}
{5, 10, 47, 52, 78, 86, 98, 114}
{5, 20, 47, 52, 78, 86, 98, 114}
{10, 30, 47, 52, 78, 86, 98, 114}
{20, 30, 47, 52, 78, 86, 98, 114}
{2, 5, 10, 57, 78, 86, 98, 114}
{2, 5, 20, 57, 78, 86, 98, 114}
{2, 10, 34, 57, 78, 86, 98, 114}
{2, 20, 34, 57, 78, 86, 98, 114}
{10, 30, 34, 57, 78, 86, 98, 114}
{20, 30, 34, 57, 78, 86, 98, 114}
{5, 10, 52, 57, 78, 86, 98, 114}
{5, 20, 52, 57, 78, 86, 98, 114}
{10, 30, 52, 57, 78, 86, 98, 114}
{20, 30, 52, 57, 78, 86, 98, 114}
{2, 15, 25, 34, 47, 89, 98, 114}
{2, 20, 25, 34, 47, 89, 98, 114}
{15, 25, 30, 34, 47, 89, 98, 114}
{20, 25, 30, 34, 47, 89, 98, 114}
{2, 5, 15, 37, 47, 89, 98, 114}
{2, 5, 20, 37, 47, 89, 98, 114}
{2, 15, 25, 37, 47, 89, 98, 114}
{2, 20, 25, 37, 47, 89, 98, 114}
{2, 15, 25, 34, 57, 89, 98, 114}
{2, 20, 25, 34, 57, 89, 98, 114}
{15, 25, 30, 34, 57, 89, 98, 114}
{20, 25, 30, 34, 57, 89, 98, 114}
{2, 5, 15, 37, 57, 89, 98, 114}
{2, 5, 20, 37, 57, 89, 98, 114}
{2, 15, 25, 37, 57, 89, 98, 114}
{2, 20, 25, 37, 57, 89, 98, 114}
{15, 25, 30, 47, 68, 89, 98, 114}
{20, 25, 30, 47, 68, 89, 98, 114}
{5, 15, 37, 47, 68, 89, 98, 114}
{5, 20, 37, 47, 68, 89, 98, 114}
{15, 25, 37, 47, 68, 89, 98, 114}
{20, 25, 37, 47, 68, 89, 98, 114}
{5, 15, 47, 52, 68, 89, 98, 114}
{5, 20, 47, 52, 68, 89, 98, 114}
{15, 30, 47, 52, 68, 89, 98, 114}
{20, 30, 47, 52, 68, 89, 98, 114}
{15, 25, 30, 57, 68, 89, 98, 114}
{20, 25, 30, 57, 68, 89, 98, 114}
{5, 15, 37, 57, 68, 89, 98, 114}
{5, 20, 37, 57, 68, 89, 98, 114}
{15, 25, 37, 57, 68, 89, 98, 114}
{20, 25, 37, 57, 68, 89, 98, 114}
{5, 15, 52, 57, 68, 89, 98, 114}
{5, 20, 52, 57, 68, 89, 98, 114}
{15, 30, 52, 57, 68, 89, 98, 114}
{20, 30, 52, 57, 68, 89, 98, 114}
{2, 5, 15, 47, 86, 89, 98, 114}
{2, 5, 20, 47, 86, 89, 98, 114}
{2, 15, 34, 47, 86, 89, 98, 114}
{2, 20, 34, 47, 86, 89, 98, 114}
{15, 30, 34, 47, 86, 89, 98, 114}
{20, 30, 34, 47, 86, 89, 98, 114}
{5, 15, 47, 52, 86, 89, 98, 114}
{5, 20, 47, 52, 86, 89, 98, 114}
{15, 30, 47, 52, 86, 89, 98, 114}
{20, 30, 47, 52, 86, 89, 98, 114}
{2, 5, 15, 57, 86, 89, 98, 114}
{2, 5, 20, 57, 86, 89, 98, 114}
{2, 15, 34, 57, 86, 89, 98, 114}
{2, 20, 34, 57, 86, 89, 98, 114}
{15, 30, 34, 57, 86, 89, 98, 114}
{20, 30, 34, 57, 86, 89, 98, 114}
{5, 15, 52, 57, 86, 89, 98, 114}
{5, 20, 52, 57, 86, 89, 98, 114}
{15, 30, 52, 57, 86, 89, 98, 114}
{20, 30, 52, 57, 86, 89, 98, 114}
{5, 8, 10, 15, 47, 52, 108, 114}
{8, 10, 15, 30, 47, 52, 108, 114}
{8, 10, 15, 30, 47, 55, 108, 114}
{10, 15, 25, 30, 47, 55, 108, 114}
{5, 8, 10, 15, 52, 57, 108, 114}
{8, 10, 15, 30, 52, 57, 108, 114}
{8, 10, 15, 30, 55, 57, 108, 114}
{10, 15, 25, 30, 55, 57, 108, 114}
{10, 15, 25, 30, 47, 68, 108, 114}
{5, 10, 15, 37, 47, 68, 108, 114}
{10, 15, 25, 37, 47, 68, 108, 114}
{5, 10, 15, 47, 52, 68, 108, 114}
{10, 15, 30, 47, 52, 68, 108, 114}
{10, 15, 25, 30, 57, 68, 108, 114}
{5, 10, 15, 37, 57, 68, 108, 114}
{10, 15, 25, 37, 57, 68, 108, 114}
{5, 10, 15, 52, 57, 68, 108, 114}
{10, 15, 30, 52, 57, 68, 108, 114}
{5, 8, 10, 47, 52, 78, 108, 114}
{5, 8, 20, 47, 52, 78, 108, 114}
{8, 10, 30, 47, 52, 78, 108, 114}
{8, 20, 30, 47, 52, 78, 108, 114}
{8, 10, 30, 47, 55, 78, 108, 114}
{8, 20, 30, 47, 55, 78, 108, 114}
{10, 25, 30, 47, 55, 78, 108, 114}
{20, 25, 30, 47, 55, 78, 108, 114}
{5, 8, 10, 52, 57, 78, 108, 114}
{5, 8, 20, 52, 57, 78, 108, 114}
{8, 10, 30, 52, 57, 78, 108, 114}
{8, 20, 30, 52, 57, 78, 108, 114}
{8, 10, 30, 55, 57, 78, 108, 114}
{8, 20, 30, 55, 57, 78, 108, 114}
{10, 25, 30, 55, 57, 78, 108, 114}
{20, 25, 30, 55, 57, 78, 108, 114}
{10, 25, 30, 47, 68, 78, 108, 114}
{20, 25, 30, 47, 68, 78, 108, 114}
{5, 10, 37, 47, 68, 78, 108, 114}
{5, 20, 37, 47, 68, 78, 108, 114}
{10, 25, 37, 47, 68, 78, 108, 114}
{20, 25, 37, 47, 68, 78, 108, 114}
{5, 10, 47, 52, 68, 78, 108, 114}
{5, 20, 47, 52, 68, 78, 108, 114}
{10, 30, 47, 52, 68, 78, 108, 114}
{20, 30, 47, 52, 68, 78, 108, 114}
{10, 25, 30, 57, 68, 78, 108, 114}
{20, 25, 30, 57, 68, 78, 108, 114}
{5, 10, 37, 57, 68, 78, 108, 114}
{5, 20, 37, 57, 68, 78, 108, 114}
{10, 25, 37, 57, 68, 78, 108, 114}
{20, 25, 37, 57, 68, 78, 108, 114}
{5, 10, 52, 57, 68, 78, 108, 114}
{5, 20, 52, 57, 68, 78, 108, 114}
{10, 30, 52, 57, 68, 78, 108, 114}
{20, 30, 52, 57, 68, 78, 108, 114}
{5, 8, 10, 15, 47, 81, 108, 114}
{5, 10, 15, 37, 47, 81, 108, 114}
{10, 15, 25, 37, 47, 81, 108, 114}
{8, 10, 15, 47, 55, 81, 108, 114}
{10, 15, 25, 47, 55, 81, 108, 114}
{5, 8, 10, 15, 57, 81, 108, 114}
{5, 10, 15, 37, 57, 81, 108, 114}
{10, 15, 25, 37, 57, 81, 108, 114}
{8, 10, 15, 55, 57, 81, 108, 114}
{10, 15, 25, 55, 57, 81, 108, 114}
{5, 8, 10, 47, 78, 81, 108, 114}
{5, 8, 20, 47, 78, 81, 108, 114}
{5, 10, 37, 47, 78, 81, 108, 114}
{5, 20, 37, 47, 78, 81, 108, 114}
{10, 25, 37, 47, 78, 81, 108, 114}
{20, 25, 37, 47, 78, 81, 108, 114}
{8, 10, 47, 55, 78, 81, 108, 114}
{8, 20, 47, 55, 78, 81, 108, 114}
{10, 25, 47, 55, 78, 81, 108, 114}
{20, 25, 47, 55, 78, 81, 108, 114}
{5, 8, 10, 57, 78, 81, 108, 114}
{5, 8, 20, 57, 78, 81, 108, 114}
{5, 10, 37, 57, 78, 81, 108, 114}
{5, 20, 37, 57, 78, 81, 108, 114}
{10, 25, 37, 57, 78, 81, 108, 114}
{20, 25, 37, 57, 78, 81, 108, 114}
{8, 10, 55, 57, 78, 81, 108, 114}
{8, 20, 55, 57, 78, 81, 108, 114}
{10, 25, 55, 57, 78, 81, 108, 114}
{20, 25, 55, 57, 78, 81, 108, 114}
{5, 8, 15, 47, 52, 89, 108, 114}
{5, 8, 20, 47, 52, 89, 108, 114}
{8, 15, 30, 47, 52, 89, 108, 114}
{8, 20, 30, 47, 52, 89, 108, 114}
{8, 15, 30, 47, 55, 89, 108, 114}
{8, 20, 30, 47, 55, 89, 108, 114}
{15, 25, 30, 47, 55, 89, 108, 114}
{20, 25, 30, 47, 55, 89, 108, 114}
{5, 8, 15, 52, 57, 89, 108, 114}
{5, 8, 20, 52, 57, 89, 108, 114}
{8, 15, 30, 52, 57, 89, 108, 114}
{8, 20, 30, 52, 57, 89, 108, 114}
{8, 15, 30, 55, 57, 89, 108, 114}
{8, 20, 30, 55, 57, 89, 108, 114}
{15, 25, 30, 55, 57, 89, 108, 114}
{20, 25, 30, 55, 57, 89, 108, 114}
{15, 25, 30, 47, 68, 89, 108, 114}
{20, 25, 30, 47, 68, 89, 108, 114}
{5, 15, 37, 47, 68, 89, 108, 114}
{5, 20, 37, 47, 68, 89, 108, 114}
{15, 25, 37, 47, 68, 89, 108, 114}
{20, 25, 37, 47, 68, 89, 108, 114}
{5, 15, 47, 52, 68, 89, 108, 114}
{5, 20, 47, 52, 68, 89, 108, 114}
{15, 30, 47, 52, 68, 89, 108, 114}
{20, 30, 47, 52, 68, 89, 108, 114}
{15, 25, 30, 57, 68, 89, 108, 114}
{20, 25, 30, 57, 68, 89, 108, 114}
{5, 15, 37, 57, 68, 89, 108, 114}
{5, 20, 37, 57, 68, 89, 108, 114}
{15, 25, 37, 57, 68, 89, 108, 114}
{20, 25, 37, 57, 68, 89, 108, 114}
{5, 15, 52, 57, 68, 89, 108, 114}
{5, 20, 52, 57, 68, 89, 108, 114}
{15, 30, 52, 57, 68, 89, 108, 114}
{20, 30, 52, 57, 68, 89, 108, 114}
{5, 8, 15, 47, 81, 89, 108, 114}
{5, 8, 20, 47, 81, 89, 108, 114}
{5, 15, 37, 47, 81, 89, 108, 114}
{5, 20, 37, 47, 81, 89, 108, 114}
{15, 25, 37, 47, 81, 89, 108, 114}
{20, 25, 37, 47, 81, 89, 108, 114}
{8, 15, 47, 55, 81, 89, 108, 114}
{8, 20, 47, 55, 81, 89, 108, 114}
{15, 25, 47, 55, 81, 89, 108, 114}
{20, 25, 47, 55, 81, 89, 108, 114}
{5, 8, 15, 57, 81, 89, 108, 114}
{5, 8, 20, 57, 81, 89, 108, 114}
{5, 15, 37, 57, 81, 89, 108, 114}
{5, 20, 37, 57, 81, 89, 108, 114}
{15, 25, 37, 57, 81, 89, 108, 114}
{20, 25, 37, 57, 81, 89, 108, 114}
{8, 15, 55, 57, 81, 89, 108, 114}
{8, 20, 55, 57, 81, 89, 108, 114}
{15, 25, 55, 57, 81, 89, 108, 114}
{20, 25, 55, 57, 81, 89, 108, 114}
{1, 3, 11, 16, 35, 48, 56, 115}
{3, 11, 16, 26, 35, 48, 56, 115}
{1, 11, 16, 31, 35, 48, 56, 115}
{11, 16, 26, 31, 35, 48, 56, 115}
{1, 3, 11, 16, 35, 56, 58, 115}
{3, 11, 16, 26, 35, 56, 58, 115}
{1, 11, 16, 31, 35, 56, 58, 115}
{11, 16, 26, 31, 35, 56, 58, 115}
{1, 3, 11, 35, 48, 56, 79, 115}
{1, 3, 21, 35, 48, 56, 79, 115}
{3, 11, 26, 35, 48, 56, 79, 115}
{3, 21, 26, 35, 48, 56, 79, 115}
{1, 11, 31, 35, 48, 56, 79, 115}
{1, 21, 31, 35, 48, 56, 79, 115}
{11, 26, 31, 35, 48, 56, 79, 115}
{21, 26, 31, 35, 48, 56, 79, 115}
{1, 3, 11, 35, 56, 58, 79, 115}
{1, 3, 21, 35, 56, 58, 79, 115}
{3, 11, 26, 35, 56, 58, 79, 115}
{3, 21, 26, 35, 56, 58, 79, 115}
{1, 11, 31, 35, 56, 58, 79, 115}
{1, 21, 31, 35, 56, 58, 79, 115}
{11, 26, 31, 35, 56, 58, 79, 115}
{21, 26, 31, 35, 56, 58, 79, 115}
{1, 3, 6, 11, 16, 48, 82, 115}
{3, 6, 11, 16, 38, 48, 82, 115}
{3, 11, 16, 26, 38, 48, 82, 115}
{1, 3, 11, 16, 48, 56, 82, 115}
{3, 11, 16, 26, 48, 56, 82, 115}
{1, 3, 6, 11, 16, 58, 82, 115}
{3, 6, 11, 16, 38, 58, 82, 115}
{3, 11, 16, 26, 38, 58, 82, 115}
{1, 3, 11, 16, 56, 58, 82, 115}
{3, 11, 16, 26, 56, 58, 82, 115}
{1, 3, 6, 11, 48, 79, 82, 115}
{1, 3, 6, 21, 48, 79, 82, 115}
{3, 6, 11, 38, 48, 79, 82, 115}
{3, 6, 21, 38, 48, 79, 82, 115}
{3, 11, 26, 38, 48, 79, 82, 115}
{3, 21, 26, 38, 48, 79, 82, 115}
{1, 3, 11, 48, 56, 79, 82, 115}
{1, 3, 21, 48, 56, 79, 82, 115}
{3, 11, 26, 48, 56, 79, 82, 115}
{3, 21, 26, 48, 56, 79, 82, 115}
{1, 3, 6, 11, 58, 79, 82, 115}
{1, 3, 6, 21, 58, 79, 82, 115}
{3, 6, 11, 38, 58, 79, 82, 115}
{3, 6, 21, 38, 58, 79, 82, 115}
{3, 11, 26, 38, 58, 79, 82, 115}
{3, 21, 26, 38, 58, 79, 82, 115}
{1, 3, 11, 56, 58, 79, 82, 115}
{1, 3, 21, 56, 58, 79, 82, 115}
{3, 11, 26, 56, 58, 79, 82, 115}
{3, 21, 26, 56, 58, 79, 82, 115}
{1, 3, 6, 11, 16, 48, 87, 115}
{1, 3, 11, 16, 35, 48, 87, 115}
{1, 11, 16, 31, 35, 48, 87, 115}
{1, 6, 11, 16, 48, 53, 87, 115}
{1, 11, 16, 31, 48, 53, 87, 115}
{1, 3, 6, 11, 16, 58, 87, 115}
{1, 3, 11, 16, 35, 58, 87, 115}
{1, 11, 16, 31, 35, 58, 87, 115}
{1, 6, 11, 16, 53, 58, 87, 115}
{1, 11, 16, 31, 53, 58, 87, 115}
{1, 3, 6, 11, 48, 79, 87, 115}
{1, 3, 6, 21, 48, 79, 87, 115}
{1, 3, 11, 35, 48, 79, 87, 115}
{1, 3, 21, 35, 48, 79, 87, 115}
{1, 11, 31, 35, 48, 79, 87, 115}
{1, 21, 31, 35, 48, 79, 87, 115}
{1, 6, 11, 48, 53, 79, 87, 115}
{1, 6, 21, 48, 53, 79, 87, 115}
{1, 11, 31, 48, 53, 79, 87, 115}
{1, 21, 31, 48, 53, 79, 87, 115}
{1, 3, 6, 11, 58, 79, 87, 115}
{1, 3, 6, 21, 58, 79, 87, 115}
{1, 3, 11, 35, 58, 79, 87, 115}
{1, 3, 21, 35, 58, 79, 87, 115}
{1, 11, 31, 35, 58, 79, 87, 115}
{1, 21, 31, 35, 58, 79, 87, 115}
{1, 6, 11, 53, 58, 79, 87, 115}
{1, 6, 21, 53, 58, 79, 87, 115}
{1, 11, 31, 53, 58, 79, 87, 115}
{1, 21, 31, 53, 58, 79, 87, 115}
{1, 3, 16, 35, 48, 56, 90, 115}
{1, 3, 21, 35, 48, 56, 90, 115}
{3, 16, 26, 35, 48, 56, 90, 115}
{3, 21, 26, 35, 48, 56, 90, 115}
{1, 16, 31, 35, 48, 56, 90, 115}
{1, 21, 31, 35, 48, 56, 90, 115}
{16, 26, 31, 35, 48, 56, 90, 115}
{21, 26, 31, 35, 48, 56, 90, 115}
{1, 3, 16, 35, 56, 58, 90, 115}
{1, 3, 21, 35, 56, 58, 90, 115}
{3, 16, 26, 35, 56, 58, 90, 115}
{3, 21, 26, 35, 56, 58, 90, 115}
{1, 16, 31, 35, 56, 58, 90, 115}
{1, 21, 31, 35, 56, 58, 90, 115}
{16, 26, 31, 35, 56, 58, 90, 115}
{21, 26, 31, 35, 56, 58, 90, 115}
{1, 3, 6, 16, 48, 82, 90, 115}
{1, 3, 6, 21, 48, 82, 90, 115}
{3, 6, 16, 38, 48, 82, 90, 115}
{3, 6, 21, 38, 48, 82, 90, 115}
{3, 16, 26, 38, 48, 82, 90, 115}
{3, 21, 26, 38, 48, 82, 90, 115}
{1, 3, 16, 48, 56, 82, 90, 115}
{1, 3, 21, 48, 56, 82, 90, 115}
{3, 16, 26, 48, 56, 82, 90, 115}
{3, 21, 26, 48, 56, 82, 90, 115}
{1, 3, 6, 16, 58, 82, 90, 115}
{1, 3, 6, 21, 58, 82, 90, 115}
{3, 6, 16, 38, 58, 82, 90, 115}
{3, 6, 21, 38, 58, 82, 90, 115}
{3, 16, 26, 38, 58, 82, 90, 115}
{3, 21, 26, 38, 58, 82, 90, 115}
{1, 3, 16, 56, 58, 82, 90, 115}
{1, 3, 21, 56, 58, 82, 90, 115}
{3, 16, 26, 56, 58, 82, 90, 115}
{3, 21, 26, 56, 58, 82, 90, 115}
{1, 3, 6, 16, 48, 87, 90, 115}
{1, 3, 6, 21, 48, 87, 90, 115}
{1, 3, 16, 35, 48, 87, 90, 115}
{1, 3, 21, 35, 48, 87, 90, 115}
{1, 16, 31, 35, 48, 87, 90, 115}
{1, 21, 31, 35, 48, 87, 90, 115}
{1, 6, 16, 48, 53, 87, 90, 115}
{1, 6, 21, 48, 53, 87, 90, 115}
{1, 16, 31, 48, 53, 87, 90, 115}
{1, 21, 31, 48, 53, 87, 90, 115}
{1, 3, 6, 16, 58, 87, 90, 115}
{1, 3, 6, 21, 58, 87, 90, 115}
{1, 3, 16, 35, 58, 87, 90, 115}
{1, 3, 21, 35, 58, 87, 90, 115}
{1, 16, 31, 35, 58, 87, 90, 115}
{1, 21, 31, 35, 58, 87, 90, 115}
{1, 6, 16, 53, 58, 87, 90, 115}
{1, 6, 21, 53, 58, 87, 90, 115}
{1, 16, 31, 53, 58, 87, 90, 115}
{1, 21, 31, 53, 58, 87, 90, 115}
{3, 11, 16, 26, 35, 48, 99, 115}
{11, 16, 26, 31, 35, 48, 99, 115}
{3, 6, 11, 16, 38, 48, 99, 115}
{3, 11, 16, 26, 38, 48, 99, 115}
{3, 11, 16, 26, 35, 58, 99, 115}
{11, 16, 26, 31, 35, 58, 99, 115}
{3, 6, 11, 16, 38, 58, 99, 115}
{3, 11, 16, 26, 38, 58, 99, 115}
{11, 16, 26, 31, 48, 69, 99, 115}
{6, 11, 16, 38, 48, 69, 99, 115}
{11, 16, 26, 38, 48, 69, 99, 115}
{6, 11, 16, 48, 53, 69, 99, 115}
{11, 16, 31, 48, 53, 69, 99, 115}
{11, 16, 26, 31, 58, 69, 99, 115}
{6, 11, 16, 38, 58, 69, 99, 115}
{11, 16, 26, 38, 58, 69, 99, 115}
{6, 11, 16, 53, 58, 69, 99, 115}
{11, 16, 31, 53, 58, 69, 99, 115}
{3, 11, 26, 35, 48, 79, 99, 115}
{3, 21, 26, 35, 48, 79, 99, 115}
{11, 26, 31, 35, 48, 79, 99, 115}
{21, 26, 31, 35, 48, 79, 99, 115}
{3, 6, 11, 38, 48, 79, 99, 115}
{3, 6, 21, 38, 48, 79, 99, 115}
{3, 11, 26, 38, 48, 79, 99, 115}
{3, 21, 26, 38, 48, 79, 99, 115}
{3, 11, 26, 35, 58, 79, 99, 115}
{3, 21, 26, 35, 58, 79, 99, 115}
{11, 26, 31, 35, 58, 79, 99, 115}
{21, 26, 31, 35, 58, 79, 99, 115}
{3, 6, 11, 38, 58, 79, 99, 115}
{3, 6, 21, 38, 58, 79, 99, 115}
{3, 11, 26, 38, 58, 79, 99, 115}
{3, 21, 26, 38, 58, 79, 99, 115}
{11, 26, 31, 48, 69, 79, 99, 115}
{21, 26, 31, 48, 69, 79, 99, 115}
{6, 11, 38, 48, 69, 79, 99, 115}
{6, 21, 38, 48, 69, 79, 99, 115}
{11, 26, 38, 48, 69, 79, 99, 115}
{21, 26, 38, 48, 69, 79, 99, 115}
{6, 11, 48, 53, 69, 79, 99, 115}
{6, 21, 48, 53, 69, 79, 99, 115}
{11, 31, 48, 53, 69, 79, 99, 115}
{21, 31, 48, 53, 69, 79, 99, 115}
{11, 26, 31, 58, 69, 79, 99, 115}
{21, 26, 31, 58, 69, 79, 99, 115}
{6, 11, 38, 58, 69, 79, 99, 115}
{6, 21, 38, 58, 69, 79, 99, 115}
{11, 26, 38, 58, 69, 79, 99, 115}
{21, 26, 38, 58, 69, 79, 99, 115}
{6, 11, 53, 58, 69, 79, 99, 115}
{6, 21, 53, 58, 69, 79, 99, 115}
{11, 31, 53, 58, 69, 79, 99, 115}
{21, 31, 53, 58, 69, 79, 99, 115}
{3, 6, 11, 16, 48, 87, 99, 115}
{3, 11, 16, 35, 48, 87, 99, 115}
{11, 16, 31, 35, 48, 87, 99, 115}
{6, 11, 16, 48, 53, 87, 99, 115}
{11, 16, 31, 48, 53, 87, 99, 115}
{3, 6, 11, 16, 58, 87, 99, 115}
{3, 11, 16, 35, 58, 87, 99, 115}
{11, 16, 31, 35, 58, 87, 99, 115}
{6, 11, 16, 53, 58, 87, 99, 115}
{11, 16, 31, 53, 58, 87, 99, 115}
{3, 6, 11, 48, 79, 87, 99, 115}
{3, 6, 21, 48, 79, 87, 99, 115}
{3, 11, 35, 48, 79, 87, 99, 115}
{3, 21, 35, 48, 79, 87, 99, 115}
{11, 31, 35, 48, 79, 87, 99, 115}
{21, 31, 35, 48, 79, 87, 99, 115}
{6, 11, 48, 53, 79, 87, 99, 115}
{6, 21, 48, 53, 79, 87, 99, 115}
{11, 31, 48, 53, 79, 87, 99, 115}
{21, 31, 48, 53, 79, 87, 99, 115}
{3, 6, 11, 58, 79, 87, 99, 115}
{3, 6, 21, 58, 79, 87, 99, 115}
{3, 11, 35, 58, 79, 87, 99, 115}
{3, 21, 35, 58, 79, 87, 99, 115}
{11, 31, 35, 58, 79, 87, 99, 115}
{21, 31, 35, 58, 79, 87, 99, 115}
{6, 11, 53, 58, 79, 87, 99, 115}
{6, 21, 53, 58, 79, 87, 99, 115}
{11, 31, 53, 58, 79, 87, 99, 115}
{21, 31, 53, 58, 79, 87, 99, 115}
{3, 16, 26, 35, 48, 90, 99, 115}
{3, 21, 26, 35, 48, 90, 99, 115}
{16, 26, 31, 35, 48, 90, 99, 115}
{21, 26, 31, 35, 48, 90, 99, 115}
{3, 6, 16, 38, 48, 90, 99, 115}
{3, 6, 21, 38, 48, 90, 99, 115}
{3, 16, 26, 38, 48, 90, 99, 115}
{3, 21, 26, 38, 48, 90, 99, 115}
{3, 16, 26, 35, 58, 90, 99, 115}
{3, 21, 26, 35, 58, 90, 99, 115}
{16, 26, 31, 35, 58, 90, 99, 115}
{21, 26, 31, 35, 58, 90, 99, 115}
{3, 6, 16, 38, 58, 90, 99, 115}
{3, 6, 21, 38, 58, 90, 99, 115}
{3, 16, 26, 38, 58, 90, 99, 115}
{3, 21, 26, 38, 58, 90, 99, 115}
{16, 26, 31, 48, 69, 90, 99, 115}
{21, 26, 31, 48, 69, 90, 99, 115}
{6, 16, 38, 48, 69, 90, 99, 115}
{6, 21, 38, 48, 69, 90, 99, 115}
{16, 26, 38, 48, 69, 90, 99, 115}
{21, 26, 38, 48, 69, 90, 99, 115}
{6, 16, 48, 53, 69, 90, 99, 115}
{6, 21, 48, 53, 69, 90, 99, 115}
{16, 31, 48, 53, 69, 90, 99, 115}
{21, 31, 48, 53, 69, 90, 99, 115}
{16, 26, 31, 58, 69, 90, 99, 115}
{21, 26, 31, 58, 69, 90, 99, 115}
{6, 16, 38, 58, 69, 90, 99, 115}
{6, 21, 38, 58, 69, 90, 99, 115}
{16, 26, 38, 58, 69, 90, 99, 115}
{21, 26, 38, 58, 69, 90, 99, 115}
{6, 16, 53, 58, 69, 90, 99, 115}
{6, 21, 53, 58, 69, 90, 99, 115}
{16, 31, 53, 58, 69, 90, 99, 115}
{21, 31, 53, 58, 69, 90, 99, 115}
{3, 6, 16, 48, 87, 90, 99, 115}
{3, 6, 21, 48, 87, 90, 99, 115}
{3, 16, 35, 48, 87, 90, 99, 115}
{3, 21, 35, 48, 87, 90, 99, 115}
{16, 31, 35, 48, 87, 90, 99, 115}
{21, 31, 35, 48, 87, 90, 99, 115}
{6, 16, 48, 53, 87, 90, 99, 115}
{6, 21, 48, 53, 87, 90, 99, 115}
{16, 31, 48, 53, 87, 90, 99, 115}
{21, 31, 48, 53, 87, 90, 99, 115}
{3, 6, 16, 58, 87, 90, 99, 115}
{3, 6, 21, 58, 87, 90, 99, 115}
{3, 16, 35, 58, 87, 90, 99, 115}
{3, 21, 35, 58, 87, 90, 99, 115}
{16, 31, 35, 58, 87, 90, 99, 115}
{21, 31, 35, 58, 87, 90, 99, 115}
{6, 16, 53, 58, 87, 90, 99, 115}
{6, 21, 53, 58, 87, 90, 99, 115}
{16, 31, 53, 58, 87, 90, 99, 115}
{21, 31, 53, 58, 87, 90, 99, 115}
{1, 6, 11, 16, 48, 53, 109, 115}
{1, 11, 16, 31, 48, 53, 109, 115}
{1, 11, 16, 31, 48, 56, 109, 115}
{11, 16, 26, 31, 48, 56, 109, 115}
{1, 6, 11, 16, 53, 58, 109, 115}
{1, 11, 16, 31, 53, 58, 109, 115}
{1, 11, 16, 31, 56, 58, 109, 115}
{11, 16, 26, 31, 56, 58, 109, 115}
{11, 16, 26, 31, 48, 69, 109, 115}
{6, 11, 16, 38, 48, 69, 109, 115}
{11, 16, 26, 38, 48, 69, 109, 115}
{6, 11, 16, 48, 53, 69, 109, 115}
{11, 16, 31, 48, 53, 69, 109, 115}
{11, 16, 26, 31, 58, 69, 109, 115}
{6, 11, 16, 38, 58, 69, 109, 115}
{11, 16, 26, 38, 58, 69, 109, 115}
{6, 11, 16, 53, 58, 69, 109, 115}
{11, 16, 31, 53, 58, 69, 109, 115}
{1, 6, 11, 48, 53, 79, 109, 115}
{1, 6, 21, 48, 53, 79, 109, 115}
{1, 11, 31, 48, 53, 79, 109, 115}
{1, 21, 31, 48, 53, 79, 109, 115}
{1, 11, 31, 48, 56, 79, 109, 115}
{1, 21, 31, 48, 56, 79, 109, 115}
{11, 26, 31, 48, 56, 79, 109, 115}
{21, 26, 31, 48, 56, 79, 109, 115}
{1, 6, 11, 53, 58, 79, 109, 115}
{1, 6, 21, 53, 58, 79, 109, 115}
{1, 11, 31, 53, 58, 79, 109, 115}
{1, 21, 31, 53, 58, 79, 109, 115}
{1, 11, 31, 56, 58, 79, 109, 115}
{1, 21, 31, 56, 58, 79, 109, 115}
{11, 26, 31, 56, 58, 79, 109, 115}
{21, 26, 31, 56, 58, 79, 109, 115}
{11, 26, 31, 48, 69, 79, 109, 115}
{21, 26, 31, 48, 69, 79, 109, 115}
{6, 11, 38, 48, 69, 79, 109, 115}
{6, 21, 38, 48, 69, 79, 109, 115}
{11, 26, 38, 48, 69, 79, 109, 115}
{21, 26, 38, 48, 69, 79, 109, 115}
{6, 11, 48, 53, 69, 79, 109, 115}
{6, 21, 48, 53, 69, 79, 109, 115}
{11, 31, 48, 53, 69, 79, 109, 115}
{21, 31, 48, 53, 69, 79, 109, 115}
{11, 26, 31, 58, 69, 79, 109, 115}
{21, 26, 31, 58, 69, 79, 109, 115}
{6, 11, 38, 58, 69, 79, 109, 115}
{6, 21, 38, 58, 69, 79, 109, 115}
{11, 26, 38, 58, 69, 79, 109, 115}
{21, 26, 38, 58, 69, 79, 109, 115}
{6, 11, 53, 58, 69, 79, 109, 115}
{6, 21, 53, 58, 69, 79, 109, 115}
{11, 31, 53, 58, 69, 79, 109, 115}
{21, 31, 53, 58, 69, 79, 109, 115}
{1, 6, 11, 16, 48, 82, 109, 115}
{6, 11, 16, 38, 48, 82, 109, 115}
{11, 16, 26, 38, 48, 82, 109, 115}
{1, 11, 16, 48, 56, 82, 109, 115}
{11, 16, 26, 48, 56, 82, 109, 115}
{1, 6, 11, 16, 58, 82, 109, 115}
{6, 11, 16, 38, 58, 82, 109, 115}
{11, 16, 26, 38, 58, 82, 109, 115}
{1, 11, 16, 56, 58, 82, 109, 115}
{11, 16, 26, 56, 58, 82, 109, 115}
{1, 6, 11, 48, 79, 82, 109, 115}
{1, 6, 21, 48, 79, 82, 109, 115}
{6, 11, 38, 48, 79, 82, 109, 115}
{6, 21, 38, 48, 79, 82, 109, 115}
{11, 26, 38, 48, 79, 82, 109, 115}
{21, 26, 38, 48, 79, 82, 109, 115}
{1, 11, 48, 56, 79, 82, 109, 115}
{1, 21, 48, 56, 79, 82, 109, 115}
{11, 26, 48, 56, 79, 82, 109, 115}
{21, 26, 48, 56, 79, 82, 109, 115}
{1, 6, 11, 58, 79, 82, 109, 115}
{1, 6, 21, 58, 79, 82, 109, 115}
{6, 11, 38, 58, 79, 82, 109, 115}
{6, 21, 38, 58, 79, 82, 109, 115}
{11, 26, 38, 58, 79, 82, 109, 115}
{21, 26, 38, 58, 79, 82, 109, 115}
{1, 11, 56, 58, 79, 82, 109, 115}
{1, 21, 56, 58, 79, 82, 109, 115}
{11, 26, 56, 58, 79, 82, 109, 115}
{21, 26, 56, 58, 79, 82, 109, 115}
{1, 6, 16, 48, 53, 90, 109, 115}
{1, 6, 21, 48, 53, 90, 109, 115}
{1, 16, 31, 48, 53, 90, 109, 115}
{1, 21, 31, 48, 53, 90, 109, 115}
{1, 16, 31, 48, 56, 90, 109, 115}
{1, 21, 31, 48, 56, 90, 109, 115}
{16, 26, 31, 48, 56, 90, 109, 115}
{21, 26, 31, 48, 56, 90, 109, 115}
{1, 6, 16, 53, 58, 90, 109, 115}
{1, 6, 21, 53, 58, 90, 109, 115}
{1, 16, 31, 53, 58, 90, 109, 115}
{1, 21, 31, 53, 58, 90, 109, 115}
{1, 16, 31, 56, 58, 90, 109, 115}
{1, 21, 31, 56, 58, 90, 109, 115}
{16, 26, 31, 56, 58, 90, 109, 115}
{21, 26, 31, 56, 58, 90, 109, 115}
{16, 26, 31, 48, 69, 90, 109, 115}
{21, 26, 31, 48, 69, 90, 109, 115}
{6, 16, 38, 48, 69, 90, 109, 115}
{6, 21, 38, 48, 69, 90, 109, 115}
{16, 26, 38, 48, 69, 90, 109, 115}
{21, 26, 38, 48, 69, 90, 109, 115}
{6, 16, 48, 53, 69, 90, 109, 115}
{6, 21, 48, 53, 69, 90, 109, 115}
{16, 31, 48, 53, 69, 90, 109, 115}
{21, 31, 48, 53, 69, 90, 109, 115}
{16, 26, 31, 58, 69, 90, 109, 115}
{21, 26, 31, 58, 69, 90, 109, 115}
{6, 16, 38, 58, 69, 90, 109, 115}
{6, 21, 38, 58, 69, 90, 109, 115}
{16, 26, 38, 58, 69, 90, 109, 115}
{21, 26, 38, 58, 69, 90, 109, 115}
{6, 16, 53, 58, 69, 90, 109, 115}
{6, 21, 53, 58, 69, 90, 109, 115}
{16, 31, 53, 58, 69, 90, 109, 115}
{21, 31, 53, 58, 69, 90, 109, 115}
{1, 6, 16, 48, 82, 90, 109, 115}
{1, 6, 21, 48, 82, 90, 109, 115}
{6, 16, 38, 48, 82, 90, 109, 115}
{6, 21, 38, 48, 82, 90, 109, 115}
{16, 26, 38, 48, 82, 90, 109, 115}
{21, 26, 38, 48, 82, 90, 109, 115}
{1, 16, 48, 56, 82, 90, 109, 115}
{1, 21, 48, 56, 82, 90, 109, 115}
{16, 26, 48, 56, 82, 90, 109, 115}
{21, 26, 48, 56, 82, 90, 109, 115}
{1, 6, 16, 58, 82, 90, 109, 115}
{1, 6, 21, 58, 82, 90, 109, 115}
{6, 16, 38, 58, 82, 90, 109, 115}
{6, 21, 38, 58, 82, 90, 109, 115}
{16, 26, 38, 58, 82, 90, 109, 115}
{21, 26, 38, 58, 82, 90, 109, 115}
{1, 16, 56, 58, 82, 90, 109, 115}
{1, 21, 56, 58, 82, 90, 109, 115}
{16, 26, 56, 58, 82, 90, 109, 115}
{21, 26, 56, 58, 82, 90, 109, 115}
{2, 4, 9, 12, 36, 41, 49, 116}
{4, 9, 12, 27, 36, 41, 49, 116}
{2, 9, 12, 32, 36, 41, 49, 116}
{9, 12, 27, 32, 36, 41, 49, 116}
{2, 4, 9, 12, 36, 49, 59, 116}
{4, 9, 12, 27, 36, 49, 59, 116}
{2, 9, 12, 32, 36, 49, 59, 116}
{9, 12, 27, 32, 36, 49, 59, 116}
{2, 4, 12, 36, 41, 49, 80, 116}
{2, 4, 22, 36, 41, 49, 80, 116}
{4, 12, 27, 36, 41, 49, 80, 116}
{4, 22, 27, 36, 41, 49, 80, 116}
{2, 12, 32, 36, 41, 49, 80, 116}
{2, 22, 32, 36, 41, 49, 80, 116}
{12, 27, 32, 36, 41, 49, 80, 116}
{22, 27, 32, 36, 41, 49, 80, 116}
{2, 4, 12, 36, 49, 59, 80, 116}
{2, 4, 22, 36, 49, 59, 80, 116}
{4, 12, 27, 36, 49, 59, 80, 116}
{4, 22, 27, 36, 49, 59, 80, 116}
{2, 12, 32, 36, 49, 59, 80, 116}
{2, 22, 32, 36, 49, 59, 80, 116}
{12, 27, 32, 36, 49, 59, 80, 116}
{22, 27, 32, 36, 49, 59, 80, 116}
{2, 4, 7, 9, 12, 41, 83, 116}
{4, 7, 9, 12, 39, 41, 83, 116}
{4, 9, 12, 27, 39, 41, 83, 116}
{2, 4, 9, 12, 41, 49, 83, 116}
{4, 9, 12, 27, 41, 49, 83, 116}
{2, 4, 7, 9, 12, 59, 83, 116}
{4, 7, 9, 12, 39, 59, 83, 116}
{4, 9, 12, 27, 39, 59, 83, 116}
{2, 4, 9, 12, 49, 59, 83, 116}
{4, 9, 12, 27, 49, 59, 83, 116}
{2, 4, 7, 12, 41, 80, 83, 116}
{2, 4, 7, 22, 41, 80, 83, 116}
{4, 7, 12, 39, 41, 80, 83, 116}
{4, 7, 22, 39, 41, 80, 83, 116}
{4, 12, 27, 39, 41, 80, 83, 116}
{4, 22, 27, 39, 41, 80, 83, 116}
{2, 4, 12, 41, 49, 80, 83, 116}
{2, 4, 22, 41, 49, 80, 83, 116}
{4, 12, 27, 41, 49, 80, 83, 116}
{4, 22, 27, 41, 49, 80, 83, 116}
{2, 4, 7, 12, 59, 80, 83, 116}
{2, 4, 7, 22, 59, 80, 83, 116}
{4, 7, 12, 39, 59, 80, 83, 116}
{4, 7, 22, 39, 59, 80, 83, 116}
{4, 12, 27, 39, 59, 80, 83, 116}
{4, 22, 27, 39, 59, 80, 83, 116}
{2, 4, 12, 49, 59, 80, 83, 116}
{2, 4, 22, 49, 59, 80, 83, 116}
{4, 12, 27, 49, 59, 80, 83, 116}
{4, 22, 27, 49, 59, 80, 83, 116}
{2, 4, 7, 9, 12, 41, 88, 116}
{2, 4, 9, 12, 36, 41, 88, 116}
{2, 9, 12, 32, 36, 41, 88, 116}
{2, 7, 9, 12, 41, 54, 88, 116}
{2, 9, 12, 32, 41, 54, 88, 116}
{2, 4, 7, 9, 12, 59, 88, 116}
{2, 4, 9, 12, 36, 59, 88, 116}
{2, 9, 12, 32, 36, 59, 88, 116}
{2, 7, 9, 12, 54, 59, 88, 116}
{2, 9, 12, 32, 54, 59, 88, 116}
{2, 4, 7, 12, 41, 80, 88, 116}
{2, 4, 7, 22, 41, 80, 88, 116}
{2, 4, 12, 36, 41, 80, 88, 116}
{2, 4, 22, 36, 41, 80, 88, 116}
{2, 12, 32, 36, 41, 80, 88, 116}
{2, 22, 32, 36, 41, 80, 88, 116}
{2, 7, 12, 41, 54, 80, 88, 116}
{2, 7, 22, 41, 54, 80, 88, 116}
{2, 12, 32, 41, 54, 80, 88, 116}
{2, 22, 32, 41, 54, 80, 88, 116}
{2, 4, 7, 12, 59, 80, 88, 116}
{2, 4, 7, 22, 59, 80, 88, 116}
{2, 4, 12, 36, 59, 80, 88, 116}
{2, 4, 22, 36, 59, 80, 88, 116}
{2, 12, 32, 36, 59, 80, 88, 116}
{2, 22, 32, 36, 59, 80, 88, 116}
{2, 7, 12, 54, 59, 80, 88, 116}
{2, 7, 22, 54, 59, 80, 88, 116}
{2, 12, 32, 54, 59, 80, 88, 116}
{2, 22, 32, 54, 59, 80, 88, 116}
{2, 4, 9, 36, 41, 49, 91, 116}
{2, 4, 22, 36, 41, 49, 91, 116}
{4, 9, 27, 36, 41, 49, 91, 116}
{4, 22, 27, 36, 41, 49, 91, 116}
{2, 9, 32, 36, 41, 49, 91, 116}
{2, 22, 32, 36, 41, 49, 91, 116}
{9, 27, 32, 36, 41, 49, 91, 116}
{22, 27, 32, 36, 41, 49, 91, 116}
{2, 4, 9, 36, 49, 59, 91, 116}
{2, 4, 22, 36, 49, 59, 91, 116}
{4, 9, 27, 36, 49, 59, 91, 116}
{4, 22, 27, 36, 49, 59, 91, 116}
{2, 9, 32, 36, 49, 59, 91, 116}
{2, 22, 32, 36, 49, 59, 91, 116}
{9, 27, 32, 36, 49, 59, 91, 116}
{22, 27, 32, 36, 49, 59, 91, 116}
{2, 4, 7, 9, 41, 83, 91, 116}
{2, 4, 7, 22, 41, 83, 91, 116}
{4, 7, 9, 39, 41, 83, 91, 116}
{4, 7, 22, 39, 41, 83, 91, 116}
{4, 9, 27, 39, 41, 83, 91, 116}
{4, 22, 27, 39, 41, 83, 91, 116}
{2, 4, 9, 41, 49, 83, 91, 116}
{2, 4, 22, 41, 49, 83, 91, 116}
{4, 9, 27, 41, 49, 83, 91, 116}
{4, 22, 27, 41, 49, 83, 91, 116}
{2, 4, 7, 9, 59, 83, 91, 116}
{2, 4, 7, 22, 59, 83, 91, 116}
{4, 7, 9, 39, 59, 83, 91, 116}
{4, 7, 22, 39, 59, 83, 91, 116}
{4, 9, 27, 39, 59, 83, 91, 116}
{4, 22, 27, 39, 59, 83, 91, 116}
{2, 4, 9, 49, 59, 83, 91, 116}
{2, 4, 22, 49, 59, 83, 91, 116}
{4, 9, 27, 49, 59, 83, 91, 116}
{4, 22, 27, 49, 59, 83, 91, 116}
{2, 4, 7, 9, 41, 88, 91, 116}
{2, 4, 7, 22, 41, 88, 91, 116}
{2, 4, 9, 36, 41, 88, 91, 116}
{2, 4, 22, 36, 41, 88, 91, 116}
{2, 9, 32, 36, 41, 88, 91, 116}
{2, 22, 32, 36, 41, 88, 91, 116}
{2, 7, 9, 41, 54, 88, 91, 116}
{2, 7, 22, 41, 54, 88, 91, 116}
{2, 9, 32, 41, 54, 88, 91, 116}
{2, 22, 32, 41, 54, 88, 91, 116}
{2, 4, 7, 9, 59, 88, 91, 116}
{2, 4, 7, 22, 59, 88, 91, 116}
{2, 4, 9, 36, 59, 88, 91, 116}
{2, 4, 22, 36, 59, 88, 91, 116}
{2, 9, 32, 36, 59, 88, 91, 116}
{2, 22, 32, 36, 59, 88, 91, 116}
{2, 7, 9, 54, 59, 88, 91, 116}
{2, 7, 22, 54, 59, 88, 91, 116}
{2, 9, 32, 54, 59, 88, 91, 116}
{2, 22, 32, 54, 59, 88, 91, 116}
{4, 9, 12, 27, 36, 41, 100, 116}
{9, 12, 27, 32, 36, 41, 100, 116}
{4, 7, 9, 12, 39, 41, 100, 116}
{4, 9, 12, 27, 39, 41, 100, 116}
{4, 9, 12, 27, 36, 59, 100, 116}
{9, 12, 27, 32, 36, 59, 100, 116}
{4, 7, 9, 12, 39, 59, 100, 116}
{4, 9, 12, 27, 39, 59, 100, 116}
{9, 12, 27, 32, 41, 70, 100, 116}
{7, 9, 12, 39, 41, 70, 100, 116}
{9, 12, 27, 39, 41, 70, 100, 116}
{7, 9, 12, 41, 54, 70, 100, 116}
{9, 12, 32, 41, 54, 70, 100, 116}
{9, 12, 27, 32, 59, 70, 100, 116}
{7, 9, 12, 39, 59, 70, 100, 116}
{9, 12, 27, 39, 59, 70, 100, 116}
{7, 9, 12, 54, 59, 70, 100, 116}
{9, 12, 32, 54, 59, 70, 100, 116}
{4, 12, 27, 36, 41, 80, 100, 116}
{4, 22, 27, 36, 41, 80, 100, 116}
{12, 27, 32, 36, 41, 80, 100, 116}
{22, 27, 32, 36, 41, 80, 100, 116}
{4, 7, 12, 39, 41, 80, 100, 116}
{4, 7, 22, 39, 41, 80, 100, 116}
{4, 12, 27, 39, 41, 80, 100, 116}
{4, 22, 27, 39, 41, 80, 100, 116}
{4, 12, 27, 36, 59, 80, 100, 116}
{4, 22, 27, 36, 59, 80, 100, 116}
{12, 27, 32, 36, 59, 80, 100, 116}
{22, 27, 32, 36, 59, 80, 100, 116}
{4, 7, 12, 39, 59, 80, 100, 116}
{4, 7, 22, 39, 59, 80, 100, 116}
{4, 12, 27, 39, 59, 80, 100, 116}
{4, 22, 27, 39, 59, 80, 100, 116}
{12, 27, 32, 41, 70, 80, 100, 116}
{22, 27, 32, 41, 70, 80, 100, 116}
{7, 12, 39, 41, 70, 80, 100, 116}
{7, 22, 39, 41, 70, 80, 100, 116}
{12, 27, 39, 41, 70, 80, 100, 116}
{22, 27, 39, 41, 70, 80, 100, 116}
{7, 12, 41, 54, 70, 80, 100, 116}
{7, 22, 41, 54, 70, 80, 100, 116}
{12, 32, 41, 54, 70, 80, 100, 116}
{22, 32, 41, 54, 70, 80, 100, 116}
{12, 27, 32, 59, 70, 80, 100, 116}
{22, 27, 32, 59, 70, 80, 100, 116}
{7, 12, 39, 59, 70, 80, 100, 116}
{7, 22, 39, 59, 70, 80, 100, 116}
{12, 27, 39, 59, 70, 80, 100, 116}
{22, 27, 39, 59, 70, 80, 100, 116}
{7, 12, 54, 59, 70, 80, 100, 116}
{7, 22, 54, 59, 70, 80, 100, 116}
{12, 32, 54, 59, 70, 80, 100, 116}
{22, 32, 54, 59, 70, 80, 100, 116}
{4, 7, 9, 12, 41, 88, 100, 116}
{4, 9, 12, 36, 41, 88, 100, 116}
{9, 12, 32, 36, 41, 88, 100, 116}
{7, 9, 12, 41, 54, 88, 100, 116}
{9, 12, 32, 41, 54, 88, 100, 116}
{4, 7, 9, 12, 59, 88, 100, 116}
{4, 9, 12, 36, 59, 88, 100, 116}
{9, 12, 32, 36, 59, 88, 100, 116}
{7, 9, 12, 54, 59, 88, 100, 116}
{9, 12, 32, 54, 59, 88, 100, 116}
{4, 7, 12, 41, 80, 88, 100, 116}
{4, 7, 22, 41, 80, 88, 100, 116}
{4, 12, 36, 41, 80, 88, 100, 116}
{4, 22, 36, 41, 80, 88, 100, 116}
{12, 32, 36, 41, 80, 88, 100, 116}
{22, 32, 36, 41, 80, 88, 100, 116}
{7, 12, 41, 54, 80, 88, 100, 116}
{7, 22, 41, 54, 80, 88, 100, 116}
{12, 32, 41, 54, 80, 88, 100, 116}
{22, 32, 41, 54, 80, 88, 100, 116}
{4, 7, 12, 59, 80, 88, 100, 116}
{4, 7, 22, 59, 80, 88, 100, 116}
{4, 12, 36, 59, 80, 88, 100, 116}
{4, 22, 36, 59, 80, 88, 100, 116}
{12, 32, 36, 59, 80, 88, 100, 116}
{22, 32, 36, 59, 80, 88, 100, 116}
{7, 12, 54, 59, 80, 88, 100, 116}
{7, 22, 54, 59, 80, 88, 100, 116}
{12, 32, 54, 59, 80, 88, 100, 116}
{22, 32, 54, 59, 80, 88, 100, 116}
{4, 9, 27, 36, 41, 91, 100, 116}
{4, 22, 27, 36, 41, 91, 100, 116}
{9, 27, 32, 36, 41, 91, 100, 116}
{22, 27, 32, 36, 41, 91, 100, 116}
{4, 7, 9, 39, 41, 91, 100, 116}
{4, 7, 22, 39, 41, 91, 100, 116}
{4, 9, 27, 39, 41, 91, 100, 116}
{4, 22, 27, 39, 41, 91, 100, 116}
{4, 9, 27, 36, 59, 91, 100, 116}
{4, 22, 27, 36, 59, 91, 100, 116}
{9, 27, 32, 36, 59, 91, 100, 116}
{22, 27, 32, 36, 59, 91, 100, 116}
{4, 7, 9, 39, 59, 91, 100, 116}
{4, 7, 22, 39, 59, 91, 100, 116}
{4, 9, 27, 39, 59, 91, 100, 116}
{4, 22, 27, 39, 59, 91, 100, 116}
{9, 27, 32, 41, 70, 91, 100, 116}
{22, 27, 32, 41, 70, 91, 100, 116}
{7, 9, 39, 41, 70, 91, 100, 116}
{7, 22, 39, 41, 70, 91, 100, 116}
{9, 27, 39, 41, 70, 91, 100, 116}
{22, 27, 39, 41, 70, 91, 100, 116}
{7, 9, 41, 54, 70, 91, 100, 116}
{7, 22, 41, 54, 70, 91, 100, 116}
{9, 32, 41, 54, 70, 91, 100, 116}
{22, 32, 41, 54, 70, 91, 100, 116}
{9, 27, 32, 59, 70, 91, 100, 116}
{22, 27, 32, 59, 70, 91, 100, 116}
{7, 9, 39, 59, 70, 91, 100, 116}
{7, 22, 39, 59, 70, 91, 100, 116}
{9, 27, 39, 59, 70, 91, 100, 116}
{22, 27, 39, 59, 70, 91, 100, 116}
{7, 9, 54, 59, 70, 91, 100, 116}
{7, 22, 54, 59, 70, 91, 100, 116}
{9, 32, 54, 59, 70, 91, 100, 116}
{22, 32, 54, 59, 70, 91, 100, 116}
{4, 7, 9, 41, 88, 91, 100, 116}
{4, 7, 22, 41, 88, 91, 100, 116}
{4, 9, 36, 41, 88, 91, 100, 116}
{4, 22, 36, 41, 88, 91, 100, 116}
{9, 32, 36, 41, 88, 91, 100, 116}
{22, 32, 36, 41, 88, 91, 100, 116}
{7, 9, 41, 54, 88, 91, 100, 116}
{7, 22, 41, 54, 88, 91, 100, 116}
{9, 32, 41, 54, 88, 91, 100, 116}
{22, 32, 41, 54, 88, 91, 100, 116}
{4, 7, 9, 59, 88, 91, 100, 116}
{4, 7, 22, 59, 88, 91, 100, 116}
{4, 9, 36, 59, 88, 91, 100, 116}
{4, 22, 36, 59, 88, 91, 100, 116}
{9, 32, 36, 59, 88, 91, 100, 116}
{22, 32, 36, 59, 88, 91, 100, 116}
{7, 9, 54, 59, 88, 91, 100, 116}
{7, 22, 54, 59, 88, 91, 100, 116}
{9, 32, 54, 59, 88, 91, 100, 116}
{22, 32, 54, 59, 88, 91, 100, 116}
{2, 9, 12, 32, 41, 49, 110, 116}
{9, 12, 27, 32, 41, 49, 110, 116}
{2, 7, 9, 12, 41, 54, 110, 116}
{2, 9, 12, 32, 41, 54, 110, 116}
{2, 9, 12, 32, 49, 59, 110, 116}
{9, 12, 27, 32, 49, 59, 110, 116}
{2, 7, 9, 12, 54, 59, 110, 116}
{2, 9, 12, 32, 54, 59, 110, 116}
{9, 12, 27, 32, 41, 70, 110, 116}
{7, 9, 12, 39, 41, 70, 110, 116}
{9, 12, 27, 39, 41, 70, 110, 116}
{7, 9, 12, 41, 54, 70, 110, 116}
{9, 12, 32, 41, 54, 70, 110, 116}
{9, 12, 27, 32, 59, 70, 110, 116}
{7, 9, 12, 39, 59, 70, 110, 116}
{9, 12, 27, 39, 59, 70, 110, 116}
{7, 9, 12, 54, 59, 70, 110, 116}
{9, 12, 32, 54, 59, 70, 110, 116}
{2, 12, 32, 41, 49, 80, 110, 116}
{2, 22, 32, 41, 49, 80, 110, 116}
{12, 27, 32, 41, 49, 80, 110, 116}
{22, 27, 32, 41, 49, 80, 110, 116}
{2, 7, 12, 41, 54, 80, 110, 116}
{2, 7, 22, 41, 54, 80, 110, 116}
{2, 12, 32, 41, 54, 80, 110, 116}
{2, 22, 32, 41, 54, 80, 110, 116}
{2, 12, 32, 49, 59, 80, 110, 116}
{2, 22, 32, 49, 59, 80, 110, 116}
{12, 27, 32, 49, 59, 80, 110, 116}
{22, 27, 32, 49, 59, 80, 110, 116}
{2, 7, 12, 54, 59, 80, 110, 116}
{2, 7, 22, 54, 59, 80, 110, 116}
{2, 12, 32, 54, 59, 80, 110, 116}
{2, 22, 32, 54, 59, 80, 110, 116}
{12, 27, 32, 41, 70, 80, 110, 116}
{22, 27, 32, 41, 70, 80, 110, 116}
{7, 12, 39, 41, 70, 80, 110, 116}
{7, 22, 39, 41, 70, 80, 110, 116}
{12, 27, 39, 41, 70, 80, 110, 116}
{22, 27, 39, 41, 70, 80, 110, 116}
{7, 12, 41, 54, 70, 80, 110, 116}
{7, 22, 41, 54, 70, 80, 110, 116}
{12, 32, 41, 54, 70, 80, 110, 116}
{22, 32, 41, 54, 70, 80, 110, 116}
{12, 27, 32, 59, 70, 80, 110, 116}
{22, 27, 32, 59, 70, 80, 110, 116}
{7, 12, 39, 59, 70, 80, 110, 116}
{7, 22, 39, 59, 70, 80, 110, 116}
{12, 27, 39, 59, 70, 80, 110, 116}
{22, 27, 39, 59, 70, 80, 110, 116}
{7, 12, 54, 59, 70, 80, 110, 116}
{7, 22, 54, 59, 70, 80, 110, 116}
{12, 32, 54, 59, 70, 80, 110, 116}
{22, 32, 54, 59, 70, 80, 110, 116}
{2, 7, 9, 12, 41, 83, 110, 116}
{7, 9, 12, 39, 41, 83, 110, 116}
{9, 12, 27, 39, 41, 83, 110, 116}
{2, 9, 12, 41, 49, 83, 110, 116}
{9, 12, 27, 41, 49, 83, 110, 116}
{2, 7, 9, 12, 59, 83, 110, 116}
{7, 9, 12, 39, 59, 83, 110, 116}
{9, 12, 27, 39, 59, 83, 110, 116}
{2, 9, 12, 49, 59, 83, 110, 116}
{9, 12, 27, 49, 59, 83, 110, 116}
{2, 7, 12, 41, 80, 83, 110, 116}
{2, 7, 22, 41, 80, 83, 110, 116}
{7, 12, 39, 41, 80, 83, 110, 116}
{7, 22, 39, 41, 80, 83, 110, 116}
{12, 27, 39, 41, 80, 83, 110, 116}
{22, 27, 39, 41, 80, 83, 110, 116}
{2, 12, 41, 49, 80, 83, 110, 116}
{2, 22, 41, 49, 80, 83, 110, 116}
{12, 27, 41, 49, 80, 83, 110, 116}
{22, 27, 41, 49, 80, 83, 110, 116}
{2, 7, 12, 59, 80, 83, 110, 116}
{2, 7, 22, 59, 80, 83, 110, 116}
{7, 12, 39, 59, 80, 83, 110, 116}
{7, 22, 39, 59, 80, 83, 110, 116}
{12, 27, 39, 59, 80, 83, 110, 116}
{22, 27, 39, 59, 80, 83, 110, 116}
{2, 12, 49, 59, 80, 83, 110, 116}
{2, 22, 49, 59, 80, 83, 110, 116}
{12, 27, 49, 59, 80, 83, 110, 116}
{22, 27, 49, 59, 80, 83, 110, 116}
{2, 9, 32, 41, 49, 91, 110, 116}
{2, 22, 32, 41, 49, 91, 110, 116}
{9, 27, 32, 41, 49, 91, 110, 116}
{22, 27, 32, 41, 49, 91, 110, 116}
{2, 7, 9, 41, 54, 91, 110, 116}
{2, 7, 22, 41, 54, 91, 110, 116}
{2, 9, 32, 41, 54, 91, 110, 116}
{2, 22, 32, 41, 54, 91, 110, 116}
{2, 9, 32, 49, 59, 91, 110, 116}
{2, 22, 32, 49, 59, 91, 110, 116}
{9, 27, 32, 49, 59, 91, 110, 116}
{22, 27, 32, 49, 59, 91, 110, 116}
{2, 7, 9, 54, 59, 91, 110, 116}
{2, 7, 22, 54, 59, 91, 110, 116}
{2, 9, 32, 54, 59, 91, 110, 116}
{2, 22, 32, 54, 59, 91, 110, 116}
{9, 27, 32, 41, 70, 91, 110, 116}
{22, 27, 32, 41, 70, 91, 110, 116}
{7, 9, 39, 41, 70, 91, 110, 116}
{7, 22, 39, 41, 70, 91, 110, 116}
{9, 27, 39, 41, 70, 91, 110, 116}
{22, 27, 39, 41, 70, 91, 110, 116}
{7, 9, 41, 54, 70, 91, 110, 116}
{7, 22, 41, 54, 70, 91, 110, 116}
{9, 32, 41, 54, 70, 91, 110, 116}
{22, 32, 41, 54, 70, 91, 110, 116}
{9, 27, 32, 59, 70, 91, 110, 116}
{22, 27, 32, 59, 70, 91, 110, 116}
{7, 9, 39, 59, 70, 91, 110, 116}
{7, 22, 39, 59, 70, 91, 110, 116}
{9, 27, 39, 59, 70, 91, 110, 116}
{22, 27, 39, 59, 70, 91, 110, 116}
{7, 9, 54, 59, 70, 91, 110, 116}
{7, 22, 54, 59, 70, 91, 110, 116}
{9, 32, 54, 59, 70, 91, 110, 116}
{22, 32, 54, 59, 70, 91, 110, 116}
{2, 7, 9, 41, 83, 91, 110, 116}
{2, 7, 22, 41, 83, 91, 110, 116}
{7, 9, 39, 41, 83, 91, 110, 116}
{7, 22, 39, 41, 83, 91, 110, 116}
{9, 27, 39, 41, 83, 91, 110, 116}
{22, 27, 39, 41, 83, 91, 110, 116}
{2, 9, 41, 49, 83, 91, 110, 116}
{2, 22, 41, 49, 83, 91, 110, 116}
{9, 27, 41, 49, 83, 91, 110, 116}
{22, 27, 41, 49, 83, 91, 110, 116}
{2, 7, 9, 59, 83, 91, 110, 116}
{2, 7, 22, 59, 83, 91, 110, 116}
{7, 9, 39, 59, 83, 91, 110, 116}
{7, 22, 39, 59, 83, 91, 110, 116}
{9, 27, 39, 59, 83, 91, 110, 116}
{22, 27, 39, 59, 83, 91, 110, 116}
{2, 9, 49, 59, 83, 91, 110, 116}
{2, 22, 49, 59, 83, 91, 110, 116}
{9, 27, 49, 59, 83, 91, 110, 116}
{22, 27, 49, 59, 83, 91, 110, 116}
{3, 5, 10, 13, 37, 42, 50, 117}
{3, 10, 13, 25, 37, 42, 50, 117}
{5, 10, 13, 28, 37, 42, 50, 117}
{10, 13, 25, 28, 37, 42, 50, 117}
{3, 5, 10, 13, 37, 50, 60, 117}
{3, 10, 13, 25, 37, 50, 60, 117}
{5, 10, 13, 28, 37, 50, 60, 117}
{10, 13, 25, 28, 37, 50, 60, 117}
{3, 5, 13, 37, 42, 50, 73, 117}
{3, 5, 23, 37, 42, 50, 73, 117}
{3, 13, 25, 37, 42, 50, 73, 117}
{3, 23, 25, 37, 42, 50, 73, 117}
{5, 13, 28, 37, 42, 50, 73, 117}
{5, 23, 28, 37, 42, 50, 73, 117}
{13, 25, 28, 37, 42, 50, 73, 117}
{23, 25, 28, 37, 42, 50, 73, 117}
{3, 5, 13, 37, 50, 60, 73, 117}
{3, 5, 23, 37, 50, 60, 73, 117}
{3, 13, 25, 37, 50, 60, 73, 117}
{3, 23, 25, 37, 50, 60, 73, 117}
{5, 13, 28, 37, 50, 60, 73, 117}
{5, 23, 28, 37, 50, 60, 73, 117}
{13, 25, 28, 37, 50, 60, 73, 117}
{23, 25, 28, 37, 50, 60, 73, 117}
{3, 5, 8, 10, 13, 42, 81, 117}
{3, 5, 10, 13, 37, 42, 81, 117}
{3, 10, 13, 25, 37, 42, 81, 117}
{3, 8, 10, 13, 42, 55, 81, 117}
{3, 10, 13, 25, 42, 55, 81, 117}
{3, 5, 8, 10, 13, 60, 81, 117}
{3, 5, 10, 13, 37, 60, 81, 117}
{3, 10, 13, 25, 37, 60, 81, 117}
{3, 8, 10, 13, 55, 60, 81, 117}
{3, 10, 13, 25, 55, 60, 81, 117}
{3, 5, 8, 13, 42, 73, 81, 117}
{3, 5, 8, 23, 42, 73, 81, 117}
{3, 5, 13, 37, 42, 73, 81, 117}
{3, 5, 23, 37, 42, 73, 81, 117}
{3, 13, 25, 37, 42, 73, 81, 117}
{3, 23, 25, 37, 42, 73, 81, 117}
{3, 8, 13, 42, 55, 73, 81, 117}
{3, 8, 23, 42, 55, 73, 81, 117}
{3, 13, 25, 42, 55, 73, 81, 117}
{3, 23, 25, 42, 55, 73, 81, 117}
{3, 5, 8, 13, 60, 73, 81, 117}
{3, 5, 8, 23, 60, 73, 81, 117}
{3, 5, 13, 37, 60, 73, 81, 117}
{3, 5, 23, 37, 60, 73, 81, 117}
{3, 13, 25, 37, 60, 73, 81, 117}
{3, 23, 25, 37, 60, 73, 81, 117}
{3, 8, 13, 55, 60, 73, 81, 117}
{3, 8, 23, 55, 60, 73, 81, 117}
{3, 13, 25, 55, 60, 73, 81, 117}
{3, 23, 25, 55, 60, 73, 81, 117}
{3, 5, 8, 10, 13, 42, 84, 117}
{5, 8, 10, 13, 40, 42, 84, 117}
{5, 10, 13, 28, 40, 42, 84, 117}
{3, 5, 10, 13, 42, 50, 84, 117}
{5, 10, 13, 28, 42, 50, 84, 117}
{3, 5, 8, 10, 13, 60, 84, 117}
{5, 8, 10, 13, 40, 60, 84, 117}
{5, 10, 13, 28, 40, 60, 84, 117}
{3, 5, 10, 13, 50, 60, 84, 117}
{5, 10, 13, 28, 50, 60, 84, 117}
{3, 5, 8, 13, 42, 73, 84, 117}
{3, 5, 8, 23, 42, 73, 84, 117}
{5, 8, 13, 40, 42, 73, 84, 117}
{5, 8, 23, 40, 42, 73, 84, 117}
{5, 13, 28, 40, 42, 73, 84, 117}
{5, 23, 28, 40, 42, 73, 84, 117}
{3, 5, 13, 42, 50, 73, 84, 117}
{3, 5, 23, 42, 50, 73, 84, 117}
{5, 13, 28, 42, 50, 73, 84, 117}
{5, 23, 28, 42, 50, 73, 84, 117}
{3, 5, 8, 13, 60, 73, 84, 117}
{3, 5, 8, 23, 60, 73, 84, 117}
{5, 8, 13, 40, 60, 73, 84, 117}
{5, 8, 23, 40, 60, 73, 84, 117}
{5, 13, 28, 40, 60, 73, 84, 117}
{5, 23, 28, 40, 60, 73, 84, 117}
{3, 5, 13, 50, 60, 73, 84, 117}
{3, 5, 23, 50, 60, 73, 84, 117}
{5, 13, 28, 50, 60, 73, 84, 117}
{5, 23, 28, 50, 60, 73, 84, 117}
{3, 5, 10, 37, 42, 50, 92, 117}
{3, 5, 23, 37, 42, 50, 92, 117}
{3, 10, 25, 37, 42, 50, 92, 117}
{3, 23, 25, 37, 42, 50, 92, 117}
{5, 10, 28, 37, 42, 50, 92, 117}
{5, 23, 28, 37, 42, 50, 92, 117}
{10, 25, 28, 37, 42, 50, 92, 117}
{23, 25, 28, 37, 42, 50, 92, 117}
{3, 5, 10, 37, 50, 60, 92, 117}
{3, 5, 23, 37, 50, 60, 92, 117}
{3, 10, 25, 37, 50, 60, 92, 117}
{3, 23, 25, 37, 50, 60, 92, 117}
{5, 10, 28, 37, 50, 60, 92, 117}
{5, 23, 28, 37, 50, 60, 92, 117}
{10, 25, 28, 37, 50, 60, 92, 117}
{23, 25, 28, 37, 50, 60, 92, 117}
{3, 5, 8, 10, 42, 81, 92, 117}
{3, 5, 8, 23, 42, 81, 92, 117}
{3, 5, 10, 37, 42, 81, 92, 117}
{3, 5, 23, 37, 42, 81, 92, 117}
{3, 10, 25, 37, 42, 81, 92, 117}
{3, 23, 25, 37, 42, 81, 92, 117}
{3, 8, 10, 42, 55, 81, 92, 117}
{3, 8, 23, 42, 55, 81, 92, 117}
{3, 10, 25, 42, 55, 81, 92, 117}
{3, 23, 25, 42, 55, 81, 92, 117}
{3, 5, 8, 10, 60, 81, 92, 117}
{3, 5, 8, 23, 60, 81, 92, 117}
{3, 5, 10, 37, 60, 81, 92, 117}
{3, 5, 23, 37, 60, 81, 92, 117}
{3, 10, 25, 37, 60, 81, 92, 117}
{3, 23, 25, 37, 60, 81, 92, 117}
{3, 8, 10, 55, 60, 81, 92, 117}
{3, 8, 23, 55, 60, 81, 92, 117}
{3, 10, 25, 55, 60, 81, 92, 117}
{3, 23, 25, 55, 60, 81, 92, 117}
{3, 5, 8, 10, 42, 84, 92, 117}
{3, 5, 8, 23, 42, 84, 92, 117}
{5, 8, 10, 40, 42, 84, 92, 117}
{5, 8, 23, 40, 42, 84, 92, 117}
{5, 10, 28, 40, 42, 84, 92, 117}
{5, 23, 28, 40, 42, 84, 92, 117}
{3, 5, 10, 42, 50, 84, 92, 117}
{3, 5, 23, 42, 50, 84, 92, 117}
{5, 10, 28, 42, 50, 84, 92, 117}
{5, 23, 28, 42, 50, 84, 92, 117}
{3, 5, 8, 10, 60, 84, 92, 117}
{3, 5, 8, 23, 60, 84, 92, 117}
{5, 8, 10, 40, 60, 84, 92, 117}
{5, 8, 23, 40, 60, 84, 92, 117}
{5, 10, 28, 40, 60, 84, 92, 117}
{5, 23, 28, 40, 60, 84, 92, 117}
{3, 5, 10, 50, 60, 84, 92, 117}
{3, 5, 23, 50, 60, 84, 92, 117}
{5, 10, 28, 50, 60, 84, 92, 117}
{5, 23, 28, 50, 60, 84, 92, 117}
{5, 10, 13, 28, 37, 42, 101, 117}
{10, 13, 25, 28, 37, 42, 101, 117}
{5, 8, 10, 13, 40, 42, 101, 117}
{5, 10, 13, 28, 40, 42, 101, 117}
{5, 10, 13, 28, 37, 60, 101, 117}
{10, 13, 25, 28, 37, 60, 101, 117}
{5, 8, 10, 13, 40, 60, 101, 117}
{5, 10, 13, 28, 40, 60, 101, 117}
{10, 13, 25, 28, 42, 71, 101, 117}
{8, 10, 13, 40, 42, 71, 101, 117}
{10, 13, 28, 40, 42, 71, 101, 117}
{8, 10, 13, 42, 55, 71, 101, 117}
{10, 13, 25, 42, 55, 71, 101, 117}
{10, 13, 25, 28, 60, 71, 101, 117}
{8, 10, 13, 40, 60, 71, 101, 117}
{10, 13, 28, 40, 60, 71, 101, 117}
{8, 10, 13, 55, 60, 71, 101, 117}
{10, 13, 25, 55, 60, 71, 101, 117}
{5, 13, 28, 37, 42, 73, 101, 117}
{5, 23, 28, 37, 42, 73, 101, 117}
{13, 25, 28, 37, 42, 73, 101, 117}
{23, 25, 28, 37, 42, 73, 101, 117}
{5, 8, 13, 40, 42, 73, 101, 117}
{5, 8, 23, 40, 42, 73, 101, 117}
{5, 13, 28, 40, 42, 73, 101, 117}
{5, 23, 28, 40, 42, 73, 101, 117}
{5, 13, 28, 37, 60, 73, 101, 117}
{5, 23, 28, 37, 60, 73, 101, 117}
{13, 25, 28, 37, 60, 73, 101, 117}
{23, 25, 28, 37, 60, 73, 101, 117}
{5, 8, 13, 40, 60, 73, 101, 117}
{5, 8, 23, 40, 60, 73, 101, 117}
{5, 13, 28, 40, 60, 73, 101, 117}
{5, 23, 28, 40, 60, 73, 101, 117}
{13, 25, 28, 42, 71, 73, 101, 117}
{23, 25, 28, 42, 71, 73, 101, 117}
{8, 13, 40, 42, 71, 73, 101, 117}
{8, 23, 40, 42, 71, 73, 101, 117}
{13, 28, 40, 42, 71, 73, 101, 117}
{23, 28, 40, 42, 71, 73, 101, 117}
{8, 13, 42, 55, 71, 73, 101, 117}
{8, 23, 42, 55, 71, 73, 101, 117}
{13, 25, 42, 55, 71, 73, 101, 117}
{23, 25, 42, 55, 71, 73, 101, 117}
{13, 25, 28, 60, 71, 73, 101, 117}
{23, 25, 28, 60, 71, 73, 101, 117}
{8, 13, 40, 60, 71, 73, 101, 117}
{8, 23, 40, 60, 71, 73, 101, 117}
{13, 28, 40, 60, 71, 73, 101, 117}
{23, 28, 40, 60, 71, 73, 101, 117}
{8, 13, 55, 60, 71, 73, 101, 117}
{8, 23, 55, 60, 71, 73, 101, 117}
{13, 25, 55, 60, 71, 73, 101, 117}
{23, 25, 55, 60, 71, 73, 101, 117}
{5, 8, 10, 13, 42, 81, 101, 117}
{5, 10, 13, 37, 42, 81, 101, 117}
{10, 13, 25, 37, 42, 81, 101, 117}
{8, 10, 13, 42, 55, 81, 101, 117}
{10, 13, 25, 42, 55, 81, 101, 117}
{5, 8, 10, 13, 60, 81, 101, 117}
{5, 10, 13, 37, 60, 81, 101, 117}
{10, 13, 25, 37, 60, 81, 101, 117}
{8, 10, 13, 55, 60, 81, 101, 117}
{10, 13, 25, 55, 60, 81, 101, 117}
{5, 8, 13, 42, 73, 81, 101, 117}
{5, 8, 23, 42, 73, 81, 101, 117}
{5, 13, 37, 42, 73, 81, 101, 117}
{5, 23, 37, 42, 73, 81, 101, 117}
{13, 25, 37, 42, 73, 81, 101, 117}
{23, 25, 37, 42, 73, 81, 101, 117}
{8, 13, 42, 55, 73, 81, 101, 117}
{8, 23, 42, 55, 73, 81, 101, 117}
{13, 25, 42, 55, 73, 81, 101, 117}
{23, 25, 42, 55, 73, 81, 101, 117}
{5, 8, 13, 60, 73, 81, 101, 117}
{5, 8, 23, 60, 73, 81, 101, 117}
{5, 13, 37, 60, 73, 81, 101, 117}
{5, 23, 37, 60, 73, 81, 101, 117}
{13, 25, 37, 60, 73, 81, 101, 117}
{23, 25, 37, 60, 73, 81, 101, 117}
{8, 13, 55, 60, 73, 81, 101, 117}
{8, 23, 55, 60, 73, 81, 101, 117}
{13, 25, 55, 60, 73, 81, 101, 117}
{23, 25, 55, 60, 73, 81, 101, 117}
{5, 10, 28, 37, 42, 92, 101, 117}
{5, 23, 28, 37, 42, 92, 101, 117}
{10, 25, 28, 37, 42, 92, 101, 117}
{23, 25, 28, 37, 42, 92, 101, 117}
{5, 8, 10, 40, 42, 92, 101, 117}
{5, 8, 23, 40, 42, 92, 101, 117}
{5, 10, 28, 40, 42, 92, 101, 117}
{5, 23, 28, 40, 42, 92, 101, 117}
{5, 10, 28, 37, 60, 92, 101, 117}
{5, 23, 28, 37, 60, 92, 101, 117}
{10, 25, 28, 37, 60, 92, 101, 117}
{23, 25, 28, 37, 60, 92, 101, 117}
{5, 8, 10, 40, 60, 92, 101, 117}
{5, 8, 23, 40, 60, 92, 101, 117}
{5, 10, 28, 40, 60, 92, 101, 117}
{5, 23, 28, 40, 60, 92, 101, 117}
{10, 25, 28, 42, 71, 92, 101, 117}
{23, 25, 28, 42, 71, 92, 101, 117}
{8, 10, 40, 42, 71, 92, 101, 117}
{8, 23, 40, 42, 71, 92, 101, 117}
{10, 28, 40, 42, 71, 92, 101, 117}
{23, 28, 40, 42, 71, 92, 101, 117}
{8, 10, 42, 55, 71, 92, 101, 117}
{8, 23, 42, 55, 71, 92, 101, 117}
{10, 25, 42, 55, 71, 92, 101, 117}
{23, 25, 42, 55, 71, 92, 101, 117}
{10, 25, 28, 60, 71, 92, 101, 117}
{23, 25, 28, 60, 71, 92, 101, 117}
{8, 10, 40, 60, 71, 92, 101, 117}
{8, 23, 40, 60, 71, 92, 101, 117}
{10, 28, 40, 60, 71, 92, 101, 117}
{23, 28, 40, 60, 71, 92, 101, 117}
{8, 10, 55, 60, 71, 92, 101, 117}
{8, 23, 55, 60, 71, 92, 101, 117}
{10, 25, 55, 60, 71, 92, 101, 117}
{23, 25, 55, 60, 71, 92, 101, 117}
{5, 8, 10, 42, 81, 92, 101, 117}
{5, 8, 23, 42, 81, 92, 101, 117}
{5, 10, 37, 42, 81, 92, 101, 117}
{5, 23, 37, 42, 81, 92, 101, 117}
{10, 25, 37, 42, 81, 92, 101, 117}
{23, 25, 37, 42, 81, 92, 101, 117}
{8, 10, 42, 55, 81, 92, 101, 117}
{8, 23, 42, 55, 81, 92, 101, 117}
{10, 25, 42, 55, 81, 92, 101, 117}
{23, 25, 42, 55, 81, 92, 101, 117}
{5, 8, 10, 60, 81, 92, 101, 117}
{5, 8, 23, 60, 81, 92, 101, 117}
{5, 10, 37, 60, 81, 92, 101, 117}
{5, 23, 37, 60, 81, 92, 101, 117}
{10, 25, 37, 60, 81, 92, 101, 117}
{23, 25, 37, 60, 81, 92, 101, 117}
{8, 10, 55, 60, 81, 92, 101, 117}
{8, 23, 55, 60, 81, 92, 101, 117}
{10, 25, 55, 60, 81, 92, 101, 117}
{23, 25, 55, 60, 81, 92, 101, 117}
{3, 10, 13, 25, 42, 50, 111, 117}
{10, 13, 25, 28, 42, 50, 111, 117}
{3, 8, 10, 13, 42, 55, 111, 117}
{3, 10, 13, 25, 42, 55, 111, 117}
{3, 10, 13, 25, 50, 60, 111, 117}
{10, 13, 25, 28, 50, 60, 111, 117}
{3, 8, 10, 13, 55, 60, 111, 117}
{3, 10, 13, 25, 55, 60, 111, 117}
{10, 13, 25, 28, 42, 71, 111, 117}
{8, 10, 13, 40, 42, 71, 111, 117}
{10, 13, 28, 40, 42, 71, 111, 117}
{8, 10, 13, 42, 55, 71, 111, 117}
{10, 13, 25, 42, 55, 71, 111, 117}
{10, 13, 25, 28, 60, 71, 111, 117}
{8, 10, 13, 40, 60, 71, 111, 117}
{10, 13, 28, 40, 60, 71, 111, 117}
{8, 10, 13, 55, 60, 71, 111, 117}
{10, 13, 25, 55, 60, 71, 111, 117}
{3, 13, 25, 42, 50, 73, 111, 117}
{3, 23, 25, 42, 50, 73, 111, 117}
{13, 25, 28, 42, 50, 73, 111, 117}
{23, 25, 28, 42, 50, 73, 111, 117}
{3, 8, 13, 42, 55, 73, 111, 117}
{3, 8, 23, 42, 55, 73, 111, 117}
{3, 13, 25, 42, 55, 73, 111, 117}
{3, 23, 25, 42, 55, 73, 111, 117}
{3, 13, 25, 50, 60, 73, 111, 117}
{3, 23, 25, 50, 60, 73, 111, 117}
{13, 25, 28, 50, 60, 73, 111, 117}
{23, 25, 28, 50, 60, 73, 111, 117}
{3, 8, 13, 55, 60, 73, 111, 117}
{3, 8, 23, 55, 60, 73, 111, 117}
{3, 13, 25, 55, 60, 73, 111, 117}
{3, 23, 25, 55, 60, 73, 111, 117}
{13, 25, 28, 42, 71, 73, 111, 117}
{23, 25, 28, 42, 71, 73, 111, 117}
{8, 13, 40, 42, 71, 73, 111, 117}
{8, 23, 40, 42, 71, 73, 111, 117}
{13, 28, 40, 42, 71, 73, 111, 117}
{23, 28, 40, 42, 71, 73, 111, 117}
{8, 13, 42, 55, 71, 73, 111, 117}
{8, 23, 42, 55, 71, 73, 111, 117}
{13, 25, 42, 55, 71, 73, 111, 117}
{23, 25, 42, 55, 71, 73, 111, 117}
{13, 25, 28, 60, 71, 73, 111, 117}
{23, 25, 28, 60, 71, 73, 111, 117}
{8, 13, 40, 60, 71, 73, 111, 117}
{8, 23, 40, 60, 71, 73, 111, 117}
{13, 28, 40, 60, 71, 73, 111, 117}
{23, 28, 40, 60, 71, 73, 111, 117}
{8, 13, 55, 60, 71, 73, 111, 117}
{8, 23, 55, 60, 71, 73, 111, 117}
{13, 25, 55, 60, 71, 73, 111, 117}
{23, 25, 55, 60, 71, 73, 111, 117}
{3, 8, 10, 13, 42, 84, 111, 117}
{8, 10, 13, 40, 42, 84, 111, 117}
{10, 13, 28, 40, 42, 84, 111, 117}
{3, 10, 13, 42, 50, 84, 111, 117}
{10, 13, 28, 42, 50, 84, 111, 117}
{3, 8, 10, 13, 60, 84, 111, 117}
{8, 10, 13, 40, 60, 84, 111, 117}
{10, 13, 28, 40, 60, 84, 111, 117}
{3, 10, 13, 50, 60, 84, 111, 117}
{10, 13, 28, 50, 60, 84, 111, 117}
{3, 8, 13, 42, 73, 84, 111, 117}
{3, 8, 23, 42, 73, 84, 111, 117}
{8, 13, 40, 42, 73, 84, 111, 117}
{8, 23, 40, 42, 73, 84, 111, 117}
{13, 28, 40, 42, 73, 84, 111, 117}
{23, 28, 40, 42, 73, 84, 111, 117}
{3, 13, 42, 50, 73, 84, 111, 117}
{3, 23, 42, 50, 73, 84, 111, 117}
{13, 28, 42, 50, 73, 84, 111, 117}
{23, 28, 42, 50, 73, 84, 111, 117}
{3, 8, 13, 60, 73, 84, 111, 117}
{3, 8, 23, 60, 73, 84, 111, 117}
{8, 13, 40, 60, 73, 84, 111, 117}
{8, 23, 40, 60, 73, 84, 111, 117}
{13, 28, 40, 60, 73, 84, 111, 117}
{23, 28, 40, 60, 73, 84, 111, 117}
{3, 13, 50, 60, 73, 84, 111, 117}
{3, 23, 50, 60, 73, 84, 111, 117}
{13, 28, 50, 60, 73, 84, 111, 117}
{23, 28, 50, 60, 73, 84, 111, 117}
{3, 10, 25, 42, 50, 92, 111, 117}
{3, 23, 25, 42, 50, 92, 111, 117}
{10, 25, 28, 42, 50, 92, 111, 117}
{23, 25, 28, 42, 50, 92, 111, 117}
{3, 8, 10, 42, 55, 92, 111, 117}
{3, 8, 23, 42, 55, 92, 111, 117}
{3, 10, 25, 42, 55, 92, 111, 117}
{3, 23, 25, 42, 55, 92, 111, 117}
{3, 10, 25, 50, 60, 92, 111, 117}
{3, 23, 25, 50, 60, 92, 111, 117}
{10, 25, 28, 50, 60, 92, 111, 117}
{23, 25, 28, 50, 60, 92, 111, 117}
{3, 8, 10, 55, 60, 92, 111, 117}
{3, 8, 23, 55, 60, 92, 111, 117}
{3, 10, 25, 55, 60, 92, 111, 117}
{3, 23, 25, 55, 60, 92, 111, 117}
{10, 25, 28, 42, 71, 92, 111, 117}
{23, 25, 28, 42, 71, 92, 111, 117}
{8, 10, 40, 42, 71, 92, 111, 117}
{8, 23, 40, 42, 71, 92, 111, 117}
{10, 28, 40, 42, 71, 92, 111, 117}
{23, 28, 40, 42, 71, 92, 111, 117}
{8, 10, 42, 55, 71, 92, 111, 117}
{8, 23, 42, 55, 71, 92, 111, 117}
{10, 25, 42, 55, 71, 92, 111, 117}
{23, 25, 42, 55, 71, 92, 111, 117}
{10, 25, 28, 60, 71, 92, 111, 117}
{23, 25, 28, 60, 71, 92, 111, 117}
{8, 10, 40, 60, 71, 92, 111, 117}
{8, 23, 40, 60, 71, 92, 111, 117}
{10, 28, 40, 60, 71, 92, 111, 117}
{23, 28, 40, 60, 71, 92, 111, 117}
{8, 10, 55, 60, 71, 92, 111, 117}
{8, 23, 55, 60, 71, 92, 111, 117}
{10, 25, 55, 60, 71, 92, 111, 117}
{23, 25, 55, 60, 71, 92, 111, 117}
{3, 8, 10, 42, 84, 92, 111, 117}
{3, 8, 23, 42, 84, 92, 111, 117}
{8, 10, 40, 42, 84, 92, 111, 117}
{8, 23, 40, 42, 84, 92, 111, 117}
{10, 28, 40, 42, 84, 92, 111, 117}
{23, 28, 40, 42, 84, 92, 111, 117}
{3, 10, 42, 50, 84, 92, 111, 117}
{3, 23, 42, 50, 84, 92, 111, 117}
{10, 28, 42, 50, 84, 92, 111, 117}
{23, 28, 42, 50, 84, 92, 111, 117}
{3, 8, 10, 60, 84, 92, 111, 117}
{3, 8, 23, 60, 84, 92, 111, 117}
{8, 10, 40, 60, 84, 92, 111, 117}
{8, 23, 40, 60, 84, 92, 111, 117}
{10, 28, 40, 60, 84, 92, 111, 117}
{23, 28, 40, 60, 84, 92, 111, 117}
{3, 10, 50, 60, 84, 92, 111, 117}
{3, 23, 50, 60, 84, 92, 111, 117}
{10, 28, 50, 60, 84, 92, 111, 117}
{23, 28, 50, 60, 84, 92, 111, 117}
{4, 6, 11, 14, 38, 43, 51, 118}
{4, 11, 14, 26, 38, 43, 51, 118}
{6, 11, 14, 29, 38, 43, 51, 118}
{11, 14, 26, 29, 38, 43, 51, 118}
{4, 6, 11, 14, 38, 51, 61, 118}
{4, 11, 14, 26, 38, 51, 61, 118}
{6, 11, 14, 29, 38, 51, 61, 118}
{11, 14, 26, 29, 38, 51, 61, 118}
{4, 6, 14, 38, 43, 51, 74, 118}
{4, 6, 24, 38, 43, 51, 74, 118}
{4, 14, 26, 38, 43, 51, 74, 118}
{4, 24, 26, 38, 43, 51, 74, 118}
{6, 14, 29, 38, 43, 51, 74, 118}
{6, 24, 29, 38, 43, 51, 74, 118}
{14, 26, 29, 38, 43, 51, 74, 118}
{24, 26, 29, 38, 43, 51, 74, 118}
{4, 6, 14, 38, 51, 61, 74, 118}
{4, 6, 24, 38, 51, 61, 74, 118}
{4, 14, 26, 38, 51, 61, 74, 118}
{4, 24, 26, 38, 51, 61, 74, 118}
{6, 14, 29, 38, 51, 61, 74, 118}
{6, 24, 29, 38, 51, 61, 74, 118}
{14, 26, 29, 38, 51, 61, 74, 118}
{24, 26, 29, 38, 51, 61, 74, 118}
{1, 4, 6, 11, 14, 43, 82, 118}
{4, 6, 11, 14, 38, 43, 82, 118}
{4, 11, 14, 26, 38, 43, 82, 118}
{1, 4, 11, 14, 43, 56, 82, 118}
{4, 11, 14, 26, 43, 56, 82, 118}
{1, 4, 6, 11, 14, 61, 82, 118}
{4, 6, 11, 14, 38, 61, 82, 118}
{4, 11, 14, 26, 38, 61, 82, 118}
{1, 4, 11, 14, 56, 61, 82, 118}
{4, 11, 14, 26, 56, 61, 82, 118}
{1, 4, 6, 14, 43, 74, 82, 118}
{1, 4, 6, 24, 43, 74, 82, 118}
{4, 6, 14, 38, 43, 74, 82, 118}
{4, 6, 24, 38, 43, 74, 82, 118}
{4, 14, 26, 38, 43, 74, 82, 118}
{4, 24, 26, 38, 43, 74, 82, 118}
{1, 4, 14, 43, 56, 74, 82, 118}
{1, 4, 24, 43, 56, 74, 82, 118}
{4, 14, 26, 43, 56, 74, 82, 118}
{4, 24, 26, 43, 56, 74, 82, 118}
{1, 4, 6, 14, 61, 74, 82, 118}
{1, 4, 6, 24, 61, 74, 82, 118}
{4, 6, 14, 38, 61, 74, 82, 118}
{4, 6, 24, 38, 61, 74, 82, 118}
{4, 14, 26, 38, 61, 74, 82, 118}
{4, 24, 26, 38, 61, 74, 82, 118}
{1, 4, 14, 56, 61, 74, 82, 118}
{1, 4, 24, 56, 61, 74, 82, 118}
{4, 14, 26, 56, 61, 74, 82, 118}
{4, 24, 26, 56, 61, 74, 82, 118}
{1, 4, 6, 11, 14, 43, 85, 118}
{1, 6, 11, 14, 33, 43, 85, 118}
{6, 11, 14, 29, 33, 43, 85, 118}
{4, 6, 11, 14, 43, 51, 85, 118}
{6, 11, 14, 29, 43, 51, 85, 118}
{1, 4, 6, 11, 14, 61, 85, 118}
{1, 6, 11, 14, 33, 61, 85, 118}
{6, 11, 14, 29, 33, 61, 85, 118}
{4, 6, 11, 14, 51, 61, 85, 118}
{6, 11, 14, 29, 51, 61, 85, 118}
{1, 4, 6, 14, 43, 74, 85, 118}
{1, 4, 6, 24, 43, 74, 85, 118}
{1, 6, 14, 33, 43, 74, 85, 118}
{1, 6, 24, 33, 43, 74, 85, 118}
{6, 14, 29, 33, 43, 74, 85, 118}
{6, 24, 29, 33, 43, 74, 85, 118}
{4, 6, 14, 43, 51, 74, 85, 118}
{4, 6, 24, 43, 51, 74, 85, 118}
{6, 14, 29, 43, 51, 74, 85, 118}
{6, 24, 29, 43, 51, 74, 85, 118}
{1, 4, 6, 14, 61, 74, 85, 118}
{1, 4, 6, 24, 61, 74, 85, 118}
{1, 6, 14, 33, 61, 74, 85, 118}
{1, 6, 24, 33, 61, 74, 85, 118}
{6, 14, 29, 33, 61, 74, 85, 118}
{6, 24, 29, 33, 61, 74, 85, 118}
{4, 6, 14, 51, 61, 74, 85, 118}
{4, 6, 24, 51, 61, 74, 85, 118}
{6, 14, 29, 51, 61, 74, 85, 118}
{6, 24, 29, 51, 61, 74, 85, 118}
{4, 6, 11, 38, 43, 51, 93, 118}
{4, 6, 24, 38, 43, 51, 93, 118}
{4, 11, 26, 38, 43, 51, 93, 118}
{4, 24, 26, 38, 43, 51, 93, 118}
{6, 11, 29, 38, 43, 51, 93, 118}
{6, 24, 29, 38, 43, 51, 93, 118}
{11, 26, 29, 38, 43, 51, 93, 118}
{24, 26, 29, 38, 43, 51, 93, 118}
{4, 6, 11, 38, 51, 61, 93, 118}
{4, 6, 24, 38, 51, 61, 93, 118}
{4, 11, 26, 38, 51, 61, 93, 118}
{4, 24, 26, 38, 51, 61, 93, 118}
{6, 11, 29, 38, 51, 61, 93, 118}
{6, 24, 29, 38, 51, 61, 93, 118}
{11, 26, 29, 38, 51, 61, 93, 118}
{24, 26, 29, 38, 51, 61, 93, 118}
{1, 4, 6, 11, 43, 82, 93, 118}
{1, 4, 6, 24, 43, 82, 93, 118}
{4, 6, 11, 38, 43, 82, 93, 118}
{4, 6, 24, 38, 43, 82, 93, 118}
{4, 11, 26, 38, 43, 82, 93, 118}
{4, 24, 26, 38, 43, 82, 93, 118}
{1, 4, 11, 43, 56, 82, 93, 118}
{1, 4, 24, 43, 56, 82, 93, 118}
{4, 11, 26, 43, 56, 82, 93, 118}
{4, 24, 26, 43, 56, 82, 93, 118}
{1, 4, 6, 11, 61, 82, 93, 118}
{1, 4, 6, 24, 61, 82, 93, 118}
{4, 6, 11, 38, 61, 82, 93, 118}
{4, 6, 24, 38, 61, 82, 93, 118}
{4, 11, 26, 38, 61, 82, 93, 118}
{4, 24, 26, 38, 61, 82, 93, 118}
{1, 4, 11, 56, 61, 82, 93, 118}
{1, 4, 24, 56, 61, 82, 93, 118}
{4, 11, 26, 56, 61, 82, 93, 118}
{4, 24, 26, 56, 61, 82, 93, 118}
{1, 4, 6, 11, 43, 85, 93, 118}
{1, 4, 6, 24, 43, 85, 93, 118}
{1, 6, 11, 33, 43, 85, 93, 118}
{1, 6, 24, 33, 43, 85, 93, 118}
{6, 11, 29, 33, 43, 85, 93, 118}
{6, 24, 29, 33, 43, 85, 93, 118}
{4, 6, 11, 43, 51, 85, 93, 118}
{4, 6, 24, 43, 51, 85, 93, 118}
{6, 11, 29, 43, 51, 85, 93, 118}
{6, 24, 29, 43, 51, 85, 93, 118}
{1, 4, 6, 11, 61, 85, 93, 118}
{1, 4, 6, 24, 61, 85, 93, 118}
{1, 6, 11, 33, 61, 85, 93, 118}
{1, 6, 24, 33, 61, 85, 93, 118}
{6, 11, 29, 33, 61, 85, 93, 118}
{6, 24, 29, 33, 61, 85, 93, 118}
{4, 6, 11, 51, 61, 85, 93, 118}
{4, 6, 24, 51, 61, 85, 93, 118}
{6, 11, 29, 51, 61, 85, 93, 118}
{6, 24, 29, 51, 61, 85, 93, 118}
{1, 6, 11, 14, 33, 43, 102, 118}
{6, 11, 14, 29, 33, 43, 102, 118}
{6, 11, 14, 29, 38, 43, 102, 118}
{11, 14, 26, 29, 38, 43, 102, 118}
{1, 6, 11, 14, 33, 61, 102, 118}
{6, 11, 14, 29, 33, 61, 102, 118}
{6, 11, 14, 29, 38, 61, 102, 118}
{11, 14, 26, 29, 38, 61, 102, 118}
{11, 14, 26, 29, 43, 72, 102, 118}
{1, 11, 14, 33, 43, 72, 102, 118}
{11, 14, 29, 33, 43, 72, 102, 118}
{1, 11, 14, 43, 56, 72, 102, 118}
{11, 14, 26, 43, 56, 72, 102, 118}
{11, 14, 26, 29, 61, 72, 102, 118}
{1, 11, 14, 33, 61, 72, 102, 118}
{11, 14, 29, 33, 61, 72, 102, 118}
{1, 11, 14, 56, 61, 72, 102, 118}
{11, 14, 26, 56, 61, 72, 102, 118}
{1, 6, 14, 33, 43, 74, 102, 118}
{1, 6, 24, 33, 43, 74, 102, 118}
{6, 14, 29, 33, 43, 74, 102, 118}
{6, 24, 29, 33, 43, 74, 102, 118}
{6, 14, 29, 38, 43, 74, 102, 118}
{6, 24, 29, 38, 43, 74, 102, 118}
{14, 26, 29, 38, 43, 74, 102, 118}
{24, 26, 29, 38, 43, 74, 102, 118}
{1, 6, 14, 33, 61, 74, 102, 118}
{1, 6, 24, 33, 61, 74, 102, 118}
{6, 14, 29, 33, 61, 74, 102, 118}
{6, 24, 29, 33, 61, 74, 102, 118}
{6, 14, 29, 38, 61, 74, 102, 118}
{6, 24, 29, 38, 61, 74, 102, 118}
{14, 26, 29, 38, 61, 74, 102, 118}
{24, 26, 29, 38, 61, 74, 102, 118}
{14, 26, 29, 43, 72, 74, 102, 118}
{24, 26, 29, 43, 72, 74, 102, 118}
{1, 14, 33, 43, 72, 74, 102, 118}
{1, 24, 33, 43, 72, 74, 102, 118}
{14, 29, 33, 43, 72, 74, 102, 118}
{24, 29, 33, 43, 72, 74, 102, 118}
{1, 14, 43, 56, 72, 74, 102, 118}
{1, 24, 43, 56, 72, 74, 102, 118}
{14, 26, 43, 56, 72, 74, 102, 118}
{24, 26, 43, 56, 72, 74, 102, 118}
{14, 26, 29, 61, 72, 74, 102, 118}
{24, 26, 29, 61, 72, 74, 102, 118}
{1, 14, 33, 61, 72, 74, 102, 118}
{1, 24, 33, 61, 72, 74, 102, 118}
{14, 29, 33, 61, 72, 74, 102, 118}
{24, 29, 33, 61, 72, 74, 102, 118}
{1, 14, 56, 61, 72, 74, 102, 118}
{1, 24, 56, 61, 72, 74, 102, 118}
{14, 26, 56, 61, 72, 74, 102, 118}
{24, 26, 56, 61, 72, 74, 102, 118}
{1, 6, 11, 14, 43, 82, 102, 118}
{6, 11, 14, 38, 43, 82, 102, 118}
{11, 14, 26, 38, 43, 82, 102, 118}
{1, 11, 14, 43, 56, 82, 102, 118}
{11, 14, 26, 43, 56, 82, 102, 118}
{1, 6, 11, 14, 61, 82, 102, 118}
{6, 11, 14, 38, 61, 82, 102, 118}
{11, 14, 26, 38, 61, 82, 102, 118}
{1, 11, 14, 56, 61, 82, 102, 118}
{11, 14, 26, 56, 61, 82, 102, 118}
{1, 6, 14, 43, 74, 82, 102, 118}
{1, 6, 24, 43, 74, 82, 102, 118}
{6, 14, 38, 43, 74, 82, 102, 118}
{6, 24, 38, 43, 74, 82, 102, 118}
{14, 26, 38, 43, 74, 82, 102, 118}
{24, 26, 38, 43, 74, 82, 102, 118}
{1, 14, 43, 56, 74, 82, 102, 118}
{1, 24, 43, 56, 74, 82, 102, 118}
{14, 26, 43, 56, 74, 82, 102, 118}
{24, 26, 43, 56, 74, 82, 102, 118}
{1, 6, 14, 61, 74, 82, 102, 118}
{1, 6, 24, 61, 74, 82, 102, 118}
{6, 14, 38, 61, 74, 82, 102, 118}
{6, 24, 38, 61, 74, 82, 102, 118}
{14, 26, 38, 61, 74, 82, 102, 118}
{24, 26, 38, 61, 74, 82, 102, 118}
{1, 14, 56, 61, 74, 82, 102, 118}
{1, 24, 56, 61, 74, 82, 102, 118}
{14, 26, 56, 61, 74, 82, 102, 118}
{24, 26, 56, 61, 74, 82, 102, 118}
{1, 6, 11, 33, 43, 93, 102, 118}
{1, 6, 24, 33, 43, 93, 102, 118}
{6, 11, 29, 33, 43, 93, 102, 118}
{6, 24, 29, 33, 43, 93, 102, 118}
{6, 11, 29, 38, 43, 93, 102, 118}
{6, 24, 29, 38, 43, 93, 102, 118}
{11, 26, 29, 38, 43, 93, 102, 118}
{24, 26, 29, 38, 43, 93, 102, 118}
{1, 6, 11, 33, 61, 93, 102, 118}
{1, 6, 24, 33, 61, 93, 102, 118}
{6, 11, 29, 33, 61, 93, 102, 118}
{6, 24, 29, 33, 61, 93, 102, 118}
{6, 11, 29, 38, 61, 93, 102, 118}
{6, 24, 29, 38, 61, 93, 102, 118}
{11, 26, 29, 38, 61, 93, 102, 118}
{24, 26, 29, 38, 61, 93, 102, 118}
{11, 26, 29, 43, 72, 93, 102, 118}
{24, 26, 29, 43, 72, 93, 102, 118}
{1, 11, 33, 43, 72, 93, 102, 118}
{1, 24, 33, 43, 72, 93, 102, 118}
{11, 29, 33, 43, 72, 93, 102, 118}
{24, 29, 33, 43, 72, 93, 102, 118}
{1, 11, 43, 56, 72, 93, 102, 118}
{1, 24, 43, 56, 72, 93, 102, 118}
{11, 26, 43, 56, 72, 93, 102, 118}
{24, 26, 43, 56, 72, 93, 102, 118}
{11, 26, 29, 61, 72, 93, 102, 118}
{24, 26, 29, 61, 72, 93, 102, 118}
{1, 11, 33, 61, 72, 93, 102, 118}
{1, 24, 33, 61, 72, 93, 102, 118}
{11, 29, 33, 61, 72, 93, 102, 118}
{24, 29, 33, 61, 72, 93, 102, 118}
{1, 11, 56, 61, 72, 93, 102, 118}
{1, 24, 56, 61, 72, 93, 102, 118}
{11, 26, 56, 61, 72, 93, 102, 118}
{24, 26, 56, 61, 72, 93, 102, 118}
{1, 6, 11, 43, 82, 93, 102, 118}
{1, 6, 24, 43, 82, 93, 102, 118}
{6, 11, 38, 43, 82, 93, 102, 118}
{6, 24, 38, 43, 82, 93, 102, 118}
{11, 26, 38, 43, 82, 93, 102, 118}
{24, 26, 38, 43, 82, 93, 102, 118}
{1, 11, 43, 56, 82, 93, 102, 118}
{1, 24, 43, 56, 82, 93, 102, 118}
{11, 26, 43, 56, 82, 93, 102, 118}
{24, 26, 43, 56, 82, 93, 102, 118}
{1, 6, 11, 61, 82, 93, 102, 118}
{1, 6, 24, 61, 82, 93, 102, 118}
{6, 11, 38, 61, 82, 93, 102, 118}
{6, 24, 38, 61, 82, 93, 102, 118}
{11, 26, 38, 61, 82, 93, 102, 118}
{24, 26, 38, 61, 82, 93, 102, 118}
{1, 11, 56, 61, 82, 93, 102, 118}
{1, 24, 56, 61, 82, 93, 102, 118}
{11, 26, 56, 61, 82, 93, 102, 118}
{24, 26, 56, 61, 82, 93, 102, 118}
{4, 11, 14, 26, 43, 51, 112, 118}
{11, 14, 26, 29, 43, 51, 112, 118}
{1, 4, 11, 14, 43, 56, 112, 118}
{4, 11, 14, 26, 43, 56, 112, 118}
{4, 11, 14, 26, 51, 61, 112, 118}
{11, 14, 26, 29, 51, 61, 112, 118}
{1, 4, 11, 14, 56, 61, 112, 118}
{4, 11, 14, 26, 56, 61, 112, 118}
{11, 14, 26, 29, 43, 72, 112, 118}
{1, 11, 14, 33, 43, 72, 112, 118}
{11, 14, 29, 33, 43, 72, 112, 118}
{1, 11, 14, 43, 56, 72, 112, 118}
{11, 14, 26, 43, 56, 72, 112, 118}
{11, 14, 26, 29, 61, 72, 112, 118}
{1, 11, 14, 33, 61, 72, 112, 118}
{11, 14, 29, 33, 61, 72, 112, 118}
{1, 11, 14, 56, 61, 72, 112, 118}
{11, 14, 26, 56, 61, 72, 112, 118}
{4, 14, 26, 43, 51, 74, 112, 118}
{4, 24, 26, 43, 51, 74, 112, 118}
{14, 26, 29, 43, 51, 74, 112, 118}
{24, 26, 29, 43, 51, 74, 112, 118}
{1, 4, 14, 43, 56, 74, 112, 118}
{1, 4, 24, 43, 56, 74, 112, 118}
{4, 14, 26, 43, 56, 74, 112, 118}
{4, 24, 26, 43, 56, 74, 112, 118}
{4, 14, 26, 51, 61, 74, 112, 118}
{4, 24, 26, 51, 61, 74, 112, 118}
{14, 26, 29, 51, 61, 74, 112, 118}
{24, 26, 29, 51, 61, 74, 112, 118}
{1, 4, 14, 56, 61, 74, 112, 118}
{1, 4, 24, 56, 61, 74, 112, 118}
{4, 14, 26, 56, 61, 74, 112, 118}
{4, 24, 26, 56, 61, 74, 112, 118}
{14, 26, 29, 43, 72, 74, 112, 118}
{24, 26, 29, 43, 72, 74, 112, 118}
{1, 14, 33, 43, 72, 74, 112, 118}
{1, 24, 33, 43, 72, 74, 112, 118}
{14, 29, 33, 43, 72, 74, 112, 118}
{24, 29, 33, 43, 72, 74, 112, 118}
{1, 14, 43, 56, 72, 74, 112, 118}
{1, 24, 43, 56, 72, 74, 112, 118}
{14, 26, 43, 56, 72, 74, 112, 118}
{24, 26, 43, 56, 72, 74, 112, 118}
{14, 26, 29, 61, 72, 74, 112, 118}
{24, 26, 29, 61, 72, 74, 112, 118}
{1, 14, 33, 61, 72, 74, 112, 118}
{1, 24, 33, 61, 72, 74, 112, 118}
{14, 29, 33, 61, 72, 74, 112, 118}
{24, 29, 33, 61, 72, 74, 112, 118}
{1, 14, 56, 61, 72, 74, 112, 118}
{1, 24, 56, 61, 72, 74, 112, 118}
{14, 26, 56, 61, 72, 74, 112, 118}
{24, 26, 56, 61, 72, 74, 112, 118}
{1, 4, 11, 14, 43, 85, 112, 118}
{1, 11, 14, 33, 43, 85, 112, 118}
{11, 14, 29, 33, 43, 85, 112, 118}
{4, 11, 14, 43, 51, 85, 112, 118}
{11, 14, 29, 43, 51, 85, 112, 118}
{1, 4, 11, 14, 61, 85, 112, 118}
{1, 11, 14, 33, 61, 85, 112, 118}
{11, 14, 29, 33, 61, 85, 112, 118}
{4, 11, 14, 51, 61, 85, 112, 118}
{11, 14, 29, 51, 61, 85, 112, 118}
{1, 4, 14, 43, 74, 85, 112, 118}
{1, 4, 24, 43, 74, 85, 112, 118}
{1, 14, 33, 43, 74, 85, 112, 118}
{1, 24, 33, 43, 74, 85, 112, 118}
{14, 29, 33, 43, 74, 85, 112, 118}
{24, 29, 33, 43, 74, 85, 112, 118}
{4, 14, 43, 51, 74, 85, 112, 118}
{4, 24, 43, 51, 74, 85, 112, 118}
{14, 29, 43, 51, 74, 85, 112, 118}
{24, 29, 43, 51, 74, 85, 112, 118}
{1, 4, 14, 61, 74, 85, 112, 118}
{1, 4, 24, 61, 74, 85, 112, 118}
{1, 14, 33, 61, 74, 85, 112, 118}
{1, 24, 33, 61, 74, 85, 112, 118}
{14, 29, 33, 61, 74, 85, 112, 118}
{24, 29, 33, 61, 74, 85, 112, 118}
{4, 14, 51, 61, 74, 85, 112, 118}
{4, 24, 51, 61, 74, 85, 112, 118}
{14, 29, 51, 61, 74, 85, 112, 118}
{24, 29, 51, 61, 74, 85, 112, 118}
{4, 11, 26, 43, 51, 93, 112, 118}
{4, 24, 26, 43, 51, 93, 112, 118}
{11, 26, 29, 43, 51, 93, 112, 118}
{24, 26, 29, 43, 51, 93, 112, 118}
{1, 4, 11, 43, 56, 93, 112, 118}
{1, 4, 24, 43, 56, 93, 112, 118}
{4, 11, 26, 43, 56, 93, 112, 118}
{4, 24, 26, 43, 56, 93, 112, 118}
{4, 11, 26, 51, 61, 93, 112, 118}
{4, 24, 26, 51, 61, 93, 112, 118}
{11, 26, 29, 51, 61, 93, 112, 118}
{24, 26, 29, 51, 61, 93, 112, 118}
{1, 4, 11, 56, 61, 93, 112, 118}
{1, 4, 24, 56, 61, 93, 112, 118}
{4, 11, 26, 56, 61, 93, 112, 118}
{4, 24, 26, 56, 61, 93, 112, 118}
{11, 26, 29, 43, 72, 93, 112, 118}
{24, 26, 29, 43, 72, 93, 112, 118}
{1, 11, 33, 43, 72, 93, 112, 118}
{1, 24, 33, 43, 72, 93, 112, 118}
{11, 29, 33, 43, 72, 93, 112, 118}
{24, 29, 33, 43, 72, 93, 112, 118}
{1, 11, 43, 56, 72, 93, 112, 118}
{1, 24, 43, 56, 72, 93, 112, 118}
{11, 26, 43, 56, 72, 93, 112, 118}
{24, 26, 43, 56, 72, 93, 112, 118}
{11, 26, 29, 61, 72, 93, 112, 118}
{24, 26, 29, 61, 72, 93, 112, 118}
{1, 11, 33, 61, 72, 93, 112, 118}
{1, 24, 33, 61, 72, 93, 112, 118}
{11, 29, 33, 61, 72, 93, 112, 118}
{24, 29, 33, 61, 72, 93, 112, 118}
{1, 11, 56, 61, 72, 93, 112, 118}
{1, 24, 56, 61, 72, 93, 112, 118}
{11, 26, 56, 61, 72, 93, 112, 118}
{24, 26, 56, 61, 72, 93, 112, 118}
{1, 4, 11, 43, 85, 93, 112, 118}
{1, 4, 24, 43, 85, 93, 112, 118}
{1, 11, 33, 43, 85, 93, 112, 118}
{1, 24, 33, 43, 85, 93, 112, 118}
{11, 29, 33, 43, 85, 93, 112, 118}
{24, 29, 33, 43, 85, 93, 112, 118}
{4, 11, 43, 51, 85, 93, 112, 118}
{4, 24, 43, 51, 85, 93, 112, 118}
{11, 29, 43, 51, 85, 93, 112, 118}
{24, 29, 43, 51, 85, 93, 112, 118}
{1, 4, 11, 61, 85, 93, 112, 118}
{1, 4, 24, 61, 85, 93, 112, 118}
{1, 11, 33, 61, 85, 93, 112, 118}
{1, 24, 33, 61, 85, 93, 112, 118}
{11, 29, 33, 61, 85, 93, 112, 118}
{24, 29, 33, 61, 85, 93, 112, 118}
{4, 11, 51, 61, 85, 93, 112, 118}
{4, 24, 51, 61, 85, 93, 112, 118}
{11, 29, 51, 61, 85, 93, 112, 118}
{24, 29, 51, 61, 85, 93, 112, 118}
{5, 7, 12, 15, 39, 44, 52, 119}
{5, 12, 15, 27, 39, 44, 52, 119}
{7, 12, 15, 30, 39, 44, 52, 119}
{12, 15, 27, 30, 39, 44, 52, 119}
{5, 7, 12, 15, 39, 52, 62, 119}
{5, 12, 15, 27, 39, 52, 62, 119}
{7, 12, 15, 30, 39, 52, 62, 119}
{12, 15, 27, 30, 39, 52, 62, 119}
{5, 7, 15, 39, 44, 52, 75, 119}
{5, 7, 17, 39, 44, 52, 75, 119}
{5, 15, 27, 39, 44, 52, 75, 119}
{5, 17, 27, 39, 44, 52, 75, 119}
{7, 15, 30, 39, 44, 52, 75, 119}
{7, 17, 30, 39, 44, 52, 75, 119}
{15, 27, 30, 39, 44, 52, 75, 119}
{17, 27, 30, 39, 44, 52, 75, 119}
{5, 7, 15, 39, 52, 62, 75, 119}
{5, 7, 17, 39, 52, 62, 75, 119}
{5, 15, 27, 39, 52, 62, 75, 119}
{5, 17, 27, 39, 52, 62, 75, 119}
{7, 15, 30, 39, 52, 62, 75, 119}
{7, 17, 30, 39, 52, 62, 75, 119}
{15, 27, 30, 39, 52, 62, 75, 119}
{17, 27, 30, 39, 52, 62, 75, 119}
{2, 5, 7, 12, 15, 44, 83, 119}
{5, 7, 12, 15, 39, 44, 83, 119}
{5, 12, 15, 27, 39, 44, 83, 119}
{2, 5, 12, 15, 44, 49, 83, 119}
{5, 12, 15, 27, 44, 49, 83, 119}
{2, 5, 7, 12, 15, 62, 83, 119}
{5, 7, 12, 15, 39, 62, 83, 119}
{5, 12, 15, 27, 39, 62, 83, 119}
{2, 5, 12, 15, 49, 62, 83, 119}
{5, 12, 15, 27, 49, 62, 83, 119}
{2, 5, 7, 15, 44, 75, 83, 119}
{2, 5, 7, 17, 44, 75, 83, 119}
{5, 7, 15, 39, 44, 75, 83, 119}
{5, 7, 17, 39, 44, 75, 83, 119}
{5, 15, 27, 39, 44, 75, 83, 119}
{5, 17, 27, 39, 44, 75, 83, 119}
{2, 5, 15, 44, 49, 75, 83, 119}
{2, 5, 17, 44, 49, 75, 83, 119}
{5, 15, 27, 44, 49, 75, 83, 119}
{5, 17, 27, 44, 49, 75, 83, 119}
{2, 5, 7, 15, 62, 75, 83, 119}
{2, 5, 7, 17, 62, 75, 83, 119}
{5, 7, 15, 39, 62, 75, 83, 119}
{5, 7, 17, 39, 62, 75, 83, 119}
{5, 15, 27, 39, 62, 75, 83, 119}
{5, 17, 27, 39, 62, 75, 83, 119}
{2, 5, 15, 49, 62, 75, 83, 119}
{2, 5, 17, 49, 62, 75, 83, 119}
{5, 15, 27, 49, 62, 75, 83, 119}
{5, 17, 27, 49, 62, 75, 83, 119}
{2, 5, 7, 12, 15, 44, 86, 119}
{2, 7, 12, 15, 34, 44, 86, 119}
{7, 12, 15, 30, 34, 44, 86, 119}
{5, 7, 12, 15, 44, 52, 86, 119}
{7, 12, 15, 30, 44, 52, 86, 119}
{2, 5, 7, 12, 15, 62, 86, 119}
{2, 7, 12, 15, 34, 62, 86, 119}
{7, 12, 15, 30, 34, 62, 86, 119}
{5, 7, 12, 15, 52, 62, 86, 119}
{7, 12, 15, 30, 52, 62, 86, 119}
{2, 5, 7, 15, 44, 75, 86, 119}
{2, 5, 7, 17, 44, 75, 86, 119}
{2, 7, 15, 34, 44, 75, 86, 119}
{2, 7, 17, 34, 44, 75, 86, 119}
{7, 15, 30, 34, 44, 75, 86, 119}
{7, 17, 30, 34, 44, 75, 86, 119}
{5, 7, 15, 44, 52, 75, 86, 119}
{5, 7, 17, 44, 52, 75, 86, 119}
{7, 15, 30, 44, 52, 75, 86, 119}
{7, 17, 30, 44, 52, 75, 86, 119}
{2, 5, 7, 15, 62, 75, 86, 119}
{2, 5, 7, 17, 62, 75, 86, 119}
{2, 7, 15, 34, 62, 75, 86, 119}
{2, 7, 17, 34, 62, 75, 86, 119}
{7, 15, 30, 34, 62, 75, 86, 119}
{7, 17, 30, 34, 62, 75, 86, 119}
{5, 7, 15, 52, 62, 75, 86, 119}
{5, 7, 17, 52, 62, 75, 86, 119}
{7, 15, 30, 52, 62, 75, 86, 119}
{7, 17, 30, 52, 62, 75, 86, 119}
{5, 7, 12, 39, 44, 52, 94, 119}
{5, 7, 17, 39, 44, 52, 94, 119}
{5, 12, 27, 39, 44, 52, 94, 119}
{5, 17, 27, 39, 44, 52, 94, 119}
{7, 12, 30, 39, 44, 52, 94, 119}
{7, 17, 30, 39, 44, 52, 94, 119}
{12, 27, 30, 39, 44, 52, 94, 119}
{17, 27, 30, 39, 44, 52, 94, 119}
{5, 7, 12, 39, 52, 62, 94, 119}
{5, 7, 17, 39, 52, 62, 94, 119}
{5, 12, 27, 39, 52, 62, 94, 119}
{5, 17, 27, 39, 52, 62, 94, 119}
{7, 12, 30, 39, 52, 62, 94, 119}
{7, 17, 30, 39, 52, 62, 94, 119}
{12, 27, 30, 39, 52, 62, 94, 119}
{17, 27, 30, 39, 52, 62, 94, 119}
{2, 5, 7, 12, 44, 83, 94, 119}
{2, 5, 7, 17, 44, 83, 94, 119}
{5, 7, 12, 39, 44, 83, 94, 119}
{5, 7, 17, 39, 44, 83, 94, 119}
{5, 12, 27, 39, 44, 83, 94, 119}
{5, 17, 27, 39, 44, 83, 94, 119}
{2, 5, 12, 44, 49, 83, 94, 119}
{2, 5, 17, 44, 49, 83, 94, 119}
{5, 12, 27, 44, 49, 83, 94, 119}
{5, 17, 27, 44, 49, 83, 94, 119}
{2, 5, 7, 12, 62, 83, 94, 119}
{2, 5, 7, 17, 62, 83, 94, 119}
{5, 7, 12, 39, 62, 83, 94, 119}
{5, 7, 17, 39, 62, 83, 94, 119}
{5, 12, 27, 39, 62, 83, 94, 119}
{5, 17, 27, 39, 62, 83, 94, 119}
{2, 5, 12, 49, 62, 83, 94, 119}
{2, 5, 17, 49, 62, 83, 94, 119}
{5, 12, 27, 49, 62, 83, 94, 119}
{5, 17, 27, 49, 62, 83, 94, 119}
{2, 5, 7, 12, 44, 86, 94, 119}
{2, 5, 7, 17, 44, 86, 94, 119}
{2, 7, 12, 34, 44, 86, 94, 119}
{2, 7, 17, 34, 44, 86, 94, 119}
{7, 12, 30, 34, 44, 86, 94, 119}
{7, 17, 30, 34, 44, 86, 94, 119}
{5, 7, 12, 44, 52, 86, 94, 119}
{5, 7, 17, 44, 52, 86, 94, 119}
{7, 12, 30, 44, 52, 86, 94, 119}
{7, 17, 30, 44, 52, 86, 94, 119}
{2, 5, 7, 12, 62, 86, 94, 119}
{2, 5, 7, 17, 62, 86, 94, 119}
{2, 7, 12, 34, 62, 86, 94, 119}
{2, 7, 17, 34, 62, 86, 94, 119}
{7, 12, 30, 34, 62, 86, 94, 119}
{7, 17, 30, 34, 62, 86, 94, 119}
{5, 7, 12, 52, 62, 86, 94, 119}
{5, 7, 17, 52, 62, 86, 94, 119}
{7, 12, 30, 52, 62, 86, 94, 119}
{7, 17, 30, 52, 62, 86, 94, 119}
{2, 7, 12, 15, 34, 44, 103, 119}
{7, 12, 15, 30, 34, 44, 103, 119}
{7, 12, 15, 30, 39, 44, 103, 119}
{12, 15, 27, 30, 39, 44, 103, 119}
{2, 7, 12, 15, 34, 62, 103, 119}
{7, 12, 15, 30, 34, 62, 103, 119}
{7, 12, 15, 30, 39, 62, 103, 119}
{12, 15, 27, 30, 39, 62, 103, 119}
{12, 15, 27, 30, 44, 65, 103, 119}
{2, 12, 15, 34, 44, 65, 103, 119}
{12, 15, 30, 34, 44, 65, 103, 119}
{2, 12, 15, 44, 49, 65, 103, 119}
{12, 15, 27, 44, 49, 65, 103, 119}
{12, 15, 27, 30, 62, 65, 103, 119}
{2, 12, 15, 34, 62, 65, 103, 119}
{12, 15, 30, 34, 62, 65, 103, 119}
{2, 12, 15, 49, 62, 65, 103, 119}
{12, 15, 27, 49, 62, 65, 103, 119}
{2, 7, 15, 34, 44, 75, 103, 119}
{2, 7, 17, 34, 44, 75, 103, 119}
{7, 15, 30, 34, 44, 75, 103, 119}
{7, 17, 30, 34, 44, 75, 103, 119}
{7, 15, 30, 39, 44, 75, 103, 119}
{7, 17, 30, 39, 44, 75, 103, 119}
{15, 27, 30, 39, 44, 75, 103, 119}
{17, 27, 30, 39, 44, 75, 103, 119}
{2, 7, 15, 34, 62, 75, 103, 119}
{2, 7, 17, 34, 62, 75, 103, 119}
{7, 15, 30, 34, 62, 75, 103, 119}
{7, 17, 30, 34, 62, 75, 103, 119}
{7, 15, 30, 39, 62, 75, 103, 119}
{7, 17, 30, 39, 62, 75, 103, 119}
{15, 27, 30, 39, 62, 75, 103, 119}
{17, 27, 30, 39, 62, 75, 103, 119}
{15, 27, 30, 44, 65, 75, 103, 119}
{17, 27, 30, 44, 65, 75, 103, 119}
{2, 15, 34, 44, 65, 75, 103, 119}
{2, 17, 34, 44, 65, 75, 103, 119}
{15, 30, 34, 44, 65, 75, 103, 119}
{17, 30, 34, 44, 65, 75, 103, 119}
{2, 15, 44, 49, 65, 75, 103, 119}
{2, 17, 44, 49, 65, 75, 103, 119}
{15, 27, 44, 49, 65, 75, 103, 119}
{17, 27, 44, 49, 65, 75, 103, 119}
{15, 27, 30, 62, 65, 75, 103, 119}
{17, 27, 30, 62, 65, 75, 103, 119}
{2, 15, 34, 62, 65, 75, 103, 119}
{2, 17, 34, 62, 65, 75, 103, 119}
{15, 30, 34, 62, 65, 75, 103, 119}
{17, 30, 34, 62, 65, 75, 103, 119}
{2, 15, 49, 62, 65, 75, 103, 119}
{2, 17, 49, 62, 65, 75, 103, 119}
{15, 27, 49, 62, 65, 75, 103, 119}
{17, 27, 49, 62, 65, 75, 103, 119}
{2, 7, 12, 15, 44, 83, 103, 119}
{7, 12, 15, 39, 44, 83, 103, 119}
{12, 15, 27, 39, 44, 83, 103, 119}
{2, 12, 15, 44, 49, 83, 103, 119}
{12, 15, 27, 44, 49, 83, 103, 119}
{2, 7, 12, 15, 62, 83, 103, 119}
{7, 12, 15, 39, 62, 83, 103, 119}
{12, 15, 27, 39, 62, 83, 103, 119}
{2, 12, 15, 49, 62, 83, 103, 119}
{12, 15, 27, 49, 62, 83, 103, 119}
{2, 7, 15, 44, 75, 83, 103, 119}
{2, 7, 17, 44, 75, 83, 103, 119}
{7, 15, 39, 44, 75, 83, 103, 119}
{7, 17, 39, 44, 75, 83, 103, 119}
{15, 27, 39, 44, 75, 83, 103, 119}
{17, 27, 39, 44, 75, 83, 103, 119}
{2, 15, 44, 49, 75, 83, 103, 119}
{2, 17, 44, 49, 75, 83, 103, 119}
{15, 27, 44, 49, 75, 83, 103, 119}
{17, 27, 44, 49, 75, 83, 103, 119}
{2, 7, 15, 62, 75, 83, 103, 119}
{2, 7, 17, 62, 75, 83, 103, 119}
{7, 15, 39, 62, 75, 83, 103, 119}
{7, 17, 39, 62, 75, 83, 103, 119}
{15, 27, 39, 62, 75, 83, 103, 119}
{17, 27, 39, 62, 75, 83, 103, 119}
{2, 15, 49, 62, 75, 83, 103, 119}
{2, 17, 49, 62, 75, 83, 103, 119}
{15, 27, 49, 62, 75, 83, 103, 119}
{17, 27, 49, 62, 75, 83, 103, 119}
{2, 7, 12, 34, 44, 94, 103, 119}
{2, 7, 17, 34, 44, 94, 103, 119}
{7, 12, 30, 34, 44, 94, 103, 119}
{7, 17, 30, 34, 44, 94, 103, 119}
{7, 12, 30, 39, 44, 94, 103, 119}
{7, 17, 30, 39, 44, 94, 103, 119}
{12, 27, 30, 39, 44, 94, 103, 119}
{17, 27, 30, 39, 44, 94, 103, 119}
{2, 7, 12, 34, 62, 94, 103, 119}
{2, 7, 17, 34, 62, 94, 103, 119}
{7, 12, 30, 34, 62, 94, 103, 119}
{7, 17, 30, 34, 62, 94, 103, 119}
{7, 12, 30, 39, 62, 94, 103, 119}
{7, 17, 30, 39, 62, 94, 103, 119}
{12, 27, 30, 39, 62, 94, 103, 119}
{17, 27, 30, 39, 62, 94, 103, 119}
{12, 27, 30, 44, 65, 94, 103, 119}
{17, 27, 30, 44, 65, 94, 103, 119}
{2, 12, 34, 44, 65, 94, 103, 119}
{2, 17, 34, 44, 65, 94, 103, 119}
{12, 30, 34, 44, 65, 94, 103, 119}
{17, 30, 34, 44, 65, 94, 103, 119}
{2, 12, 44, 49, 65, 94, 103, 119}
{2, 17, 44, 49, 65, 94, 103, 119}
{12, 27, 44, 49, 65, 94, 103, 119}
{17, 27, 44, 49, 65, 94, 103, 119}
{12, 27, 30, 62, 65, 94, 103, 119}
{17, 27, 30, 62, 65, 94, 103, 119}
{2, 12, 34, 62, 65, 94, 103, 119}
{2, 17, 34, 62, 65, 94, 103, 119}
{12, 30, 34, 62, 65, 94, 103, 119}
{17, 30, 34, 62, 65, 94, 103, 119}
{2, 12, 49, 62, 65, 94, 103, 119}
{2, 17, 49, 62, 65, 94, 103, 119}
{12, 27, 49, 62, 65, 94, 103, 119}
{17, 27, 49, 62, 65, 94, 103, 119}
{2, 7, 12, 44, 83, 94, 103, 119}
{2, 7, 17, 44, 83, 94, 103, 119}
{7, 12, 39, 44, 83, 94, 103, 119}
{7, 17, 39, 44, 83, 94, 103, 119}
{12, 27, 39, 44, 83, 94, 103, 119}
{17, 27, 39, 44, 83, 94, 103, 119}
{2, 12, 44, 49, 83, 94, 103, 119}
{2, 17, 44, 49, 83, 94, 103, 119}
{12, 27, 44, 49, 83, 94, 103, 119}
{17, 27, 44, 49, 83, 94, 103, 119}
{2, 7, 12, 62, 83, 94, 103, 119}
{2, 7, 17, 62, 83, 94, 103, 119}
{7, 12, 39, 62, 83, 94, 103, 119}
{7, 17, 39, 62, 83, 94, 103, 119}
{12, 27, 39, 62, 83, 94, 103, 119}
{17, 27, 39, 62, 83, 94, 103, 119}
{2, 12, 49, 62, 83, 94, 103, 119}
{2, 17, 49, 62, 83, 94, 103, 119}
{12, 27, 49, 62, 83, 94, 103, 119}
{17, 27, 49, 62, 83, 94, 103, 119}
{2, 5, 12, 15, 44, 49, 105, 119}
{5, 12, 15, 27, 44, 49, 105, 119}
{5, 12, 15, 27, 44, 52, 105, 119}
{12, 15, 27, 30, 44, 52, 105, 119}
{2, 5, 12, 15, 49, 62, 105, 119}
{5, 12, 15, 27, 49, 62, 105, 119}
{5, 12, 15, 27, 52, 62, 105, 119}
{12, 15, 27, 30, 52, 62, 105, 119}
{12, 15, 27, 30, 44, 65, 105, 119}
{2, 12, 15, 34, 44, 65, 105, 119}
{12, 15, 30, 34, 44, 65, 105, 119}
{2, 12, 15, 44, 49, 65, 105, 119}
{12, 15, 27, 44, 49, 65, 105, 119}
{12, 15, 27, 30, 62, 65, 105, 119}
{2, 12, 15, 34, 62, 65, 105, 119}
{12, 15, 30, 34, 62, 65, 105, 119}
{2, 12, 15, 49, 62, 65, 105, 119}
{12, 15, 27, 49, 62, 65, 105, 119}
{2, 5, 15, 44, 49, 75, 105, 119}
{2, 5, 17, 44, 49, 75, 105, 119}
{5, 15, 27, 44, 49, 75, 105, 119}
{5, 17, 27, 44, 49, 75, 105, 119}
{5, 15, 27, 44, 52, 75, 105, 119}
{5, 17, 27, 44, 52, 75, 105, 119}
{15, 27, 30, 44, 52, 75, 105, 119}
{17, 27, 30, 44, 52, 75, 105, 119}
{2, 5, 15, 49, 62, 75, 105, 119}
{2, 5, 17, 49, 62, 75, 105, 119}
{5, 15, 27, 49, 62, 75, 105, 119}
{5, 17, 27, 49, 62, 75, 105, 119}
{5, 15, 27, 52, 62, 75, 105, 119}
{5, 17, 27, 52, 62, 75, 105, 119}
{15, 27, 30, 52, 62, 75, 105, 119}
{17, 27, 30, 52, 62, 75, 105, 119}
{15, 27, 30, 44, 65, 75, 105, 119}
{17, 27, 30, 44, 65, 75, 105, 119}
{2, 15, 34, 44, 65, 75, 105, 119}
{2, 17, 34, 44, 65, 75, 105, 119}
{15, 30, 34, 44, 65, 75, 105, 119}
{17, 30, 34, 44, 65, 75, 105, 119}
{2, 15, 44, 49, 65, 75, 105, 119}
{2, 17, 44, 49, 65, 75, 105, 119}
{15, 27, 44, 49, 65, 75, 105, 119}
{17, 27, 44, 49, 65, 75, 105, 119}
{15, 27, 30, 62, 65, 75, 105, 119}
{17, 27, 30, 62, 65, 75, 105, 119}
{2, 15, 34, 62, 65, 75, 105, 119}
{2, 17, 34, 62, 65, 75, 105, 119}
{15, 30, 34, 62, 65, 75, 105, 119}
{17, 30, 34, 62, 65, 75, 105, 119}
{2, 15, 49, 62, 65, 75, 105, 119}
{2, 17, 49, 62, 65, 75, 105, 119}
{15, 27, 49, 62, 65, 75, 105, 119}
{17, 27, 49, 62, 65, 75, 105, 119}
{2, 5, 12, 15, 44, 86, 105, 119}
{2, 12, 15, 34, 44, 86, 105, 119}
{12, 15, 30, 34, 44, 86, 105, 119}
{5, 12, 15, 44, 52, 86, 105, 119}
{12, 15, 30, 44, 52, 86, 105, 119}
{2, 5, 12, 15, 62, 86, 105, 119}
{2, 12, 15, 34, 62, 86, 105, 119}
{12, 15, 30, 34, 62, 86, 105, 119}
{5, 12, 15, 52, 62, 86, 105, 119}
{12, 15, 30, 52, 62, 86, 105, 119}
{2, 5, 15, 44, 75, 86, 105, 119}
{2, 5, 17, 44, 75, 86, 105, 119}
{2, 15, 34, 44, 75, 86, 105, 119}
{2, 17, 34, 44, 75, 86, 105, 119}
{15, 30, 34, 44, 75, 86, 105, 119}
{17, 30, 34, 44, 75, 86, 105, 119}
{5, 15, 44, 52, 75, 86, 105, 119}
{5, 17, 44, 52, 75, 86, 105, 119}
{15, 30, 44, 52, 75, 86, 105, 119}
{17, 30, 44, 52, 75, 86, 105, 119}
{2, 5, 15, 62, 75, 86, 105, 119}
{2, 5, 17, 62, 75, 86, 105, 119}
{2, 15, 34, 62, 75, 86, 105, 119}
{2, 17, 34, 62, 75, 86, 105, 119}
{15, 30, 34, 62, 75, 86, 105, 119}
{17, 30, 34, 62, 75, 86, 105, 119}
{5, 15, 52, 62, 75, 86, 105, 119}
{5, 17, 52, 62, 75, 86, 105, 119}
{15, 30, 52, 62, 75, 86, 105, 119}
{17, 30, 52, 62, 75, 86, 105, 119}
{2, 5, 12, 44, 49, 94, 105, 119}
{2, 5, 17, 44, 49, 94, 105, 119}
{5, 12, 27, 44, 49, 94, 105, 119}
{5, 17, 27, 44, 49, 94, 105, 119}
{5, 12, 27, 44, 52, 94, 105, 119}
{5, 17, 27, 44, 52, 94, 105, 119}
{12, 27, 30, 44, 52, 94, 105, 119}
{17, 27, 30, 44, 52, 94, 105, 119}
{2, 5, 12, 49, 62, 94, 105, 119}
{2, 5, 17, 49, 62, 94, 105, 119}
{5, 12, 27, 49, 62, 94, 105, 119}
{5, 17, 27, 49, 62, 94, 105, 119}
{5, 12, 27, 52, 62, 94, 105, 119}
{5, 17, 27, 52, 62, 94, 105, 119}
{12, 27, 30, 52, 62, 94, 105, 119}
{17, 27, 30, 52, 62, 94, 105, 119}
{12, 27, 30, 44, 65, 94, 105, 119}
{17, 27, 30, 44, 65, 94, 105, 119}
{2, 12, 34, 44, 65, 94, 105, 119}
{2, 17, 34, 44, 65, 94, 105, 119}
{12, 30, 34, 44, 65, 94, 105, 119}
{17, 30, 34, 44, 65, 94, 105, 119}
{2, 12, 44, 49, 65, 94, 105, 119}
{2, 17, 44, 49, 65, 94, 105, 119}
{12, 27, 44, 49, 65, 94, 105, 119}
{17, 27, 44, 49, 65, 94, 105, 119}
{12, 27, 30, 62, 65, 94, 105, 119}
{17, 27, 30, 62, 65, 94, 105, 119}
{2, 12, 34, 62, 65, 94, 105, 119}
{2, 17, 34, 62, 65, 94, 105, 119}
{12, 30, 34, 62, 65, 94, 105, 119}
{17, 30, 34, 62, 65, 94, 105, 119}
{2, 12, 49, 62, 65, 94, 105, 119}
{2, 17, 49, 62, 65, 94, 105, 119}
{12, 27, 49, 62, 65, 94, 105, 119}
{17, 27, 49, 62, 65, 94, 105, 119}
{2, 5, 12, 44, 86, 94, 105, 119}
{2, 5, 17, 44, 86, 94, 105, 119}
{2, 12, 34, 44, 86, 94, 105, 119}
{2, 17, 34, 44, 86, 94, 105, 119}
{12, 30, 34, 44, 86, 94, 105, 119}
{17, 30, 34, 44, 86, 94, 105, 119}
{5, 12, 44, 52, 86, 94, 105, 119}
{5, 17, 44, 52, 86, 94, 105, 119}
{12, 30, 44, 52, 86, 94, 105, 119}
{17, 30, 44, 52, 86, 94, 105, 119}
{2, 5, 12, 62, 86, 94, 105, 119}
{2, 5, 17, 62, 86, 94, 105, 119}
{2, 12, 34, 62, 86, 94, 105, 119}
{2, 17, 34, 62, 86, 94, 105, 119}
{12, 30, 34, 62, 86, 94, 105, 119}
{17, 30, 34, 62, 86, 94, 105, 119}
{5, 12, 52, 62, 86, 94, 105, 119}
{5, 17, 52, 62, 86, 94, 105, 119}
{12, 30, 52, 62, 86, 94, 105, 119}
{17, 30, 52, 62, 86, 94, 105, 119}
{6, 8, 13, 16, 40, 45, 53, 120}
{6, 13, 16, 28, 40, 45, 53, 120}
{8, 13, 16, 31, 40, 45, 53, 120}
{13, 16, 28, 31, 40, 45, 53, 120}
{6, 8, 13, 16, 40, 53, 63, 120}
{6, 13, 16, 28, 40, 53, 63, 120}
{8, 13, 16, 31, 40, 53, 63, 120}
{13, 16, 28, 31, 40, 53, 63, 120}
{6, 8, 16, 40, 45, 53, 76, 120}
{6, 8, 18, 40, 45, 53, 76, 120}
{6, 16, 28, 40, 45, 53, 76, 120}
{6, 18, 28, 40, 45, 53, 76, 120}
{8, 16, 31, 40, 45, 53, 76, 120}
{8, 18, 31, 40, 45, 53, 76, 120}
{16, 28, 31, 40, 45, 53, 76, 120}
{18, 28, 31, 40, 45, 53, 76, 120}
{6, 8, 16, 40, 53, 63, 76, 120}
{6, 8, 18, 40, 53, 63, 76, 120}
{6, 16, 28, 40, 53, 63, 76, 120}
{6, 18, 28, 40, 53, 63, 76, 120}
{8, 16, 31, 40, 53, 63, 76, 120}
{8, 18, 31, 40, 53, 63, 76, 120}
{16, 28, 31, 40, 53, 63, 76, 120}
{18, 28, 31, 40, 53, 63, 76, 120}
{3, 6, 8, 13, 16, 45, 84, 120}
{6, 8, 13, 16, 40, 45, 84, 120}
{6, 13, 16, 28, 40, 45, 84, 120}
{3, 6, 13, 16, 45, 50, 84, 120}
{6, 13, 16, 28, 45, 50, 84, 120}
{3, 6, 8, 13, 16, 63, 84, 120}
{6, 8, 13, 16, 40, 63, 84, 120}
{6, 13, 16, 28, 40, 63, 84, 120}
{3, 6, 13, 16, 50, 63, 84, 120}
{6, 13, 16, 28, 50, 63, 84, 120}
{3, 6, 8, 16, 45, 76, 84, 120}
{3, 6, 8, 18, 45, 76, 84, 120}
{6, 8, 16, 40, 45, 76, 84, 120}
{6, 8, 18, 40, 45, 76, 84, 120}
{6, 16, 28, 40, 45, 76, 84, 120}
{6, 18, 28, 40, 45, 76, 84, 120}
{3, 6, 16, 45, 50, 76, 84, 120}
{3, 6, 18, 45, 50, 76, 84, 120}
{6, 16, 28, 45, 50, 76, 84, 120}
{6, 18, 28, 45, 50, 76, 84, 120}
{3, 6, 8, 16, 63, 76, 84, 120}
{3, 6, 8, 18, 63, 76, 84, 120}
{6, 8, 16, 40, 63, 76, 84, 120}
{6, 8, 18, 40, 63, 76, 84, 120}
{6, 16, 28, 40, 63, 76, 84, 120}
{6, 18, 28, 40, 63, 76, 84, 120}
{3, 6, 16, 50, 63, 76, 84, 120}
{3, 6, 18, 50, 63, 76, 84, 120}
{6, 16, 28, 50, 63, 76, 84, 120}
{6, 18, 28, 50, 63, 76, 84, 120}
{3, 6, 8, 13, 16, 45, 87, 120}
{3, 8, 13, 16, 35, 45, 87, 120}
{8, 13, 16, 31, 35, 45, 87, 120}
{6, 8, 13, 16, 45, 53, 87, 120}
{8, 13, 16, 31, 45, 53, 87, 120}
{3, 6, 8, 13, 16, 63, 87, 120}
{3, 8, 13, 16, 35, 63, 87, 120}
{8, 13, 16, 31, 35, 63, 87, 120}
{6, 8, 13, 16, 53, 63, 87, 120}
{8, 13, 16, 31, 53, 63, 87, 120}
{3, 6, 8, 16, 45, 76, 87, 120}
{3, 6, 8, 18, 45, 76, 87, 120}
{3, 8, 16, 35, 45, 76, 87, 120}
{3, 8, 18, 35, 45, 76, 87, 120}
{8, 16, 31, 35, 45, 76, 87, 120}
{8, 18, 31, 35, 45, 76, 87, 120}
{6, 8, 16, 45, 53, 76, 87, 120}
{6, 8, 18, 45, 53, 76, 87, 120}
{8, 16, 31, 45, 53, 76, 87, 120}
{8, 18, 31, 45, 53, 76, 87, 120}
{3, 6, 8, 16, 63, 76, 87, 120}
{3, 6, 8, 18, 63, 76, 87, 120}
{3, 8, 16, 35, 63, 76, 87, 120}
{3, 8, 18, 35, 63, 76, 87, 120}
{8, 16, 31, 35, 63, 76, 87, 120}
{8, 18, 31, 35, 63, 76, 87, 120}
{6, 8, 16, 53, 63, 76, 87, 120}
{6, 8, 18, 53, 63, 76, 87, 120}
{8, 16, 31, 53, 63, 76, 87, 120}
{8, 18, 31, 53, 63, 76, 87, 120}
{6, 8, 13, 40, 45, 53, 95, 120}
{6, 8, 18, 40, 45, 53, 95, 120}
{6, 13, 28, 40, 45, 53, 95, 120}
{6, 18, 28, 40, 45, 53, 95, 120}
{8, 13, 31, 40, 45, 53, 95, 120}
{8, 18, 31, 40, 45, 53, 95, 120}
{13, 28, 31, 40, 45, 53, 95, 120}
{18, 28, 31, 40, 45, 53, 95, 120}
{6, 8, 13, 40, 53, 63, 95, 120}
{6, 8, 18, 40, 53, 63, 95, 120}
{6, 13, 28, 40, 53, 63, 95, 120}
{6, 18, 28, 40, 53, 63, 95, 120}
{8, 13, 31, 40, 53, 63, 95, 120}
{8, 18, 31, 40, 53, 63, 95, 120}
{13, 28, 31, 40, 53, 63, 95, 120}
{18, 28, 31, 40, 53, 63, 95, 120}
{3, 6, 8, 13, 45, 84, 95, 120}
{3, 6, 8, 18, 45, 84, 95, 120}
{6, 8, 13, 40, 45, 84, 95, 120}
{6, 8, 18, 40, 45, 84, 95, 120}
{6, 13, 28, 40, 45, 84, 95, 120}
{6, 18, 28, 40, 45, 84, 95, 120}
{3, 6, 13, 45, 50, 84, 95, 120}
{3, 6, 18, 45, 50, 84, 95, 120}
{6, 13, 28, 45, 50, 84, 95, 120}
{6, 18, 28, 45, 50, 84, 95, 120}
{3, 6, 8, 13, 63, 84, 95, 120}
{3, 6, 8, 18, 63, 84, 95, 120}
{6, 8, 13, 40, 63, 84, 95, 120}
{6, 8, 18, 40, 63, 84, 95, 120}
{6, 13, 28, 40, 63, 84, 95, 120}
{6, 18, 28, 40, 63, 84, 95, 120}
{3, 6, 13, 50, 63, 84, 95, 120}
{3, 6, 18, 50, 63, 84, 95, 120}
{6, 13, 28, 50, 63, 84, 95, 120}
{6, 18, 28, 50, 63, 84, 95, 120}
{3, 6, 8, 13, 45, 87, 95, 120}
{3, 6, 8, 18, 45, 87, 95, 120}
{3, 8, 13, 35, 45, 87, 95, 120}
{3, 8, 18, 35, 45, 87, 95, 120}
{8, 13, 31, 35, 45, 87, 95, 120}
{8, 18, 31, 35, 45, 87, 95, 120}
{6, 8, 13, 45, 53, 87, 95, 120}
{6, 8, 18, 45, 53, 87, 95, 120}
{8, 13, 31, 45, 53, 87, 95, 120}
{8, 18, 31, 45, 53, 87, 95, 120}
{3, 6, 8, 13, 63, 87, 95, 120}
{3, 6, 8, 18, 63, 87, 95, 120}
{3, 8, 13, 35, 63, 87, 95, 120}
{3, 8, 18, 35, 63, 87, 95, 120}
{8, 13, 31, 35, 63, 87, 95, 120}
{8, 18, 31, 35, 63, 87, 95, 120}
{6, 8, 13, 53, 63, 87, 95, 120}
{6, 8, 18, 53, 63, 87, 95, 120}
{8, 13, 31, 53, 63, 87, 95, 120}
{8, 18, 31, 53, 63, 87, 95, 120}
{3, 8, 13, 16, 35, 45, 104, 120}
{8, 13, 16, 31, 35, 45, 104, 120}
{8, 13, 16, 31, 40, 45, 104, 120}
{13, 16, 28, 31, 40, 45, 104, 120}
{3, 8, 13, 16, 35, 63, 104, 120}
{8, 13, 16, 31, 35, 63, 104, 120}
{8, 13, 16, 31, 40, 63, 104, 120}
{13, 16, 28, 31, 40, 63, 104, 120}
{13, 16, 28, 31, 45, 66, 104, 120}
{3, 13, 16, 35, 45, 66, 104, 120}
{13, 16, 31, 35, 45, 66, 104, 120}
{3, 13, 16, 45, 50, 66, 104, 120}
{13, 16, 28, 45, 50, 66, 104, 120}
{13, 16, 28, 31, 63, 66, 104, 120}
{3, 13, 16, 35, 63, 66, 104, 120}
{13, 16, 31, 35, 63, 66, 104, 120}
{3, 13, 16, 50, 63, 66, 104, 120}
{13, 16, 28, 50, 63, 66, 104, 120}
{3, 8, 16, 35, 45, 76, 104, 120}
{3, 8, 18, 35, 45, 76, 104, 120}
{8, 16, 31, 35, 45, 76, 104, 120}
{8, 18, 31, 35, 45, 76, 104, 120}
{8, 16, 31, 40, 45, 76, 104, 120}
{8, 18, 31, 40, 45, 76, 104, 120}
{16, 28, 31, 40, 45, 76, 104, 120}
{18, 28, 31, 40, 45, 76, 104, 120}
{3, 8, 16, 35, 63, 76, 104, 120}
{3, 8, 18, 35, 63, 76, 104, 120}
{8, 16, 31, 35, 63, 76, 104, 120}
{8, 18, 31, 35, 63, 76, 104, 120}
{8, 16, 31, 40, 63, 76, 104, 120}
{8, 18, 31, 40, 63, 76, 104, 120}
{16, 28, 31, 40, 63, 76, 104, 120}
{18, 28, 31, 40, 63, 76, 104, 120}
{16, 28, 31, 45, 66, 76, 104, 120}
{18, 28, 31, 45, 66, 76, 104, 120}
{3, 16, 35, 45, 66, 76, 104, 120}
{3, 18, 35, 45, 66, 76, 104, 120}
{16, 31, 35, 45, 66, 76, 104, 120}
{18, 31, 35, 45, 66, 76, 104, 120}
{3, 16, 45, 50, 66, 76, 104, 120}
{3, 18, 45, 50, 66, 76, 104, 120}
{16, 28, 45, 50, 66, 76, 104, 120}
{18, 28, 45, 50, 66, 76, 104, 120}
{16, 28, 31, 63, 66, 76, 104, 120}
{18, 28, 31, 63, 66, 76, 104, 120}
{3, 16, 35, 63, 66, 76, 104, 120}
{3, 18, 35, 63, 66, 76, 104, 120}
{16, 31, 35, 63, 66, 76, 104, 120}
{18, 31, 35, 63, 66, 76, 104, 120}
{3, 16, 50, 63, 66, 76, 104, 120}
{3, 18, 50, 63, 66, 76, 104, 120}
{16, 28, 50, 63, 66, 76, 104, 120}
{18, 28, 50, 63, 66, 76, 104, 120}
{3, 8, 13, 16, 45, 84, 104, 120}
{8, 13, 16, 40, 45, 84, 104, 120}
{13, 16, 28, 40, 45, 84, 104, 120}
{3, 13, 16, 45, 50, 84, 104, 120}
{13, 16, 28, 45, 50, 84, 104, 120}
{3, 8, 13, 16, 63, 84, 104, 120}
{8, 13, 16, 40, 63, 84, 104, 120}
{13, 16, 28, 40, 63, 84, 104, 120}
{3, 13, 16, 50, 63, 84, 104, 120}
{13, 16, 28, 50, 63, 84, 104, 120}
{3, 8, 16, 45, 76, 84, 104, 120}
{3, 8, 18, 45, 76, 84, 104, 120}
{8, 16, 40, 45, 76, 84, 104, 120}
{8, 18, 40, 45, 76, 84, 104, 120}
{16, 28, 40, 45, 76, 84, 104, 120}
{18, 28, 40, 45, 76, 84, 104, 120}
{3, 16, 45, 50, 76, 84, 104, 120}
{3, 18, 45, 50, 76, 84, 104, 120}
{16, 28, 45, 50, 76, 84, 104, 120}
{18, 28, 45, 50, 76, 84, 104, 120}
{3, 8, 16, 63, 76, 84, 104, 120}
{3, 8, 18, 63, 76, 84, 104, 120}
{8, 16, 40, 63, 76, 84, 104, 120}
{8, 18, 40, 63, 76, 84, 104, 120}
{16, 28, 40, 63, 76, 84, 104, 120}
{18, 28, 40, 63, 76, 84, 104, 120}
{3, 16, 50, 63, 76, 84, 104, 120}
{3, 18, 50, 63, 76, 84, 104, 120}
{16, 28, 50, 63, 76, 84, 104, 120}
{18, 28, 50, 63, 76, 84, 104, 120}
{3, 8, 13, 35, 45, 95, 104, 120}
{3, 8, 18, 35, 45, 95, 104, 120}
{8, 13, 31, 35, 45, 95, 104, 120}
{8, 18, 31, 35, 45, 95, 104, 120}
{8, 13, 31, 40, 45, 95, 104, 120}
{8, 18, 31, 40, 45, 95, 104, 120}
{13, 28, 31, 40, 45, 95, 104, 120}
{18, 28, 31, 40, 45, 95, 104, 120}
{3, 8, 13, 35, 63, 95, 104, 120}
{3, 8, 18, 35, 63, 95, 104, 120}
{8, 13, 31, 35, 63, 95, 104, 120}
{8, 18, 31, 35, 63, 95, 104, 120}
{8, 13, 31, 40, 63, 95, 104, 120}
{8, 18, 31, 40, 63, 95, 104, 120}
{13, 28, 31, 40, 63, 95, 104, 120}
{18, 28, 31, 40, 63, 95, 104, 120}
{13, 28, 31, 45, 66, 95, 104, 120}
{18, 28, 31, 45, 66, 95, 104, 120}
{3, 13, 35, 45, 66, 95, 104, 120}
{3, 18, 35, 45, 66, 95, 104, 120}
{13, 31, 35, 45, 66, 95, 104, 120}
{18, 31, 35, 45, 66, 95, 104, 120}
{3, 13, 45, 50, 66, 95, 104, 120}
{3, 18, 45, 50, 66, 95, 104, 120}
{13, 28, 45, 50, 66, 95, 104, 120}
{18, 28, 45, 50, 66, 95, 104, 120}
{13, 28, 31, 63, 66, 95, 104, 120}
{18, 28, 31, 63, 66, 95, 104, 120}
{3, 13, 35, 63, 66, 95, 104, 120}
{3, 18, 35, 63, 66, 95, 104, 120}
{13, 31, 35, 63, 66, 95, 104, 120}
{18, 31, 35, 63, 66, 95, 104, 120}
{3, 13, 50, 63, 66, 95, 104, 120}
{3, 18, 50, 63, 66, 95, 104, 120}
{13, 28, 50, 63, 66, 95, 104, 120}
{18, 28, 50, 63, 66, 95, 104, 120}
{3, 8, 13, 45, 84, 95, 104, 120}
{3, 8, 18, 45, 84, 95, 104, 120}
{8, 13, 40, 45, 84, 95, 104, 120}
{8, 18, 40, 45, 84, 95, 104, 120}
{13, 28, 40, 45, 84, 95, 104, 120}
{18, 28, 40, 45, 84, 95, 104, 120}
{3, 13, 45, 50, 84, 95, 104, 120}
{3, 18, 45, 50, 84, 95, 104, 120}
{13, 28, 45, 50, 84, 95, 104, 120}
{18, 28, 45, 50, 84, 95, 104, 120}
{3, 8, 13, 63, 84, 95, 104, 120}
{3, 8, 18, 63, 84, 95, 104, 120}
{8, 13, 40, 63, 84, 95, 104, 120}
{8, 18, 40, 63, 84, 95, 104, 120}
{13, 28, 40, 63, 84, 95, 104, 120}
{18, 28, 40, 63, 84, 95, 104, 120}
{3, 13, 50, 63, 84, 95, 104, 120}
{3, 18, 50, 63, 84, 95, 104, 120}
{13, 28, 50, 63, 84, 95, 104, 120}
{18, 28, 50, 63, 84, 95, 104, 120}
{3, 6, 13, 16, 45, 50, 106, 120}
{6, 13, 16, 28, 45, 50, 106, 120}
{6, 13, 16, 28, 45, 53, 106, 120}
{13, 16, 28, 31, 45, 53, 106, 120}
{3, 6, 13, 16, 50, 63, 106, 120}
{6, 13, 16, 28, 50, 63, 106, 120}
{6, 13, 16, 28, 53, 63, 106, 120}
{13, 16, 28, 31, 53, 63, 106, 120}
{13, 16, 28, 31, 45, 66, 106, 120}
{3, 13, 16, 35, 45, 66, 106, 120}
{13, 16, 31, 35, 45, 66, 106, 120}
{3, 13, 16, 45, 50, 66, 106, 120}
{13, 16, 28, 45, 50, 66, 106, 120}
{13, 16, 28, 31, 63, 66, 106, 120}
{3, 13, 16, 35, 63, 66, 106, 120}
{13, 16, 31, 35, 63, 66, 106, 120}
{3, 13, 16, 50, 63, 66, 106, 120}
{13, 16, 28, 50, 63, 66, 106, 120}
{3, 6, 16, 45, 50, 76, 106, 120}
{3, 6, 18, 45, 50, 76, 106, 120}
{6, 16, 28, 45, 50, 76, 106, 120}
{6, 18, 28, 45, 50, 76, 106, 120}
{6, 16, 28, 45, 53, 76, 106, 120}
{6, 18, 28, 45, 53, 76, 106, 120}
{16, 28, 31, 45, 53, 76, 106, 120}
{18, 28, 31, 45, 53, 76, 106, 120}
{3, 6, 16, 50, 63, 76, 106, 120}
{3, 6, 18, 50, 63, 76, 106, 120}
{6, 16, 28, 50, 63, 76, 106, 120}
{6, 18, 28, 50, 63, 76, 106, 120}
{6, 16, 28, 53, 63, 76, 106, 120}
{6, 18, 28, 53, 63, 76, 106, 120}
{16, 28, 31, 53, 63, 76, 106, 120}
{18, 28, 31, 53, 63, 76, 106, 120}
{16, 28, 31, 45, 66, 76, 106, 120}
{18, 28, 31, 45, 66, 76, 106, 120}
{3, 16, 35, 45, 66, 76, 106, 120}
{3, 18, 35, 45, 66, 76, 106, 120}
{16, 31, 35, 45, 66, 76, 106, 120}
{18, 31, 35, 45, 66, 76, 106, 120}
{3, 16, 45, 50, 66, 76, 106, 120}
{3, 18, 45, 50, 66, 76, 106, 120}
{16, 28, 45, 50, 66, 76, 106, 120}
{18, 28, 45, 50, 66, 76, 106, 120}
{16, 28, 31, 63, 66, 76, 106, 120}
{18, 28, 31, 63, 66, 76, 106, 120}
{3, 16, 35, 63, 66, 76, 106, 120}
{3, 18, 35, 63, 66, 76, 106, 120}
{16, 31, 35, 63, 66, 76, 106, 120}
{18, 31, 35, 63, 66, 76, 106, 120}
{3, 16, 50, 63, 66, 76, 106, 120}
{3, 18, 50, 63, 66, 76, 106, 120}
{16, 28, 50, 63, 66, 76, 106, 120}
{18, 28, 50, 63, 66, 76, 106, 120}
{3, 6, 13, 16, 45, 87, 106, 120}
{3, 13, 16, 35, 45, 87, 106, 120}
{13, 16, 31, 35, 45, 87, 106, 120}
{6, 13, 16, 45, 53, 87, 106, 120}
{13, 16, 31, 45, 53, 87, 106, 120}
{3, 6, 13, 16, 63, 87, 106, 120}
{3, 13, 16, 35, 63, 87, 106, 120}
{13, 16, 31, 35, 63, 87, 106, 120}
{6, 13, 16, 53, 63, 87, 106, 120}
{13, 16, 31, 53, 63, 87, 106, 120}
{3, 6, 16, 45, 76, 87, 106, 120}
{3, 6, 18, 45, 76, 87, 106, 120}
{3, 16, 35, 45, 76, 87, 106, 120}
{3, 18, 35, 45, 76, 87, 106, 120}
{16, 31, 35, 45, 76, 87, 106, 120}
{18, 31, 35, 45, 76, 87, 106, 120}
{6, 16, 45, 53, 76, 87, 106, 120}
{6, 18, 45, 53, 76, 87, 106, 120}
{16, 31, 45, 53, 76, 87, 106, 120}
{18, 31, 45, 53, 76, 87, 106, 120}
{3, 6, 16, 63, 76, 87, 106, 120}
{3, 6, 18, 63, 76, 87, 106, 120}
{3, 16, 35, 63, 76, 87, 106, 120}
{3, 18, 35, 63, 76, 87, 106, 120}
{16, 31, 35, 63, 76, 87, 106, 120}
{18, 31, 35, 63, 76, 87, 106, 120}
{6, 16, 53, 63, 76, 87, 106, 120}
{6, 18, 53, 63, 76, 87, 106, 120}
{16, 31, 53, 63, 76, 87, 106, 120}
{18, 31, 53, 63, 76, 87, 106, 120}
{3, 6, 13, 45, 50, 95, 106, 120}
{3, 6, 18, 45, 50, 95, 106, 120}
{6, 13, 28, 45, 50, 95, 106, 120}
{6, 18, 28, 45, 50, 95, 106, 120}
{6, 13, 28, 45, 53, 95, 106, 120}
{6, 18, 28, 45, 53, 95, 106, 120}
{13, 28, 31, 45, 53, 95, 106, 120}
{18, 28, 31, 45, 53, 95, 106, 120}
{3, 6, 13, 50, 63, 95, 106, 120}
{3, 6, 18, 50, 63, 95, 106, 120}
{6, 13, 28, 50, 63, 95, 106, 120}
{6, 18, 28, 50, 63, 95, 106, 120}
{6, 13, 28, 53, 63, 95, 106, 120}
{6, 18, 28, 53, 63, 95, 106, 120}
{13, 28, 31, 53, 63, 95, 106, 120}
{18, 28, 31, 53, 63, 95, 106, 120}
{13, 28, 31, 45, 66, 95, 106, 120}
{18, 28, 31, 45, 66, 95, 106, 120}
{3, 13, 35, 45, 66, 95, 106, 120}
{3, 18, 35, 45, 66, 95, 106, 120}
{13, 31, 35, 45, 66, 95, 106, 120}
{18, 31, 35, 45, 66, 95, 106, 120}
{3, 13, 45, 50, 66, 95, 106, 120}
{3, 18, 45, 50, 66, 95, 106, 120}
{13, 28, 45, 50, 66, 95, 106, 120}
{18, 28, 45, 50, 66, 95, 106, 120}
{13, 28, 31, 63, 66, 95, 106, 120}
{18, 28, 31, 63, 66, 95, 106, 120}
{3, 13, 35, 63, 66, 95, 106, 120}
{3, 18, 35, 63, 66, 95, 106, 120}
{13, 31, 35, 63, 66, 95, 106, 120}
{18, 31, 35, 63, 66, 95, 106, 120}
{3, 13, 50, 63, 66, 95, 106, 120}
{3, 18, 50, 63, 66, 95, 106, 120}
{13, 28, 50, 63, 66, 95, 106, 120}
{18, 28, 50, 63, 66, 95, 106, 120}
{3, 6, 13, 45, 87, 95, 106, 120}
{3, 6, 18, 45, 87, 95, 106, 120}
{3, 13, 35, 45, 87, 95, 106, 120}
{3, 18, 35, 45, 87, 95, 106, 120}
{13, 31, 35, 45, 87, 95, 106, 120}
{18, 31, 35, 45, 87, 95, 106, 120}
{6, 13, 45, 53, 87, 95, 106, 120}
{6, 18, 45, 53, 87, 95, 106, 120}
{13, 31, 45, 53, 87, 95, 106, 120}
{18, 31, 45, 53, 87, 95, 106, 120}
{3, 6, 13, 63, 87, 95, 106, 120}
{3, 6, 18, 63, 87, 95, 106, 120}
{3, 13, 35, 63, 87, 95, 106, 120}
{3, 18, 35, 63, 87, 95, 106, 120}
{13, 31, 35, 63, 87, 95, 106, 120}
{18, 31, 35, 63, 87, 95, 106, 120}
{6, 13, 53, 63, 87, 95, 106, 120}
{6, 18, 53, 63, 87, 95, 106, 120}
{13, 31, 53, 63, 87, 95, 106, 120}
{18, 31, 53, 63, 87, 95, 106, 120}
